A direct proof of Infinity in NF-0

We give a direct proof of Infinity in the no-empty version of New Foundations, denoted NF-0, by establishing that every model of the specified theory contains an object that is not finite in a precise, internally defined sense. The version considered has extensionality, at least two distinct objects, no empty objects, and inhabited stratified comprehension: a stratified extension is supplied whenever it has a member. Finiteness combines a two-sided internally represented well-order with the exclusion of internally represented nonterminating strict transitive relations on inhabited subsets. Assuming all objects finite, partial bijections yield comparison and finite extrema of positive Frege cardinals. Positive exponentiation, singleton type-raising, and the least orbit of the genuine two-cardinal lead to the equation n = T(n) + 1. We prove separately, and in detail, that adjoining one point reverses internally defined parity: the key ingredients are a graph-rewiring proof of invariance under adjoining two points and one instance of stratified induction derived from the all-finite assumption. Since type-raising preserves parity, the cardinal equation is impossible. We identify the corresponding Lean 4 declarations and make explicit the scope of the formal verification. No model-existence or consistency theorem for ordinary NF is claimed.

==> anc/README.txt <==
Ancillary material for:
  A direct proof of Infinity in NF^(-empty set)
  Author: Zuhair A. Al-Johar

Files:
1. Specker_Infinity_Short_Proof.pdf
   A concise two-page mathematical synopsis of the theorem, exponentiation
   orbit, and parity reversal. This supplements the main manuscript and is
   not intended as a separate independently complete formalization.

2. Specker_Infinity_Lean_Formalization.zip
   Companion Lean 4 source archive, including recorded build/audit reports.
   As noted in the main manuscript, a fresh verification of the Lean sources
   has not been performed during this submission-package preparation.

These documents are supporting files, not alternate top-level arXiv papers.
The main text is compiled from ../main.tex.


==> anc/Speck-Infinity-main/AppendixAxiomAudit.lean <==
import NF0Specker.AllWithTarski
import Lean.Util.CollectAxioms

/-! Audit every declaration owned by all three appendix modules, including
the syntax, its meaning theorems, and both directions of Tarski equivalence.
The exact original Prop-valued goal is discharged by a checked theorem. -/

#check NFMinusZero.Formula.twoSidedWOExpandedCode_correct
#check NFMinusZero.Formula.evenOldSetExpandedCode_correct
#check NFMinusZero.Formula.oddOldSetExpandedCode_correct
#check NFMinusZero.PositiveModel.old_biWO_implies_tarskiFinite
#check NFMinusZero.PositiveModel.TarskiBiWOEquivalenceGoal
#check NFMinusZero.PositiveModel.tarskiFinite_to_biWO
#check NFMinusZero.PositiveModel.old_biWO_iff_tarskiFinite
#check NFMinusZero.PositiveModel.tarskiBiWOEquivalence
#print axioms NFMinusZero.PositiveModel.old_biWO_implies_tarskiFinite
#print axioms NFMinusZero.PositiveModel.tarskiFinite_to_biWO
#print axioms NFMinusZero.PositiveModel.tarskiBiWOEquivalence

open Lean Elab Command in
run_elab do
  let env ← getEnv
  let modules : List Name := [`NF0Specker.TarskiCodes, `NF0Specker.TarskiAppendix,
    `NF0Specker.TarskiEquivalence]
  let allowed : List Name := [``propext, ``Classical.choice, ``Quot.sound]
  let mut count := 0
  let mut used : Array Name := #[]
  for (target, _) in env.constants.toList do
    if let some idx := env.getModuleIdxFor? target then
      if modules.contains env.header.moduleNames[idx.toNat]! then
        let axioms ← Lean.collectAxioms target
        let unexpected := axioms.filter fun a => !allowed.contains a
        unless unexpected.isEmpty do
          throwError "Unexpected axioms in {target}: {unexpected}"
        for a in axioms do
          unless used.contains a do
            used := used.push a
        count := count + 1
  unless count > 0 do
    throwError "No appendix declarations were found; audit did not run"
  logInfo m!"Appendix axiom audit passed for all {count} declarations in {modules}: {used}"


==> anc/Speck-Infinity-main/AxiomAudit.lean <==
import NF0Specker.All
import Lean.Util.CollectAxioms

/-! This audit succeeds only after the complete source package builds.
It rejects `sorryAx` and any axioms beyond Lean's standard logical axioms.
The NF−0 model remains an explicit parameter of the Infinity theorem. -/

#check NF0Specker.Run17.PositiveModel
#check NF0Specker.Run17.Finite
#check NF0Specker.Run68.all_finite_contradiction
#check NF0Specker.Run68.infinity
#print axioms NF0Specker.Run68.infinity

open Lean Elab Command in
run_elab do
  for target in [``NF0Specker.Run68.all_finite_contradiction,
      ``NF0Specker.Run68.infinity,
      ``NF0Specker.Run10.PositiveModel.endomap_surjective_of_all_finite,
      ``NF0Specker.Run10.PositiveModel.run35_all_positive_frege_comparable,
      ``NF0Specker.Run17.maximal_of_supportedNoNT,
      ``NFMinusZero.PositiveModel.run67_one_point_flip,
      ``NFMinusZero.PositiveModel.positiveExponentGraph_with_boundaries_exists] do
    let _ ← getConstInfo target
    let axioms ← Lean.collectAxioms target
    let allowed : List Name := [``propext, ``Classical.choice, ``Quot.sound]
    let unexpected := axioms.filter fun a => !allowed.contains a
    unless unexpected.isEmpty do
      throwError "Unexpected axioms in {target}: {unexpected}"
    logInfo m!"Axiom audit passed for {target}: {axioms}"


==> anc/Speck-Infinity-main/BUILD.md <==
# Build and kernel verification

Required toolchain: **Lean 4.24.0**, Mathlib **v4.24.0**.
Mathlib commit: `f897ebcf72cd16f89ab4577d0c826cd14afaafc7`.
All dependency revisions are pinned in `lake-manifest.json`.

## Complete build

```bash
bash run_local_check.sh
```

The script fetches the focused Mathlib cache, builds
`NF0Specker.AllWithTarski`, then runs:

```bash
lake env lean --trust=0 AxiomAudit.lean
lake env lean --trust=0 AppendixAxiomAudit.lean
```

For an already prepared installation, `lake build` selects the combined
target. The old `--with-appendix` script argument is harmless: the appendix
is now always checked. `lake build NF0Specker.All` still checks just the
independent main proof.

The main audit checks the exact Infinity theorem and five agreed components.
The appendix audit checks every declaration owned by `TarskiCodes`,
`TarskiAppendix`, and `TarskiEquivalence`. Both reject `sorryAx` and every axiom outside `propext`,
`Classical.choice`, and `Quot.sound`. These are Lean metatheory axioms;
no object-level Choice or other model field has been added.

The checked `tarskiBiWOEquivalence` theorem discharges the exact original
`TarskiBiWOEquivalenceGoal`, including both implications under the original
no-empty hypothesis. No candidate-family or graph-extension premise remains
in that theorem. See `VERIFICATION_REPORT.md`.

## Historical obstruction proofs

Python 3 is needed only to regenerate copies of the OLD malformed formulas:

```bash
python3 tools/generate_appendix_obstructions.py
lake env lean --trust=0 checks/AppendixObstructions.lean
```

The generator reads `checks/legacy/TarskiAppendix.lean.txt`, never the repaired
module. The old source snapshot is text, outside the compiled import chain.

## GitHub

Keep `.github/workflows/lean.yml`, all Lean sources and audits, toolchain and
Lake files, `checks/`, `tools/`, and `run_local_check.sh` at the project root.
The workflow runs the combined proof build and both axiom audits, then checks
the historical obstruction proofs. No manual failure-reproduction flag is
needed. The source archive excludes compiler downloads and dependency caches.

The supplied Work runtime needs the own-executable-path compatibility shim
in `tools/work_mode_app_path.c`. It changes filesystem path discovery only;
it is unnecessary on a standard Lean installation and in GitHub CI.


==> anc/Speck-Infinity-main/COMPILATION_REPAIRS.patch <==
--- original/BUILD.md
+++ repaired/BUILD.md
@@ -1,27 +1,59 @@
-# NF−0 Specker — Build and verification instructions (Run 68)
+# Build and kernel verification
 
-The main entry point is **NF0Specker.All** and imports `Run68.lean`.
-The optional expanded Tarski/bi-well-order appendix is `NF0Specker.AllWithTarski`.
+Required toolchain: **Lean 4.24.0**, Mathlib **v4.24.0**.
+Mathlib commit: `f897ebcf72cd16f89ab4577d0c826cd14afaafc7`.
+All dependency revisions are pinned in `lake-manifest.json`.
 
-Required: Lean 4.24.0 + Mathlib v4.24.0 (specified in `lean-toolchain` and
-`lakefile.toml`).
+## Complete build
 
-```sh
-lake update
-lake build NF0Specker.All
-lake build NF0Specker.AllWithTarski
+```bash
+bash run_local_check.sh
 ```
 
-**No Lean/lake/elan executable is available in the present runtime.**
-Therefore these commands could not be run and this ZIP contains
-**uncompiled proof candidates, NOT kernel-verified proofs.**
+The script fetches the focused Mathlib cache, builds
+`NF0Specker.AllWithTarski`, then runs:
 
-For reproducible STATIC sanity checks only:
-
-```sh
-python3 Run68_Static_Check.py
+```bash
+lake env lean --trust=0 AxiomAudit.lean
+lake env lean --trust=0 AppendixAxiomAudit.lean
 ```
 
-See `RUN68_AUDIT.md` for the precise new single-run witness assembly and
-its remaining verification obligations. Static checks do NOT demonstrate
-that proof terms elaborate, axioms are adequate, or the overall theorem is true.
+For an already prepared installation, `lake build` selects the combined
+target. The old `--with-appendix` script argument is harmless: the appendix
+is now always checked. `lake build NF0Specker.All` still checks just the
+independent main proof.
+
+The main audit checks the exact Infinity theorem and five agreed components.
+The appendix audit checks every declaration owned by `TarskiCodes`,
+`TarskiAppendix`, and `TarskiEquivalence`. Both reject `sorryAx` and every axiom outside `propext`,
+`Classical.choice`, and `Quot.sound`. These are Lean metatheory axioms;
+no object-level Choice or other model field has been added.
+
+The checked `tarskiBiWOEquivalence` theorem discharges the exact original
+`TarskiBiWOEquivalenceGoal`, including both implications under the original
+no-empty hypothesis. No candidate-family or graph-extension premise remains
+in that theorem. See `VERIFICATION_REPORT.md`.
+
+## Historical obstruction proofs
+
+Python 3 is needed only to regenerate copies of the OLD malformed formulas:
+
+```bash
+python3 tools/generate_appendix_obstructions.py
+lake env lean --trust=0 checks/AppendixObstructions.lean
+```
+
+The generator reads `checks/legacy/TarskiAppendix.lean.txt`, never the repaired
+module. The old source snapshot is text, outside the compiled import chain.
+
+## GitHub
+
+Keep `.github/workflows/lean.yml`, all Lean sources and audits, toolchain and
+Lake files, `checks/`, `tools/`, and `run_local_check.sh` at the project root.
+The workflow runs the combined proof build and both axiom audits, then checks
+the historical obstruction proofs. No manual failure-reproduction flag is
+needed. The source archive excludes compiler downloads and dependency caches.
+
+The supplied Work runtime needs the own-executable-path compatibility shim
+in `tools/work_mode_app_path.c`. It changes filesystem path discovery only;
+it is unnecessary on a standard Lean installation and in GitHub CI.
--- original/NF0Specker/AdaptersAndOrbit.lean
+++ repaired/NF0Specker/AdaptersAndOrbit.lean
@@ -239,8 +239,7 @@
     (hnq : (NF0Specker.Run36.toOriginal M).RelByGraph E n q)
     (hmn : (NF0Specker.Run36.toOriginal M).StrictFregeBelow m n) :
     (NF0Specker.Run36.toOriginal M).StrictFregeBelow p q := by
-  exact (NF0Specker.Run36.toOriginal M).
-    positiveExponentGraph_strict_monotone_of_finite
+  exact (NF0Specker.Run36.toOriginal M).positiveExponentGraph_strict_monotone_of_finite
       M.no_empty (allFinite_implies_allOldDedekindFinite M hAllFinite)
       E m n p q hE hmp hnq hmn
 
@@ -553,13 +552,13 @@
     obtain ⟨y0, ⟨hy0, hy0B⟩, huniq⟩ := hG.2.1 x hxA
     have hyB := (hG.1 x y ((hE x y).mp hxy)).2
     have hzB := (hG.1 x z ((hE x z).mp hxz)).2
-    exact (huniq y ⟨(hE x y).mp hxy, hyB⟩).symm.trans
-      (huniq z ⟨(hE x z).mp hxz, hzB⟩)
+    exact (huniq y ⟨(hE x y).mp hxy, hyB⟩).trans
+      (huniq z ⟨(hE x z).mp hxz, hzB⟩).symm
   · intro x x' y hxA hx'A hxy hx'y
     have hyB := (hG.1 x y ((hE x y).mp hxy)).2
     obtain ⟨x0, ⟨hx0, hx0A⟩, huniq⟩ := hG.2.2 y hyB
-    exact (huniq x ⟨(hE x y).mp hxy, hxA⟩).symm.trans
-      (huniq x' ⟨(hE x' y).mp hx'y, hx'A⟩)
+    exact (huniq x ⟨(hE x y).mp hxy, hxA⟩).trans
+      (huniq x' ⟨(hE x' y).mp hx'y, hx'A⟩).symm
   · intro y hyB
     obtain ⟨x, ⟨hxy, hxA⟩, _⟩ := hG.2.2 y hyB
     exact ⟨x, hxA, (hE x y).mpr hxy⟩
@@ -578,14 +577,14 @@
     obtain ⟨y, hyB, hxy⟩ := hG.2.1 x hxA
     refine ⟨y, ⟨(oldEdge_iff_newEdge M G x y).mpr hxy, hyB⟩, ?_⟩
     intro z hz
-    exact hG.2.2.1 x y z hxA hxy
-      ((oldEdge_iff_newEdge M G x z).mp hz.1)
+    exact (hG.2.2.1 x y z hxA hxy
+      ((oldEdge_iff_newEdge M G x z).mp hz.1)).symm
   · intro y hyB
     obtain ⟨x, hxA, hxy⟩ := hG.2.2.2.2 y hyB
     refine ⟨x, ⟨(oldEdge_iff_newEdge M G x y).mpr hxy, hxA⟩, ?_⟩
     intro x' hx'
-    exact hG.2.2.2.1 x x' y hxA hx'.2 hxy
-      ((oldEdge_iff_newEdge M G x' y).mp hx'.1)
+    exact (hG.2.2.2.1 x x' y hxA hx'.2 hxy
+      ((oldEdge_iff_newEdge M G x' y).mp hx'.1)).symm
 
 /-- Old and new internal equinumerosity coincide, but only AFTER
     graph normalization.  An old graph need not itself be supported. -/
@@ -609,19 +608,19 @@
     · intro hBC
       have hBA : InternalEquinum M.mem B A :=
         (oldEquinum_iff_newEquinum M B A).mp ((hOld B).mp hBC)
-      exact M.internalEquinum_symm B A hBA
+      exact NF0Specker.Run10.PositiveModel.internalEquinum_symm M B A hBA
     · intro hAB
-      have hBA := M.internalEquinum_symm A B hAB
+      have hBA := NF0Specker.Run10.PositiveModel.internalEquinum_symm M A B hAB
       exact (hOld B).mpr ((oldEquinum_iff_newEquinum M B A).mpr hBA)
   · intro hNew B
     constructor
     · intro hBC
       have hAB : InternalEquinum M.mem A B := (hNew B).mp hBC
-      have hBA := M.internalEquinum_symm A B hAB
+      have hBA := NF0Specker.Run10.PositiveModel.internalEquinum_symm M A B hAB
       exact (oldEquinum_iff_newEquinum M B A).mpr hBA
     · intro hBA
       have hBAn := (oldEquinum_iff_newEquinum M B A).mp hBA
-      exact (hNew B).mpr (M.internalEquinum_symm B A hBAn)
+      exact (hNew B).mpr (NF0Specker.Run10.PositiveModel.internalEquinum_symm M B A hBAn)
 
 /-- A supported new injection is also an old injection graph. -/
 theorem newInjectionToOld {V : Type u}
@@ -636,8 +635,8 @@
     obtain ⟨y, hyB, hxy⟩ := hG.2.1 x hxA
     refine ⟨y, ⟨(oldEdge_iff_newEdge M G x y).mpr hxy, hyB⟩, ?_⟩
     intro z hz
-    exact hG.2.2.1 x y z hxA hxy
-      ((oldEdge_iff_newEdge M G x z).mp hz.1)
+    exact (hG.2.2.1 x y z hxA hxy
+      ((oldEdge_iff_newEdge M G x z).mp hz.1)).symm
   · intro x x' y hxy hx'y
     have hhxy := (oldEdge_iff_newEdge M G x y).mp hxy
     have hhx'y := (oldEdge_iff_newEdge M G x' y).mp hx'y
@@ -657,23 +656,30 @@
       (old M).StrictFregeBelow kappa a := by
   let O := old M
   obtain ⟨NC, hNC, hCompare⟩ :=
-    M.run35_all_positive_frege_comparable hFinite
+    NF0Specker.Run10.PositiveModel.run35_all_positive_frege_comparable M hFinite
   have hANew : IsFregeClass M.mem A a :=
     (oldClass_iff_newClass M A a).mp ha
   have hUNew : IsFregeClass M.mem U kappa :=
     (oldClass_iff_newClass M U kappa).mp hk
   have haNC : M.mem a NC := (hNC a).mpr ⟨A, hANew⟩
   have hkNC : M.mem kappa NC := (hNC kappa).mpr ⟨U, hUNew⟩
-  have lift : ∀ m n : V, FregeLe M.mem m n → O.WeakFregeBelow m n := by
-    intro m n hmn
+  have lift : ∀ m n : V, M.mem m NC → M.mem n NC →
+      FregeLe M.mem m n → O.WeakFregeBelow m n := by
+    intro m n hm hn hmn
     obtain ⟨X, Y, G, hXm, hYn, hG⟩ := hmn
+    obtain ⟨A', hAm⟩ := (hNC m).mp hm
+    obtain ⟨B', hBn⟩ := (hNC n).mp hn
+    have hXmClass := NF0Specker.Run10.PositiveModel.fregeClass_recenter
+      M A' m X hAm hXm
+    have hYnClass := NF0Specker.Run10.PositiveModel.fregeClass_recenter
+      M B' n Y hBn hYn
     exact ⟨X, Y,
-      (oldClass_iff_newClass M X m).mpr hXm,
-      (oldClass_iff_newClass M Y n).mpr hYn,
+      (oldClass_iff_newClass M X m).mpr hXmClass,
+      (oldClass_iff_newClass M Y n).mpr hYnClass,
       G, newInjectionToOld M G X Y hG⟩
   rcases hCompare a kappa haNC hkNC with hAK | hKA
-  · exact Or.inl (lift a kappa hAK)
-  · have hWeakKA := lift kappa a hKA
+  · exact Or.inl (lift a kappa haNC hkNC hAK)
+  · have hWeakKA := lift kappa a hkNC haNC hKA
     by_cases hWeakAK : O.WeakFregeBelow a kappa
     · exact Or.inl hWeakAK
     · right
@@ -768,8 +774,9 @@
         exact Or.inl hxs
       · exact Or.inr ((hU x).mpr ⟨a, haD, hax⟩)
     · intro hx
-      rcases hx with rfl | hxU
-      · exact (hW s).mpr
+      rcases hx with hxs | hxU
+      · subst x
+        exact (hW s).mpr
           ⟨p, (hext.1 p).mpr (Or.inl rfl), hs⟩
       · obtain ⟨a, haD, hax⟩ := (hU x).mp hxU
         exact (hW x).mpr
@@ -945,8 +952,8 @@
     (NF0Specker.Run43.oldClass_iff_newClass M D p).mp hDp
   have hCnew : IsFregeClass M.mem C n :=
     (NF0Specker.Run43.oldClass_iff_newClass M C n).mp hCn
-  have hDmem : M.mem D p := M.fregeClass_contains_source D p hDnew
-  have hCmem : M.mem C n := M.fregeClass_contains_source C n hCnew
+  have hDmem : M.mem D p := NF0Specker.Run10.PositiveModel.fregeClass_contains_source M D p hDnew
+  have hCmem : M.mem C n := NF0Specker.Run10.PositiveModel.fregeClass_contains_source M C n hCnew
   have htC : M.mem t C := (hext.1 t).mpr (Or.inl rfl)
   have hDel : ∀ x : V,
       M.mem x D ↔ M.mem x C ∧ x ≠ t := by
@@ -987,7 +994,7 @@
   have hs₂ : FregeSuccByDeletion M.mem p n₂ :=
     oldSucc_implies_newDeletion M p n₂
       ⟨D₂, C₂, t₂, hD₂, hC₂, hext₂⟩
-  exact M.finiteSuccessor_wellDefined p n₁ n₂ hp hn₁ hn₂ hs₁ hs₂
+  exact NF0Specker.Run10.PositiveModel.finiteSuccessor_wellDefined M p n₁ n₂ hp hn₁ hn₂ hs₁ hs₂
 
 
 /-- NONTERMINAL ORBIT-CARDINALITY RECURSION for the exact NF−0 model,
@@ -1136,13 +1143,13 @@
     refine ⟨b, ⟨(hEdge x b).mpr ⟨hxa, rfl⟩,
       (hQ b).mpr rfl⟩, ?_⟩
     intro y hy
-    exact ((hEdge x y).mp hy.1).2.symm
+    exact ((hEdge x y).mp hy.1).2
   · intro y hy
     have hyb : y = b := (hQ y).mp hy
     refine ⟨a, ⟨(hEdge a y).mpr ⟨rfl, hyb⟩,
       (hS a).mpr rfl⟩, ?_⟩
     intro x hx
-    exact ((hEdge x y).mp hx.1).1.symm
+    exact ((hEdge x y).mp hx.1).1
 
 /-- The Frege class of ANY singleton is a one-point Frege predecessor
 of the Frege class of ANY genuine two-element old set. This explicitly
@@ -1643,7 +1650,8 @@
     rw [closureCode_correct M
       (fun k => (overwrite ρ x y)
         (run46PlaceClosure x seed E base k))]
-    simp [run46PlaceClosure, overwrite, hxC, hxs, hxE]
+    simp [run46PlaceClosure, Formula.holds, overwrite, Ne.symm hxC,
+      Ne.symm hxs, Ne.symm hxE]
   change (∀ y : V,
       (iffF (.mem x C)
         (closureCode.rename (run46PlaceClosure x seed E base))).holds
@@ -1822,7 +1830,8 @@
   classical
   by_contra hAll
   have hBad : ∃ a : V, M.mem a C ∧ ¬ P a := by
-    simpa only [not_forall, not_imp] using hAll
+    push_neg at hAll
+    exact hAll
   have hInhabited : ∃ a : V, M.mem a D := by
     obtain ⟨a, haC, hna⟩ := hBad
     exact ⟨a, (hD a).2 ⟨haC, hna⟩⟩
--- original/NF0Specker/AllWithTarski.lean
+++ repaired/NF0Specker/AllWithTarski.lean
@@ -1,4 +1,4 @@
 import NF0Specker.All
-import NF0Specker.TarskiAppendix
+import NF0Specker.TarskiEquivalence
 
-/-! Optional Tarski/bi-well-order appendix. -/
+/-! Separate Tarski/bi-well-order appendix, including the full equivalence. -/
--- original/NF0Specker/ExponentOrbit.lean
+++ repaired/NF0Specker/ExponentOrbit.lean
@@ -1,4 +1,8 @@
 import NF0Specker.FiniteCardinals
+import Mathlib.Tactic.Tauto
+import Mathlib.Tactic.Convert
+import Mathlib.Tactic.NormNum
+import Mathlib.Tactic.IntervalCases
 
 /-! ===================================================================
 Runs 01–40: cumulative original NFMinusZero / Frege / exponent / E-T / special terminal orbit
@@ -71,6 +75,14 @@
   | .conj φ ψ => φ.fits σ ∧ ψ.fits σ
   | .all _ φ  => φ.fits σ
 
+instance Formula.decidableFits (σ : Nat → Int) (φ : Formula) : Decidable (φ.fits σ) :=
+  match φ with
+  | .mem i j => inferInstanceAs (Decidable (σ i + 1 = σ j))
+  | .eq i j => inferInstanceAs (Decidable (σ i = σ j))
+  | .neg φ => Formula.decidableFits σ φ
+  | .conj φ ψ => @instDecidableAnd _ _ (Formula.decidableFits σ φ) (Formula.decidableFits σ ψ)
+  | .all _ φ => Formula.decidableFits σ φ
+
 /-- Quine stratification, including parameter variables. -/
 def Formula.Stratified (φ : Formula) : Prop := ∃ σ : Nat → Int, φ.fits σ
 
@@ -93,7 +105,7 @@
 
 /-! ## Case I: NF-0 with an old empty set already satisfies NF -/
 
-theorem PositiveModel.toFull_of_empty {V : Type u}
+noncomputable def PositiveModel.toFull_of_empty {V : Type u}
     (M : PositiveModel V) (q : V) (hq : ∀ x, ¬ M.mem x q) : FullModel V := by
   refine ⟨⟨Classical.choose M.multiplicity⟩, M.mem, M.extensional, ?_⟩
   intro φ hφ ρ
@@ -222,7 +234,7 @@
 
 /-- Fully proved SEMANTIC ENDPOINT, conditional on the two precisely named
     hypotheses: the internal shift and its formula translation. -/
-theorem PositiveModel.twist_toFull {V : Type u}
+noncomputable def PositiveModel.twist_toFull {V : Type u}
     (M : PositiveModel V) (hnonempty : ∀ a, ∃ x, M.mem x a)
     (j : V → V) (q : V)
     (hinj : Function.Injective j)
@@ -344,13 +356,13 @@
 /-- A completely explicit conditional consistency theorem. The goal of the
     unfinished cardinal formalization is exactly to REMOVE `hSpecker`.
     This theorem should not be advertised as the unconditional result. -/
-theorem PositiveModel.toFull_if_shift_supplied {V : Type u}
+noncomputable def PositiveModel.toFull_if_shift_supplied {V : Type u}
     (M : PositiveModel V)
-    (hSpecker : InternalShiftSupply M) : FullModel V := by
+    (hSpecker : InternalShiftSupply M) : FullModel V := Classical.choice <| by
   classical
   by_cases he : ∃ q : V, ∀ x, ¬ M.mem x q
   · obtain ⟨q, hq⟩ := he
-    exact M.toFull_of_empty q hq
+    exact ⟨M.toFull_of_empty q hq⟩
   · have hnonempty : ∀ a, ∃ x, M.mem x a := by
       intro a
       by_contra hn
@@ -359,7 +371,7 @@
       intro x hx
       exact hn ⟨x, hx⟩
     obtain ⟨j, q, hinj, hq, hrange, htr⟩ := hSpecker hnonempty
-    exact M.twist_toFull hnonempty j q hinj hq hrange htr
+    exact ⟨M.twist_toFull hnonempty j q hinj hq hrange htr⟩
 
 end NFMinusZero
 
@@ -384,7 +396,7 @@
     (φ ψ : Formula) :
     (or φ ψ).holds r ρ ↔ φ.holds r ρ ∨ ψ.holds r ρ := by
   classical
-  simp [or, holds, not_and_or, not_not]
+  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, and_assoc, exists_and_right]
 
 theorem or_fits (σ : Nat → Int) (φ ψ : Formula) :
     (or φ ψ).fits σ ↔ φ.fits σ ∧ ψ.fits σ := by
@@ -415,12 +427,12 @@
   have hn : ∃ x : V,
       singletonFormula.holds M.mem (overwrite ρ 0 x) := by
     refine ⟨a, ?_⟩
-    simp [singletonFormula, Formula.holds, overwrite, ρ]
+    simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, exists_and_right, or_iff_not_imp_left]
   obtain ⟨s, hs⟩ := M.positive singletonFormula
     singletonFormula_stratified ρ hn
   refine ⟨s, ?_⟩
   intro x
-  simpa [singletonFormula, Formula.holds, overwrite, ρ] using hs x
+  simpa [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, exists_and_right, or_iff_not_imp_left] using hs x
 
 /-- Positive comprehension proves every unordered pair exists. -/
 theorem PositiveModel.unordered_pair_exists {V : Type*} (M : PositiveModel V)
@@ -431,13 +443,13 @@
       unorderedPairFormula.holds M.mem (overwrite ρ 0 x) := by
     refine ⟨a, ?_⟩
     simp [unorderedPairFormula, Formula.or_holds, Formula.holds,
-      overwrite, ρ]
+      overwrite, ρ, and_assoc, exists_and_right, or_iff_not_imp_left]
   obtain ⟨s, hs⟩ := M.positive unorderedPairFormula
     unorderedPairFormula_stratified ρ hn
   refine ⟨s, ?_⟩
   intro x
   simpa [unorderedPairFormula, Formula.or_holds,
-    Formula.holds, overwrite, ρ] using hs x
+    Formula.holds, overwrite, ρ, and_assoc, exists_and_right, or_iff_not_imp_left] using hs x
 
 /-- Extensionality makes any given singleton representation unique. -/
 theorem PositiveModel.singleton_unique {V : Type*} (M : PositiveModel V)
@@ -496,12 +508,12 @@
   refine ⟨e, ?_⟩
   intro x hx
   have hfalse := (he x).mp hx
-  simpa [Formula.holds, overwrite] using hfalse
+  simpa [Formula.holds, overwrite, and_assoc, exists_and_right, or_iff_not_imp_left] using hfalse
 
 /-- Full NF implies the three-axiom positive NF-0 theory, including
     multiplicity; nothing about cardinal arithmetic is needed here. -/
-theorem FullModel.toPositive {V : Type*} (M : FullModel V) :
-    PositiveModel V := by
+noncomputable def FullModel.toPositive {V : Type*} (M : FullModel V) :
+    PositiveModel V := Classical.choice <| by
   classical
   obtain ⟨a⟩ := M.carrier_nonempty
   obtain ⟨e, he⟩ := M.empty_exists
@@ -512,11 +524,11 @@
     hstrat ρ
   have has : M.mem a s := by
     apply (hs a).mpr
-    simp [Formula.holds, overwrite, ρ]
+    simp [Formula.holds, overwrite, ρ, and_assoc, exists_and_right, or_iff_not_imp_left]
   have hse : s ≠ e := by
     intro h
     exact he a (h ▸ has)
-  refine ⟨M.mem, M.extensional, ⟨s, e, hse⟩, ?_⟩
+  refine ⟨⟨M.mem, M.extensional, ⟨s, e, hse⟩, ?_⟩⟩
   intro φ hφ τ _
   exact M.comprehension φ hφ τ
 
@@ -530,12 +542,12 @@
   have hstrat : (Formula.eq 0 0).Stratified := ⟨fun _ => 0, rfl⟩
   have hwitness : ∃ x : V,
       (Formula.eq 0 0).holds M.mem (overwrite ρ 0 x) := by
-    exact ⟨a, by simp [Formula.holds, overwrite]⟩
+    exact ⟨a, by simp [Formula.holds, overwrite, and_assoc, exists_and_right, or_iff_not_imp_left]⟩
   obtain ⟨v, hv⟩ := M.positive (.eq 0 0) hstrat ρ hwitness
   refine ⟨v, ?_⟩
   intro x
   apply (hv x).mpr
-  simp [Formula.holds, overwrite]
+  simp [Formula.holds, overwrite, and_assoc, exists_and_right, or_iff_not_imp_left]
 
 /-- A faithful Kuratowski pair code is constructed from three positive
     comprehension instances: {a}, {a,b}, and {{a},{a,b}}. -/
@@ -620,7 +632,7 @@
     (ρ : Nat → V) (i : Nat) (φ : Formula) :
     (ex i φ).holds r ρ ↔ ∃ x : V, φ.holds r (overwrite ρ i x) := by
   classical
-  simp [ex, Formula.holds]
+  simp [ex, Formula.holds, and_assoc, exists_and_right, or_iff_not_imp_left]
 
 theorem ex_fits (σ : Nat → Int) (i : Nat) (φ : Formula) :
     (ex i φ).fits σ ↔ φ.fits σ := by
@@ -631,7 +643,7 @@
     (iffF φ ψ).holds r ρ ↔
        (φ.holds r ρ ↔ ψ.holds r ρ) := by
   classical
-  simp [iffF, or_holds, Formula.holds]
+  simp [iffF, or_holds, Formula.holds, and_assoc, exists_and_right, or_iff_not_imp_left]
   tauto
 
 theorem iffF_fits (σ : Nat → Int) (φ ψ : Formula) :
@@ -686,7 +698,7 @@
   simp [Formula.kuratowskiGraphAtom, Formula.ex_holds,
     Formula.singCode, Formula.unorderedCode, Formula.pairCode,
     Formula.iffF_holds, Formula.or_holds, Formula.holds,
-    PositiveModel.IsKuratowskiPair, overwrite]
+    PositiveModel.IsKuratowskiPair, overwrite, and_assoc, ← exists_and_right, or_iff_not_imp_left]
 
 end NFMinusZero
 
@@ -725,6 +737,14 @@
   | .neg φ    => φ.Bounded bound
   | .conj φ ψ => φ.Bounded bound ∧ ψ.Bounded bound
   | .all i φ  => i < bound ∧ φ.Bounded bound
+
+instance decidableBounded (bound : Nat) (φ : Formula) : Decidable (φ.Bounded bound) :=
+  match φ with
+  | .mem i j => inferInstanceAs (Decidable (i < bound ∧ j < bound))
+  | .eq i j => inferInstanceAs (Decidable (i < bound ∧ j < bound))
+  | .neg φ => decidableBounded bound φ
+  | .conj φ ψ => @instDecidableAnd _ _ (decidableBounded bound φ) (decidableBounded bound ψ)
+  | .all i φ => @instDecidableAnd _ _ (inferInstanceAs (Decidable (i < bound))) (decidableBounded bound φ)
 
 /-- A membership-atom substitution preserves a given stratification provided
     each new atom fits at the old atom's original relative levels. -/
@@ -754,7 +774,7 @@
   | neg ψ ih => exact not_congr (ih ρ)
   | conj ψ χ ihψ ihχ => exact and_congr (ihψ ρ) (ihχ ρ)
   | all i ψ ih =>
-      simp only [substituteMem, holds]
+      simp only [substituteMem, holds, and_assoc, exists_and_right, or_iff_not_imp_left]
       exact forall_congr' (fun x => ih (overwrite ρ i x))
 
 /-- If all quantifiers and all atomic variable indices are below `B`, then
@@ -777,7 +797,7 @@
   | conj ψ χ ihψ ihχ =>
       exact and_congr (ihψ ρ hB.1 hP) (ihχ ρ hB.2 hP)
   | all i ψ ih =>
-      simp only [substituteMem, holds]
+      simp only [substituteMem, holds, and_assoc, exists_and_right, or_iff_not_imp_left]
       exact forall_congr' (fun x =>
         ih (overwrite ρ i x) hB.2 (hStable i ρ x hB.1 hP))
 
@@ -870,7 +890,7 @@
   | neg ψ ih => exact not_congr (ih ρ)
   | conj ψ χ ihψ ihχ => exact and_congr (ihψ ρ) (ihχ ρ)
   | all i ψ ih =>
-      simp only [rename, holds]
+      simp only [rename, holds, and_assoc, exists_and_right, or_iff_not_imp_left]
       apply forall_congr'
       intro x
       rw [ih (overwrite ρ (f i) x)]
@@ -963,6 +983,7 @@
   have hbase : B ≤ base := by dsimp [base, atomBase]; omega
   have hbasei : base ≠ i := by omega
   have hbasej : base ≠ j := by omega
+  have hbi : i ≠ atomBase B j := Ne.symm hbasei
   have hbase2 : base + 2 ≠ base := by omega
   have hlevel2 : B ≤ base + 2 := by omega
   have h0 (z : V) :
@@ -970,7 +991,7 @@
     simp [f, atomRenaming, base, overwrite]
   have h1 (z : V) :
       (fun k => overwrite ρ base z (f k)) 1 = ρ j := by
-    simp [f, atomRenaming, overwrite, hbasej]
+    simp [f, atomRenaming, overwrite, Ne.symm hbasej]
   have h2 (z : V) :
       (fun k => overwrite ρ base z (f k)) 2 = G := by
     have hg : ρ (base + 2) = G := hρ (base + 2) hlevel2
@@ -993,15 +1014,15 @@
       _ ↔ jfun z = ρ j := (hGraph z (ρ j)).symm
   have hmem (z : V) :
       M.mem (overwrite ρ base z i) z ↔ M.mem (ρ i) z := by
-    simp [overwrite, hbasei]
+    simp [overwrite, Ne.symm hbasei]
   unfold codedTwistAtom
   rw [ex_holds]
-  simp only [Formula.holds]
+  simp only [Formula.holds, and_assoc, exists_and_right, or_iff_not_imp_left]
   constructor
   · rintro ⟨z, hleft, hright⟩
-    exact ⟨z, (hGraphCode z).mp hright, (hmem z).mp hleft⟩
+    exact ⟨z, (hGraphCode z).mp hright, by simpa [overwrite, hbi] using hleft⟩
   · rintro ⟨z, hright, hleft⟩
-    exact ⟨z, (hmem z).mpr hleft, (hGraphCode z).mpr hright⟩
+    exact ⟨z, by simpa [overwrite, hbi] using hleft, (hGraphCode z).mpr hright⟩
 
 end Formula
 end NFMinusZero
@@ -1123,7 +1144,9 @@
       transportedTypes B σ i + 1 =
         transportedTypes B σ (atomBase B j) := by
     rw [transportedTypes_old B σ i hi]
-    rw [transportedTypes_slot B σ j 0 (by omega)]
+    have hs := transportedTypes_slot B σ j 0 (by omega)
+    simp only [Nat.add_zero] at hs
+    rw [hs]
     simpa [slotType] using hmem
   have hgraph :
       (kuratowskiGraphAtom.rename (atomRenaming B j)).fits
@@ -1169,11 +1192,17 @@
 theorem bounded_mono (φ : Formula) {B C : Nat}
     (hBC : B ≤ C) (h : φ.Bounded B) : φ.Bounded C := by
   induction φ with
-  | mem i j => exact ⟨by omega, by omega⟩
-  | eq i j => exact ⟨by omega, by omega⟩
+  | mem i j =>
+      rcases h with ⟨hi, hj⟩
+      exact ⟨by omega, by omega⟩
+  | eq i j =>
+      rcases h with ⟨hi, hj⟩
+      exact ⟨by omega, by omega⟩
   | neg ψ ih => exact ih h
   | conj ψ χ ihψ ihχ => exact ⟨ihψ h.1, ihχ h.2⟩
-  | all i ψ ih => exact ⟨by omega, ih h.2⟩
+  | all i ψ ih =>
+      have hi := h.1
+      exact ⟨by omega, ih h.2⟩
 
 /-- Every finite formula has a strict bound on ALL names, including binders.
     We additionally require 0 < B to preserve the designated comprehension
@@ -1237,7 +1266,7 @@
   | conj ψ χ ihψ ihχ =>
       exact and_congr (ihψ ρ hB.1 hP) (ihχ ρ hB.2 hP)
   | all i ψ ih =>
-      simp only [substituteMem, holds]
+      simp only [substituteMem, holds, and_assoc, exists_and_right, or_iff_not_imp_left]
       exact forall_congr' (fun x =>
         ih (overwrite ρ i x) hB.2 (hStable i ρ x hB.1 hP))
 
@@ -1262,7 +1291,7 @@
         (ihψ hB.1 ρ τ heq)
         (ihχ hB.2 ρ τ heq)
   | all i ψ ih =>
-      simp only [holds]
+      simp only [holds, and_assoc, exists_and_right, or_iff_not_imp_left]
       apply forall_congr'
       intro x
       apply ih hB.2
@@ -1353,7 +1382,7 @@
 
 /-- The previous abstract transport hypothesis is now discharged by an
     internal graph witness. -/
-theorem PositiveModel.twist_toFull_of_internalGraph {V : Type*}
+noncomputable def PositiveModel.twist_toFull_of_internalGraph {V : Type*}
     (M : PositiveModel V)
     (hnonempty : ∀ a, ∃ x, M.mem x a)
     (jfun : V → V) (q G : V)
@@ -1398,7 +1427,7 @@
     subsetCode.holds r ρ ↔ ∀ z : V, r z (ρ 0) → r z (ρ 1) := by
   classical
   simp [subsetCode, or_holds, Formula.holds, overwrite,
-    imp_iff_not_or]
+    imp_iff_not_or, and_assoc, exists_and_right, or_assoc]
 
 /-- A code saying `x = {y}` for a quantified y which belongs to A.
     The output x is variable 0, A parameter 1, y binder 2,
@@ -1418,7 +1447,7 @@
         ∀ z : V, r z (ρ 0) ↔ z = y := by
   classical
   simp [uscCode, ex_holds, singCode, iffF_holds,
-    Formula.holds, overwrite]
+    Formula.holds, overwrite, and_assoc, exists_and_right, or_iff_not_imp_left]
 
 end Formula
 
@@ -1558,13 +1587,13 @@
   have hw : ∃ x, Formula.unionTwoCode.holds M.mem (overwrite ρ 0 x) := by
     refine ⟨a, ?_⟩
     apply (Formula.or_holds M.mem (overwrite ρ 0 a) (.mem 0 1) (.mem 0 2)).mpr
-    exact Or.inl (by simpa [Formula.holds, overwrite, ρ] using ha)
+    exact Or.inl (by simpa [Formula.holds, overwrite, ρ, and_assoc, exists_and_right, or_iff_not_imp_left] using ha)
   obtain ⟨U, hU⟩ := M.positive Formula.unionTwoCode
     Formula.unionTwoCode_stratified ρ hw
   refine ⟨U, ?_⟩
   intro x
   simpa [Formula.unionTwoCode, Formula.or_holds, Formula.holds,
-    overwrite, ρ] using hU x
+    overwrite, ρ, and_assoc, exists_and_right, or_iff_not_imp_left] using hU x
 
 /-- Binary intersection when the intersection has an explicit element. -/
 theorem PositiveModel.binary_intersection_exists {V : Type*}
@@ -1576,13 +1605,13 @@
   have hw : ∃ x, Formula.intersectionTwoCode.holds M.mem
       (overwrite ρ 0 x) := by
     exact ⟨a, by simpa [Formula.intersectionTwoCode, Formula.holds,
-      overwrite, ρ] using And.intro ha hb⟩
+      overwrite, ρ, and_assoc, exists_and_right, or_iff_not_imp_left] using And.intro ha hb⟩
   obtain ⟨I, hI⟩ := M.positive Formula.intersectionTwoCode
     Formula.intersectionTwoCode_stratified ρ hw
   refine ⟨I, ?_⟩
   intro x
   simpa [Formula.intersectionTwoCode, Formula.holds,
-    overwrite, ρ] using hI x
+    overwrite, ρ, and_assoc, exists_and_right, or_iff_not_imp_left] using hI x
 
 /-- Difference is not generally available in NF−0: positive comprehension
     gives it exactly when an element of A outside B has been exhibited. -/
@@ -1595,13 +1624,13 @@
   have hw : ∃ x, Formula.differenceCode.holds M.mem
       (overwrite ρ 0 x) := by
     exact ⟨a, by simpa [Formula.differenceCode, Formula.holds,
-      overwrite, ρ] using And.intro ha hb⟩
+      overwrite, ρ, and_assoc, exists_and_right, or_iff_not_imp_left] using And.intro ha hb⟩
   obtain ⟨D, hD⟩ := M.positive Formula.differenceCode
     Formula.differenceCode_stratified ρ hw
   refine ⟨D, ?_⟩
   intro x
   simpa [Formula.differenceCode, Formula.holds,
-    overwrite, ρ] using hD x
+    overwrite, ρ, and_assoc, exists_and_right, or_iff_not_imp_left] using hD x
 
 /-- Union of any nonempty family of nonempty sets is nonempty. -/
 theorem PositiveModel.unionFamily_exists {V : Type*}
@@ -1618,14 +1647,14 @@
     refine ⟨x, ?_⟩
     apply (Formula.ex_holds M.mem (overwrite ρ 0 x) 2 _).mpr
     exact ⟨y, by simpa [Formula.unionFamilyCode, Formula.holds,
-      overwrite, ρ] using And.intro hy hx⟩
+      overwrite, ρ, and_assoc, exists_and_right, or_iff_not_imp_left] using And.intro hy hx⟩
   obtain ⟨U, hU⟩ := M.positive Formula.unionFamilyCode
     Formula.unionFamilyCode_stratified ρ hw
   refine ⟨U, ?_⟩
   intro x
   rw [hU x]
   simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds,
-    overwrite, ρ]
+    overwrite, ρ, and_assoc, exists_and_right, or_iff_not_imp_left]
 
 /-- Intersection of a family with an explicit common element. -/
 theorem PositiveModel.intersectionFamily_exists {V : Type*}
@@ -1638,7 +1667,7 @@
   have hw : ∃ z, Formula.intersectionFamilyCode.holds M.mem
       (overwrite ρ 0 z) := by
     refine ⟨x, ?_⟩
-    simp only [Formula.intersectionFamilyCode, Formula.holds]
+    simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, exists_and_right, or_iff_not_imp_left]
     intro y
     rw [Formula.or_holds]
     by_cases hy : M.mem y A
@@ -1652,7 +1681,7 @@
   intro z
   rw [hI z]
   simp [Formula.intersectionFamilyCode, Formula.or_holds,
-    Formula.holds, overwrite, ρ, not_imp_not]
+    Formula.holds, overwrite, ρ, not_imp_not, and_assoc, exists_and_right, or_iff_not_imp_left]
 
 end NFMinusZero
 
@@ -1683,6 +1712,7 @@
       M.RelByGraph (ρ 12) (ρ 10) (ρ 11) := by
   have hinj : Function.Injective (fun k : Nat => k + 10) := by
     intro a b h
+    dsimp at h
     omega
   rw [graphStepCode, rename_holds M.mem (fun k => k + 10)
     hinj kuratowskiGraphAtom ρ]
@@ -1717,7 +1747,7 @@
 
 theorem closedFamilyCode_fits : closedFamilyCode.fits closureTypes := by
   simp [closedFamilyCode, Formula.fits, or_fits,
-    graphStepCode_fits, closureTypes]
+    graphStepCode_fits, closureTypes, graphAtomTypes]
 
 theorem closureCode_stratified : closureCode.Stratified := by
   refine ⟨closureTypes, ?_⟩
@@ -1739,7 +1769,7 @@
   classical
   simp [closedFamilyCode, IsClosedCandidate, Formula.holds,
     Formula.or_holds, graphStepCode_correct, overwrite,
-    imp_iff_not_or, not_and_or]
+    imp_iff_not_or, not_and_or, and_assoc, exists_and_right, or_assoc]
 
 theorem closureCode_correct {V : Type*}
     (M : PositiveModel V) (ρ : Nat → V) :
@@ -1747,7 +1777,7 @@
       ∀ S, IsClosedCandidate M (ρ 1) (ρ 12) S → M.mem (ρ 0) S := by
   classical
   simp [closureCode, Formula.holds, Formula.or_holds,
-    closedFamilyCode_correct, overwrite, imp_iff_not_or]
+    closedFamilyCode_correct, overwrite, imp_iff_not_or, and_assoc, exists_and_right, or_assoc]
 
 end Formula
 
@@ -1867,7 +1897,7 @@
   simp [diagonalGraphCode, Formula.ex_holds,
     singCode, unorderedCode, pairCode, iffF_holds,
     or_holds, Formula.holds, overwrite,
-    PositiveModel.RelByGraph, PositiveModel.IsKuratowskiPair]
+    PositiveModel.RelByGraph, PositiveModel.IsKuratowskiPair, and_assoc, ← exists_and_right, or_iff_not_imp_left]
 
 /-- The whole diagonal code is correct with no metatheoretic function
 hidden in its definition. -/
@@ -1883,7 +1913,7 @@
   simp [positiveDiagonalCode, Formula.ex_holds,
     Formula.holds, singCode, iffF_holds,
     diagonalGraphCode_correct, PositiveModel.IsSingleton,
-    overwrite]
+    overwrite, and_assoc, exists_and_right, or_iff_not_imp_left]
 
 end Formula
 
@@ -2082,7 +2112,7 @@
   refine ⟨τ, ?_⟩
   simpa [relationGraphCode, singCode, unorderedCode,
     pairCode, ex_fits, iffF_fits, or_fits,
-    Formula.fits, τ, relationGraphTypes] using hφ'
+    Formula.fits, τ, relationGraphTypes, Int.add_assoc] using hφ'
 
 /-- Assign old parameters into their renamed high slots. -/
 def relationGraphAssignment {V : Type*} (ρ : Nat → V) (k : Nat) : V :=
@@ -2126,10 +2156,31 @@
   classical
   have hr := rename_holds M.mem relationEndpointRename
     relationEndpointRename_injective φ
-  simp [relationGraphCode, ex_holds, Formula.holds,
+  have hEnv (a b c d : V) :
+      (fun k => overwrite
+        (overwrite (overwrite (overwrite
+          (overwrite (relationGraphAssignment ρ) 0 p) 1 a) 2 b) 3 c) 4 d
+            (relationEndpointRename k)) =
+        overwrite (overwrite ρ 0 a) 1 b := by
+    funext k
+    by_cases h0 : k = 0
+    · subst k
+      simp [relationEndpointRename, overwrite]
+    by_cases h1 : k = 1
+    · subst k
+      simp [relationEndpointRename, overwrite]
+    · have h20 : 20 ≤ k + 20 := by omega
+      simp [relationEndpointRename, relationGraphAssignment, overwrite, h0, h1, h20,
+        show k + 20 ≠ 0 from by omega,
+        show k + 20 ≠ 1 from by omega,
+        show k + 20 ≠ 2 from by omega,
+        show k + 20 ≠ 3 from by omega,
+        show k + 20 ≠ 4 from by omega]
+  simp only [relationGraphCode, ex_holds, Formula.holds,
     singCode, unorderedCode, pairCode, iffF_holds, or_holds,
-    PositiveModel.IsKuratowskiPair, overwrite,
-    hr, relationGraphAssignment_agrees]
+    hr, hEnv] <;>
+    simp [PositiveModel.IsKuratowskiPair, overwrite,
+      and_assoc, ← exists_and_right, or_iff_not_imp_left]
 
 end Formula
 
@@ -2219,11 +2270,11 @@
 
 The only assumption beyond NF−0 is the explicitly quantified existence of
 one definable shift (the pending positive Specker endpoint). -/
-theorem PositiveModel.toFull_of_definable_shift {V : Type*}
+noncomputable def PositiveModel.toFull_of_definable_shift {V : Type*}
     (M : PositiveModel V)
     (hnonempty : ∀ a : V, ∃ x : V, M.mem x a)
     (φ : Formula) (ρ : Nat → V) (σ : Nat → Int) (q : V)
-    (hshift : M.IsDefinableShift φ ρ σ q) : FullModel V := by
+    (hshift : M.IsDefinableShift φ ρ σ q) : FullModel V := Classical.choice <| by
   classical
   rcases hshift with ⟨hφ, hEq, htotal, hInject, hOmit, hCover⟩
   let R : V → V → Prop :=
@@ -2261,8 +2312,8 @@
     · intro h
       simpa [R, ← h] using hj a
     · exact hj_unique a b
-  exact M.twist_toFull_of_internalGraph
-    hnonempty j q hinj homit hcover hGraph
+  exact ⟨M.twist_toFull_of_internalGraph
+    hnonempty j q G hinj homit hcover hGraph⟩
 
 /-- The sole remaining MODEL-THEORETIC endpoint of the positive Specker
 cardinal construction.  Theorem below proves its precise consequence, but
@@ -2275,13 +2326,13 @@
 
 /-- Precisely conditional on the outstanding Specker endpoint; no abstract
 formula-transport axiom and no separately assumed internal shift graph. -/
-theorem PositiveModel.toFull_of_positiveSpeckerEndpoint {V : Type*}
+noncomputable def PositiveModel.toFull_of_positiveSpeckerEndpoint {V : Type*}
     (M : PositiveModel V)
-    (hSpecker : M.HasDefinableShiftIfNoEmpty) : FullModel V := by
+    (hSpecker : M.HasDefinableShiftIfNoEmpty) : FullModel V := Classical.choice <| by
   classical
   by_cases he : ∃ q : V, ∀ x : V, ¬ M.mem x q
   · obtain ⟨q, hq⟩ := he
-    exact M.toFull_of_empty q hq
+    exact ⟨M.toFull_of_empty q hq⟩
   · have hnonempty : ∀ a : V, ∃ x : V, M.mem x a := by
       intro a
       by_contra hn
@@ -2290,8 +2341,8 @@
       intro x hx
       exact hn ⟨x, hx⟩
     obtain ⟨φ, ρ, σ, q, hshift⟩ := hSpecker hnonempty
-    exact M.toFull_of_definable_shift
-      hnonempty φ ρ σ q hshift
+    exact ⟨M.toFull_of_definable_shift
+      hnonempty φ ρ σ q hshift⟩
 
 end NFMinusZero
 
@@ -2343,7 +2394,7 @@
     identityOnCode.holds M.mem
         (overwrite (overwrite ρ 0 x) 1 y) ↔
       M.mem x A ∧ x = y := by
-  simp [identityOnCode, Formula.holds, overwrite, hA]
+  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, exists_and_right, or_iff_not_imp_left]
 
 end Formula
 
@@ -2445,7 +2496,7 @@
   simp [inverseGraphCode, Formula.ex_holds, Formula.holds,
     singCode, unorderedCode, pairCode, iffF_holds, or_holds,
     PositiveModel.RelByGraph, PositiveModel.IsKuratowskiPair,
-    overwrite, hG]
+    overwrite, hG, and_assoc, ← exists_and_right, or_iff_not_imp_left]
 
 end Formula
 
@@ -2770,7 +2821,7 @@
   classical
   change (or (.neg φ) ψ).holds r ρ ↔ _
   rw [or_holds]
-  simp only [Formula.holds]
+  simp only [Formula.holds, and_assoc, exists_and_right, or_iff_not_imp_left]
   tauto
 
 theorem impliesF_fits (σ : Nat → Int) (φ ψ : Formula) :
@@ -2931,7 +2982,7 @@
         M.mem x (ρ 0) ∧ M.mem y (ρ 1) := by
   classical
   simp [bijectionLegalCode, impliesF_holds,
-    graphAt34_correct, Formula.holds, overwrite]
+    graphAt34_correct, Formula.holds, overwrite, and_assoc, exists_and_right, or_iff_not_imp_left]
 
 /-- Semantic correctness of unique totality. -/
 private theorem bijectionTotalCode_correct {V : Type*}
@@ -2942,7 +2993,7 @@
   classical
   simp [bijectionTotalCode, impliesF_holds, ex_holds,
     graphAt34_correct, graphAt35_correct, Formula.holds,
-    ExistsUnique, overwrite]
+    ExistsUnique, overwrite, and_assoc, exists_and_right, or_iff_not_imp_left]
 
 /-- Semantic correctness of unique surjectivity. -/
 private theorem bijectionOntoCode_correct {V : Type*}
@@ -2953,7 +3004,7 @@
   classical
   simp [bijectionOntoCode, impliesF_holds, ex_holds,
     graphAt34_correct, graphAt54_correct, Formula.holds,
-    ExistsUnique, overwrite]
+    ExistsUnique, overwrite, and_assoc, exists_and_right, or_iff_not_imp_left]
 
 /-- Exact correspondence between the syntactic bijection formula and the
     old-set `BijectionGraph` predicate, for arbitrary parameters. -/
@@ -3478,7 +3529,7 @@
   apply forall_congr'
   intro z
   rw [iffF_holds]
-  simp [Formula.holds, overwrite]
+  simp [Formula.holds, overwrite, and_assoc, exists_and_right, or_iff_not_imp_left]
 
 /-- Free 0=P (type 2), 1=A (type 1).  Bound 2=X (type 1), 3=z
     (type 0).  Since there are no empty sets in the difficult branch,
@@ -3527,7 +3578,7 @@
   apply forall_congr'
   intro z
   rw [impliesF_holds]
-  simp [Formula.holds, overwrite]
+  simp [Formula.holds, overwrite, and_assoc, exists_and_right, or_iff_not_imp_left]
 
 end Formula
 end NFMinusZero
@@ -3698,6 +3749,9 @@
   have hsub : k + 400 - 400 = k := by omega
   simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
     hlow, hsub,
+    show ¬ k + 400 < 200 from by omega,
+    show ¬ k + 400 < 300 from by omega,
+    show k + 400 < 500 from by omega,
     show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
     show k + 400 ≠ 2 from by omega,
     show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
@@ -3839,7 +3893,7 @@
   rw [positiveExponent_usc_correct, positiveExponent_power_correct,
     positiveExponent_leftFrege_correct,
     positiveExponent_rightFrege_correct]
-  simp only [overwrite]
+  simp [overwrite]
 
 end Formula
 end NFMinusZero
@@ -3962,8 +4016,8 @@
     refine ⟨⟨b, hb⟩, hab, ?_⟩
     intro b' hab'
     apply Subtype.ext
-    exact M.singletonLift_functional A B U W G a.1 b b'.1
-      hU hW hG a.2 hab hab'
+    exact (M.singletonLift_functional A B U W G a.1 b b'.1
+      hU hW hG a.2 hab hab').symm
   have honto (b : {b : V // M.mem b B}) :
       ∃! a : {a : V // M.mem a A},
         M.SingletonLift G a.1 b.1 := by
@@ -3972,8 +4026,8 @@
     refine ⟨⟨a, ha⟩, hab, ?_⟩
     intro a' ha'b
     apply Subtype.ext
-    exact M.singletonLift_injective A B U W G a a'.1 b.1
-      hU hW hG b.2 hab ha'b
+    exact (M.singletonLift_injective A B U W G a a'.1 b.1
+      hU hW hG b.2 hab ha'b).symm
   let f : {a : V // M.mem a A} → {b : V // M.mem b B} :=
     fun a => Classical.choose (htotal a).exists
   let g : {b : V // M.mem b B} → {a : V // M.mem a A} :=
@@ -4109,7 +4163,7 @@
       (overwrite (overwrite (overwrite ρ 0 a) 1 b) 2 s) 3 t)
   simpa [singCode, iffF_holds, Formula.holds,
     PositiveModel.SingletonLift, PositiveModel.IsSingleton,
-    overwrite, hG] using
+    overwrite, hG, and_assoc, exists_and_right, or_iff_not_imp_left] using
     (and_congr Iff.rfl (and_congr Iff.rfl hgraph))
 
 end Formula
@@ -4170,15 +4224,15 @@
       M.singletonLift_total A B U W G a hU hW hG ha
     refine ⟨b, ⟨(hH a b).mpr hab, hb⟩, ?_⟩
     intro b' hb'
-    exact M.singletonLift_functional A B U W G a b b'
-      hU hW hG ha hab ((hH a b').mp hb'.1)
+    exact (M.singletonLift_functional A B U W G a b b'
+      hU hW hG ha hab ((hH a b').mp hb'.1)).symm
   · intro b hb
     obtain ⟨a, ha, hab⟩ :=
       M.singletonLift_onto A B U W G b hU hW hG hb
     refine ⟨a, ⟨(hH a b).mpr hab, ha⟩, ?_⟩
     intro a' ha'
-    exact M.singletonLift_injective A B U W G a a' b
-      hU hW hG hb hab ((hH a' b).mp ha'.1)
+    exact (M.singletonLift_injective A B U W G a a' b
+      hU hW hG hb hab ((hH a' b).mp ha'.1)).symm
 
 /-- A USC equinumerosity witness determines actual old-set equinumerosity
     of the underlying sets; it is not merely a metatheoretic Equiv. -/
@@ -4282,7 +4336,7 @@
   intro x
   have hg := graphImageAtom_correct M
     (overwrite (overwrite ρ 0 y) 1 x)
-  simpa [Formula.holds, overwrite, hX, hG] using
+  simpa [Formula.holds, overwrite, hX, hG, and_assoc, exists_and_right, or_iff_not_imp_left] using
     (and_congr Iff.rfl hg)
 
 end Formula
@@ -4547,7 +4601,7 @@
       (overwrite (overwrite ρ 0 X) 1 Y) ↔
       M.IsGraphImage G X Y := by
   classical
-  change (.all 2 (iffF (.mem 2 1)
+  change (Formula.all 2 (iffF (.mem 2 1)
     (ex 3 (.conj (.mem 3 0)
       (kuratowskiGraphAtom.rename powersetTransportAtomRename))))).holds
       M.mem (overwrite (overwrite ρ 0 X) 1 Y) ↔ _
@@ -4620,7 +4674,7 @@
     (M.mem X P ∧ M.mem Y Q ∧ M.IsGraphImage G X Y) := by
   have hf := powersetTransportCode_correct M G X Y ρ hG
   simpa [powersetRestrictedTransportCode, Formula.holds,
-    overwrite, hP, hQ] using
+    overwrite, hP, hQ, and_assoc, exists_and_right, or_iff_not_imp_left] using
     (and_congr Iff.rfl (and_congr Iff.rfl hf))
 
 end Formula
@@ -5026,7 +5080,7 @@
     · subst c
       exact Or.inr (M.singleton_unique b X v hcX hv)
   · intro hX
-    rcases hX with rfl | rfl
+    rcases hX with hXu | hXv <;> subst X
     · exact (hU u).mpr
         ⟨a, (hA a).mpr (Or.inl rfl), hu⟩
     · exact (hU v).mpr
@@ -5080,7 +5134,7 @@
           intro z
           constructor
           · intro hz
-            rcases hsplit z hz with rfl | rfl
+            rcases hsplit z hz with hza | hzb <;> subst z
             · exact (hu a).mpr rfl
             · exact False.elim (hbX hz)
           · intro hz
@@ -5093,7 +5147,7 @@
           intro z
           constructor
           · intro hz
-            rcases hsplit z hz with rfl | rfl
+            rcases hsplit z hz with hza | hzb <;> subst z
             · exact False.elim (haX hz)
             · exact (hv b).mpr rfl
           · intro hz
@@ -5101,11 +5155,11 @@
             simpa [hzb] using hbX
         exact Or.inr (Or.inl hEq)
       · obtain ⟨z, hz⟩ := hnonempty X
-        rcases hsplit z hz with rfl | rfl
+        rcases hsplit z hz with hza | hzb <;> subst z
         · exact False.elim (haX hz)
         · exact False.elim (hbX hz)
   · intro hX
-    rcases hX with rfl | rfl | rfl
+    rcases hX with hXu | hXv | hXA <;> subst X
     · exact huP
     · exact hvP
     · exact hAP
@@ -5364,7 +5418,7 @@
   intro x y
   constructor
   · rintro ⟨t, ht, htG⟩
-    rcases (hG t).mp htG with rfl | rfl | rfl
+    rcases (hG t).mp htG with htp | htq | htr <;> subst t
     · obtain ⟨hxa, hyu⟩ := M.kuratowski_pair_injective x y a u p ht hp
       exact Or.inl ⟨hxa, hyu⟩
     · obtain ⟨hxb, hyv⟩ := M.kuratowski_pair_injective x y b v q ht hq
@@ -5372,7 +5426,7 @@
     · obtain ⟨hxc, hyw⟩ := M.kuratowski_pair_injective x y c w r ht hr
       exact Or.inr (Or.inr ⟨hxc, hyw⟩)
   · intro hxy
-    rcases hxy with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
+    rcases hxy with ⟨hxa, hyu⟩ | ⟨hxb, hyv⟩ | ⟨hxc, hyw⟩ <;> subst x <;> subst y
     · exact ⟨p, hp, (hG p).mpr (Or.inl rfl)⟩
     · exact ⟨q, hq, (hG q).mpr (Or.inr (Or.inl rfl))⟩
     · exact ⟨r, hr, (hG r).mpr (Or.inr (Or.inr rfl))⟩
@@ -5399,18 +5453,18 @@
     simp [hac.symm, hbc.symm]
   have hGu (x : V) : M.RelByGraph G x u ↔ x = a := by
     rw [hG]
-    simp [huv.symm, huw.symm]
+    simp [huv, huw]
   have hGv (x : V) : M.RelByGraph G x v ↔ x = b := by
     rw [hG]
-    simp [huv, hvw.symm]
+    simp [huv.symm, hvw]
   have hGw (x : V) : M.RelByGraph G x w ↔ x = c := by
     rw [hG]
-    simp [huw, hvw]
+    simp [huw.symm, hvw.symm]
   refine ⟨G, ?_⟩
   constructor
   · intro x y hxy
-    rcases (hG x y).mp hxy with ⟨rfl, rfl⟩ |
-      ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
+    rcases (hG x y).mp hxy with ⟨hxa, hyu⟩ |
+      ⟨hxb, hyv⟩ | ⟨hxc, hyw⟩ <;> subst x <;> subst y
     · exact ⟨(hA a).mpr (Or.inl rfl), (hB u).mpr (Or.inl rfl)⟩
     · exact ⟨(hA b).mpr (Or.inr (Or.inl rfl)),
         (hB v).mpr (Or.inr (Or.inl rfl))⟩
@@ -5465,11 +5519,12 @@
     constructor
     · intro ht
       obtain ⟨x, hx, htx⟩ := (hW t).mp ht
-      rcases (hS x).mp hx with rfl | rfl | rfl
+      rcases (hS x).mp hx with hxa | hxb | hxc <;> subst x
       · exact Or.inl (M.singleton_unique a t sa htx hsa)
       · exact Or.inr (Or.inl (M.singleton_unique b t sb htx hsb))
       · exact Or.inr (Or.inr (M.singleton_unique c t sc htx hsc))
-    · rintro (rfl | rfl | rfl)
+    · intro ht
+      rcases ht with hta | htb | htc <;> subst t
       · exact (hW sa).mpr ⟨a, (hS a).mpr (Or.inl rfl), hsa⟩
       · exact (hW sb).mpr ⟨b, (hS b).mpr (Or.inr (Or.inl rfl)), hsb⟩
       · exact (hW sc).mpr ⟨c, (hS c).mpr (Or.inr (Or.inr rfl)), hsc⟩
@@ -5513,7 +5568,6 @@
   obtain ⟨u, hu⟩ := M.singleton_exists a
   obtain ⟨v, hv⟩ := M.singleton_exists b
   obtain ⟨P₂, hP₂⟩ := M.powerset_exists A₂
-    ⟨a, (hA₂ a).mpr (Or.inl rfl)⟩
   have hP₂exact : ∀ X : V,
       M.mem X P₂ ↔ X = u ∨ X = v ∨ X = A₂ :=
     M.positive_powerset_of_pair_exact hnonempty a b A₂ u v P₂
@@ -6861,7 +6915,7 @@
   classical
   simp [injectionOneToOneCode, impliesF_holds,
     graphAt34_correct, graphAt54_correct,
-    Formula.holds, overwrite]
+    Formula.holds, overwrite, and_assoc, exists_and_right, or_iff_not_imp_left]
 
 /-- The injection formula contains an actual OLD set-graph witness. -/
 private theorem injectionGraphCode_correct {V : Type*}
@@ -7371,7 +7425,7 @@
       (overwrite (overwrite ρ 2 A) 3 B)) ↔ _
   rw [strictFregeLeft_correct, strictFregeRight_correct,
     strictFregeRep_correct]
-  simp only [overwrite]
+  simp [overwrite]
 
 end Formula
 
@@ -7724,7 +7778,7 @@
   rw [cbGluedCode, or_holds]
   simpa [Formula.holds, cbLeftGraph, cbRightGraph,
     PositiveModel.CBGluedRelation, cbLeftRename, cbRightRename,
-    PositiveModel.RelByGraph] using
+    PositiveModel.RelByGraph, and_assoc, exists_and_right, or_iff_not_imp_left] using
       (or_congr (and_congr Iff.rfl
         (hL.trans (M.kuratowskiGraphAtom_correct
           (fun k => ρ (cbLeftRename k)))))
@@ -7838,7 +7892,7 @@
 theorem setClosedFamilyCode_fits :
     setClosedFamilyCode.fits setClosureTypes := by
   simp [setClosedFamilyCode, Formula.fits, or_fits,
-    setClosureGraphStep_fits, setClosureTypes, closureTypes]
+    setClosureGraphStep_fits, setClosureTypes, closureTypes, graphAtomTypes]
 
 theorem setClosureCode_stratified : setClosureCode.Stratified := by
   refine ⟨setClosureTypes, ?_⟩
@@ -7858,7 +7912,7 @@
   classical
   simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
     Formula.or_holds, graphStepCode_correct, overwrite,
-    imp_iff_not_or, not_and_or]
+    imp_iff_not_or, not_and_or, and_assoc, exists_and_right, or_assoc]
 
 theorem setClosureCode_correct {V : Type*}
     (M : PositiveModel V) (ρ : Nat → V) :
@@ -7867,7 +7921,7 @@
         M.mem (ρ 0) S := by
   classical
   simp [setClosureCode, Formula.holds, Formula.or_holds,
-    setClosedFamilyCode_correct, overwrite, imp_iff_not_or]
+    setClosedFamilyCode_correct, overwrite, imp_iff_not_or, and_assoc, exists_and_right, or_assoc]
 
 end Formula
 
@@ -7970,7 +8024,7 @@
         using (M.kuratowskiGraphAtom_correct
           (fun k => τ (cbRightRename k))))
   simp [cbSeedCode, Formula.holds, ex_holds,
-    hright, overwrite]
+    hright, overwrite, and_assoc, exists_and_right, or_iff_not_imp_left]
 end Formula
 
 /-- A nonempty old set X has an OLD image under an OLD injection.
@@ -8030,10 +8084,11 @@
       refine ⟨b, ⟨hHba, hbB⟩, ?_⟩
       intro b' hb'
       exact hH.2.2 b' b a hb'.1 hHba
-    obtain ⟨J, hJ⟩ := M.inverseBijection_exists H B A hHB
+    obtain ⟨J, hJ, _⟩ := M.inverseBijection_exists H B A hHB (hnonempty B)
     exact ⟨J, hJ⟩
   · push_neg at honto
     obtain ⟨a₀, ha₀, hroot⟩ := honto
+    have hroot : ¬ ∃ b, M.RelByGraph H b a₀ := by simpa using hroot
     -- OLD seed D = {a∈A | a is not in the H-image of B}.
     let ρ : Nat → V := fun k =>
       if k = 4 then A else if k = 3 then H else a₀
@@ -8568,12 +8623,12 @@
     intro x
     have hx := hall x
     rw [iffF_holds] at hx
-    simpa [Formula.holds, overwrite, or_holds] using hx
+    simpa [Formula.holds, overwrite, or_holds, and_assoc, exists_and_right, or_iff_not_imp_left] using hx
   · rintro ⟨hall, hp⟩
     refine ⟨?_, hp⟩
     intro x
     rw [iffF_holds]
-    simpa [Formula.holds, overwrite, or_holds] using (hall x)
+    simpa [Formula.holds, overwrite, or_holds, and_assoc, exists_and_right, or_iff_not_imp_left] using (hall x)
 
 end Formula
 end NFMinusZero
@@ -8838,7 +8893,7 @@
       ∀ x : V, M.mem x (ρ 2) → M.mem x (ρ 0) := by
   classical
   simp [oldFiniteSubsetForward, Formula.holds,
-    impliesF_holds, overwrite]
+    impliesF_holds, overwrite, and_assoc, exists_and_right, or_iff_not_imp_left]
 
 private theorem oldFiniteSubsetReverse_correct {V : Type*}
     (M : PositiveModel V) (ρ : Nat → V) :
@@ -8846,7 +8901,7 @@
       ∀ x : V, M.mem x (ρ 0) → M.mem x (ρ 2) := by
   classical
   simp [oldFiniteSubsetReverse, Formula.holds,
-    impliesF_holds, overwrite]
+    impliesF_holds, overwrite, and_assoc, exists_and_right, or_iff_not_imp_left]
 
 private theorem oldFiniteEquivCode_correct {V : Type*}
     (M : PositiveModel V) (ρ : Nat → V) :
@@ -8886,7 +8941,9 @@
         (by simpa [overwrite] using hEq)
     have hrev :=
       (oldFiniteSubsetReverse_correct M _).mp (hinner heq)
-    exact (by simpa [overwrite] using hrev) x hxS
+    have hrev' : ∀ x : V, M.mem x (ρ 0) → M.mem x T := by
+      simpa [overwrite] using hrev
+    exact hrev' x hxS
   · intro h T
     rw [impliesF_holds]
     intro hforward
@@ -9001,7 +9058,7 @@
 theorem finiteFregeViaFiniteSetsCode_fits :
     finiteFregeViaFiniteSetsCode.fits finiteFregeViaFiniteSetsTypes := by
   simpa [finiteFregeViaFiniteSetsCode, ex_fits, Formula.fits,
-    finiteFregeViaFiniteSetsTypes] using
+    finiteFregeViaFiniteSetsTypes, fregeClassTypes] using
       fregeClassCode_fits_with_finite_param
 
 theorem finiteFregeViaFiniteSetsCode_stratified :
@@ -9138,7 +9195,7 @@
   classical
   simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
     PositiveModel.IsSingleton, ex_holds, iffF_holds,
-    singCode, Formula.holds, overwrite]
+    singCode, Formula.holds, overwrite, and_assoc, exists_and_right, or_iff_not_imp_left]
 
 theorem singUnionRestrictedCode_correct {V : Type*}
     (M : PositiveModel V) (ρ : Nat → V) :
@@ -9146,7 +9203,7 @@
       M.mem (ρ 0) (ρ 8) ∧ M.mem (ρ 1) (ρ 9) ∧
       M.IsSingletonOfUnion (ρ 0) (ρ 1) := by
   simp [singUnionRestrictedCode, Formula.holds,
-    singUnionTransportCode_correct]
+    singUnionTransportCode_correct, and_assoc, exists_and_right, or_iff_not_imp_left]
 
 end Formula
 
@@ -9728,8 +9785,8 @@
     have haa0 : a = a0 := hunique a ⟨hab, haA⟩
     have ha'a0 : a' = a0 := hunique a' ⟨hx'b, ha'A⟩
     have haa' : a = a' := haa0.trans ha'a0.symm
-    subst a'
-    exact M.singleton_unique a X' X hX'a' hXa
+    have hs : M.IsSingleton a X' := by simpa only [haa'] using hX'a'
+    exact M.singleton_unique a X' X hs hXa
 
 /-- The relational type-raising operation T is genuinely SINGLE-VALUED.
     This is the missing representative-independence theorem. -/
--- original/NF0Specker/FiniteCardinals.lean
+++ repaired/NF0Specker/FiniteCardinals.lean
@@ -1,4 +1,6 @@
 import NF0Specker.Run04Standalone
+import Mathlib.Tactic.SplitIfs
+import Mathlib.Logic.Equiv.Defs
 
 /-! ===================================================================
 Runs 05: internal maximality
@@ -258,6 +260,15 @@
  | .and p q => p.fits τ ∧ q.fits τ
  | .ex _ p => p.fits τ
 
+/-- Stratification of a finite syntax tree is decidable. -/
+instance F.decidableFits (τ : Nat → Int) (p : F) : Decidable (p.fits τ) :=
+  match p with
+  | .mem i j => inferInstanceAs (Decidable (τ i + 1 = τ j))
+  | .eq i j => inferInstanceAs (Decidable (τ i = τ j))
+  | .not p => F.decidableFits τ p
+  | .and p q => @instDecidableAnd _ _ (F.decidableFits τ p) (F.decidableFits τ q)
+  | .ex _ p => F.decidableFits τ p
+
 def implies (p q : F) : F := .not (.and p (.not q))
 def all (i : Nat) (p : F) : F := .not (.ex i (.not p))
 def neq (i j : Nat) : F := .not (.eq i j)
@@ -339,6 +350,15 @@
   | .neg p => p.fits τ
   | .conj p q => p.fits τ ∧ q.fits τ
   | .ex _ p => p.fits τ
+
+/-- Stratification of a finite syntax tree is decidable. -/
+instance F.decidableFits (τ : Nat → Int) (p : F) : Decidable (p.fits τ) :=
+  match p with
+  | .mem i j => inferInstanceAs (Decidable (τ i + 1 = τ j))
+  | .eq i j => inferInstanceAs (Decidable (τ i = τ j))
+  | .neg p => F.decidableFits τ p
+  | .conj p q => @instDecidableAnd _ _ (F.decidableFits τ p) (F.decidableFits τ q)
+  | .ex _ p => F.decidableFits τ p
 
 def imp (p q : F) : F := .neg (.conj p (.neg q))
 def all (i : Nat) (p : F) : F := .neg (.ex i (.neg p))
@@ -532,26 +552,26 @@
 theorem singleton_sound {V : Type u} (m : V → V → Prop)
     (ρ : Nat → V) :
     (singleton 7 3).holds m ρ ↔ IsSingleton m (ρ 7) (ρ 3) := by
-  simp [singleton, all, iffF, imp, F.holds, IsSingleton, assign]
+  simp [singleton, all, iffF, imp, F.holds, IsSingleton, assign, iff_def, or_iff_not_imp_left]
 
 theorem unordered_sound {V : Type u} (m : V → V → Prop)
     (ρ : Nat → V) :
     (unordered 8 3 4).holds m ρ ↔
       IsUnordered m (ρ 8) (ρ 3) (ρ 4) := by
-  simp [unordered, all, iffF, imp, disj, F.holds, IsUnordered, assign]
+  simp [unordered, all, iffF, imp, disj, F.holds, IsUnordered, assign, iff_def, or_iff_not_imp_left]
 
 theorem kuratowski_sound {V : Type u} (m : V → V → Prop)
     (ρ : Nat → V) :
     (kuratowski 6 3 4).holds m ρ ↔
       IsKPair m (ρ 6) (ρ 3) (ρ 4) := by
   simp [kuratowski, singleton, unordered, all, iffF, imp, disj,
-    F.holds, IsKPair, IsSingleton, IsUnordered, assign]
+    F.holds, IsKPair, IsSingleton, IsUnordered, assign, iff_def, or_iff_not_imp_left]
 
 theorem edge_sound {V : Type u} (m : V → V → Prop)
     (ρ : Nat → V) :
     (edge 2 3 4).holds m ρ ↔
       PairEdge m (ρ 2) (ρ 3) (ρ 4) := by
-  simp [edge, F.holds, PairEdge, assign, kuratowski_sound]
+  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, iff_def, or_iff_not_imp_left]
 
 end NF0Specker.Run10
 
@@ -580,6 +600,15 @@
   | .neg p => p.fits τ
   | .conj p q => p.fits τ ∧ q.fits τ
   | .ex _ p => p.fits τ
+
+/-- Stratification of a finite syntax tree is decidable. -/
+instance F.decidableFits (τ : Nat → Int) (p : F) : Decidable (p.fits τ) :=
+  match p with
+  | .mem i j => inferInstanceAs (Decidable (τ i + 1 = τ j))
+  | .eq i j => inferInstanceAs (Decidable (τ i = τ j))
+  | .neg p => F.decidableFits τ p
+  | .conj p q => @instDecidableAnd _ _ (F.decidableFits τ p) (F.decidableFits τ q)
+  | .ex _ p => F.decidableFits τ p
 
 def imp (p q : F) : F := .neg (.conj p (.neg q))
 def all (i : Nat) (p : F) : F := .neg (.ex i (.neg p))
@@ -649,7 +678,7 @@
       IsKPair m (ρ 0) (ρ 3) (ρ 4) := by
   classical
   simp [kuratowski, singleton, unordered, all, iffF, imp, disj,
-    F.holds, IsKPair, IsSingleton, IsUnordered, assign]
+    F.holds, IsKPair, IsSingleton, IsUnordered, assign, iff_def, or_iff_not_imp_left]
 
 theorem graphRestriction_sound {V : Type u} (m : V → V → Prop)
     (ρ : Nat → V) :
@@ -658,7 +687,7 @@
         ∃ x y, m x (ρ 1) ∧ m y (ρ 1) ∧
           IsKPair m (ρ 0) x y := by
   classical
-  simp [graphRestriction, F.holds, assign, kuratowski_sound_034]
+  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, iff_def, or_iff_not_imp_left]
 
 /- This is the user's *inhabited* stratified-comprehension schema.
    It is not unrestricted separation, and includes no empty-set axiom. -/
@@ -978,7 +1007,7 @@
     obtain ⟨y, hy, hxy⟩ := hNT.2.2 x hx
     obtain ⟨S, hS, hEq⟩ := restrict_graph mem hComp R D
       ⟨x, y, hx, hy, hxy⟩
-    exact hNo ⟨D, S, hDA, hD, hS,
+    exact hNo ⟨D, S, hDA, ⟨x, hx⟩, hS,
       ntit_transport mem R S D hEq hNT⟩
 
 /-- Mathematical finiteness, with no extraneous support requirement. -/
@@ -1077,28 +1106,28 @@
     (ρ : Nat → V) (p q : F) :
     (imp p q).holds m ρ ↔ (p.holds m ρ → q.holds m ρ) := by
   classical
-  simp [imp, F.holds]
+  simp [imp, F.holds, iff_def, or_iff_not_imp_left]
 
 theorem holds_all19 {V : Type u} (m : V → V → Prop)
     (ρ : Nat → V) (i : Nat) (p : F) :
     (all i p).holds m ρ ↔
       ∀ x, p.holds m (assign ρ i x) := by
   classical
-  simp [all, F.holds]
+  simp [all, F.holds, iff_def, or_iff_not_imp_left]
 
 theorem holds_disj19 {V : Type u} (m : V → V → Prop)
     (ρ : Nat → V) (p q : F) :
     (disj p q).holds m ρ ↔
       (p.holds m ρ ∨ q.holds m ρ) := by
   classical
-  simp [disj, F.holds]
+  simp [disj, F.holds, iff_def, or_iff_not_imp_left]
 
 theorem holds_iff19 {V : Type u} (m : V → V → Prop)
     (ρ : Nat → V) (p q : F) :
     (iffF p q).holds m ρ ↔
       (p.holds m ρ ↔ q.holds m ρ) := by
   classical
-  simp [iffF, holds_imp19, F.holds, iff_def]
+  simp [iffF, holds_imp19, F.holds, iff_def, or_iff_not_imp_left]
 
 /- The following two facts are the semantic basis for the subset and
    inhabitance clauses of the *real Run 16* formula. -/
@@ -1108,12 +1137,12 @@
       ∀ x, m x (ρ 1) → m x (ρ 0) := by
   classical
   simp [subsetDA, inD, holds_all19, holds_imp19,
-    F.holds, assign]
+    F.holds, assign, iff_def, or_iff_not_imp_left]
 
 theorem nonemptyD_sound19 {V : Type u} (m : V → V → Prop)
     (ρ : Nat → V) :
     nonemptyD.holds m ρ ↔ ∃ x, m x (ρ 1) := by
-  simp [nonemptyD, inD, F.holds, assign]
+  simp [nonemptyD, inD, F.holds, assign, iff_def, or_iff_not_imp_left]
 
 /- Syntactic relation support equals a real internal supported graph.
    Variables 6,3,4,7,8,9,10 are pair-local; 0,1,2,12 are unshadowed. -/
@@ -1127,7 +1156,7 @@
     singleton, unordered, F.holds, IsKPair,
     NF0Specker.Run17.KPair, IsSingleton,
     NF0Specker.Run17.Singleton, IsUnordered,
-    NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign]
+    NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def, or_iff_not_imp_left]
 
 theorem supportedR_sound19 {V : Type u} (m : V → V → Prop)
     (ρ : Nat → V) :
@@ -1139,7 +1168,7 @@
     singleton, unordered, F.holds, IsKPair,
     NF0Specker.Run17.KPair, IsSingleton,
     NF0Specker.Run17.Singleton, IsUnordered,
-    NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign]
+    NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def, or_iff_not_imp_left]
 
 /- Full specification: this is the precise target. It is not postulated
    as a theorem or assumed as an axiom; the remaining expansion to prove
@@ -1455,10 +1484,10 @@
   | mem i j => rfl
   | eq i j => rfl
   | neg p ih =>
-      simpa [toRun17, NF0Specker.Run17.F.holds, F.holds] using
+      simpa [toRun17, NF0Specker.Run17.F.holds, F.holds, iff_def, or_iff_not_imp_left] using
         not_congr (ih ρ)
   | conj p q ihp ihq =>
-      simpa [toRun17, NF0Specker.Run17.F.holds, F.holds] using
+      simpa [toRun17, NF0Specker.Run17.F.holds, F.holds, iff_def, or_iff_not_imp_left] using
         and_congr (ihp ρ) (ihq ρ)
   | ex i p ih =>
       change (∃ v, (toRun17 p).holds m
@@ -1543,14 +1572,14 @@
 theorem holds_imp {V : Type u} (m : V → V → Prop)
     (ρ : Nat → V) (φ ψ : F) :
     (imp φ ψ).holds m ρ ↔ (φ.holds m ρ → ψ.holds m ρ) := by
-  simp [imp, F.holds]
+  simp [imp, F.holds, iff_def, or_iff_not_imp_left]
 
 theorem holds_all {V : Type u} (m : V → V → Prop)
     (ρ : Nat → V) (i : Nat) (φ : F) :
     (all i φ).holds m ρ ↔
       ∀ x, φ.holds m (assign ρ i x) := by
   classical
-  simp [all, F.holds]
+  simp [all, F.holds, iff_def, or_iff_not_imp_left]
 
 /-- The old pair formula, with endpoint 5 instead of endpoint 4.
     Its bound variables are disjoint from 2,3,5. -/
@@ -1561,7 +1590,7 @@
   classical
   simp [edge, kuratowski, singleton, unordered, all,
     iffF, imp, disj, F.holds, PairEdge, IsKPair,
-    IsSingleton, IsUnordered, assign]
+    IsSingleton, IsUnordered, assign, iff_def, or_iff_not_imp_left]
 
 /-- Semantic correctness of the exact stratified formula, using the
     already defined Run 22 `StableProper`, not a new interpretation. -/
@@ -1573,7 +1602,7 @@
   classical
   simp [stableBadFormula, NF0Specker.Run22.StableProper,
     NF0Specker.Run22.Subset, holds_all, holds_imp,
-    F.holds, assign, edge_sound, edge_sound_235]
+    F.holds, assign, edge_sound, edge_sound_235, iff_def, or_iff_not_imp_left]
 
 /-- THE NEW COMPREHENSION BRIDGE.
     Inhabited positive comprehension supplies the bad-subset set D.
@@ -1684,9 +1713,9 @@
     ⟨fun _ => 0, by decide⟩
   have hw : ∃ z, (F.eq 0 1).holds M.mem (assign ρ 0 z) := by
     refine ⟨x, ?_⟩
-    simp [F.holds, assign, ρ]
+    simp [F.holds, assign, ρ, iff_def, or_iff_not_imp_left]
   obtain ⟨s, hs⟩ := positive10 M (F.eq 0 1) hf ρ hw
-  exact ⟨s, fun z => by simpa [F.holds, assign, ρ] using hs z⟩
+  exact ⟨s, fun z => by simpa [F.holds, assign, ρ, iff_def, or_iff_not_imp_left] using hs z⟩
 
 /-- The unordered pair exists even when its two coordinates coincide. -/
 theorem PositiveModel.unordered_exists {V : Type u}
@@ -1697,11 +1726,11 @@
   have hf : ∃ τ, φ.fits τ := ⟨fun _ => 0, by decide⟩
   have hw : ∃ z, φ.holds M.mem (assign ρ 0 z) := by
     refine ⟨x, ?_⟩
-    simp [φ, disj, F.holds, assign, ρ]
+    simp [φ, disj, F.holds, assign, ρ, iff_def, or_iff_not_imp_left]
   obtain ⟨d, hd⟩ := positive10 M φ hf ρ hw
   refine ⟨d, ?_⟩
   intro z
-  simpa [φ, disj, F.holds, assign, ρ, IsUnordered] using hd z
+  simpa [φ, disj, F.holds, assign, ρ, IsUnordered, iff_def, or_iff_not_imp_left] using hd z
 
 /-- Every pair of objects has a homogeneous Kuratowski code. -/
 theorem PositiveModel.kpair_exists {V : Type u}
@@ -1751,7 +1780,7 @@
   classical
   simp [reverseProperFormula, ReverseProper,
     NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
-    all, imp, F.holds, assign]
+    all, imp, F.holds, assign, iff_def, or_iff_not_imp_left]
 
 /-- Semantic correctness of the Kuratowski subformula for 0,1,2. -/
 theorem kuratowski_sound_012 {V : Type u}
@@ -1760,7 +1789,7 @@
       IsKPair m (ρ 0) (ρ 1) (ρ 2) := by
   classical
   simp [kuratowski, singleton, unordered, all, iffF, imp, disj,
-    F.holds, IsKPair, IsSingleton, IsUnordered, assign]
+    F.holds, IsKPair, IsSingleton, IsUnordered, assign, iff_def, or_iff_not_imp_left]
 
 /-- First-order graph predicate matches exactly the semantic relation. -/
 theorem reverseGraphFormula_sound {V : Type u}
@@ -1770,7 +1799,7 @@
         IsKPair m (ρ 0) B C ∧ ReverseProper m B C := by
   classical
   simp [reverseGraphFormula, F.holds, assign,
-    kuratowski_sound_012, reverseProperFormula_sound]
+    kuratowski_sound_012, reverseProperFormula_sound, iff_def, or_iff_not_imp_left]
 
 /-- Decoding the comprehension graph uses pair-coordinate injectivity;
     constructing its edges in the other direction uses kpair_exists. -/
@@ -1863,14 +1892,14 @@
   classical
   simp [edge, kuratowski, singleton, unordered, all, iffF,
     imp, disj, F.holds, PairEdge, IsKPair,
-    IsSingleton, IsUnordered, assign]
+    IsSingleton, IsUnordered, assign, iff_def, or_iff_not_imp_left]
 
 theorem positiveImageFormula_sound {V : Type u}
     (m : V → V → Prop) (ρ : Nat → V) :
     positiveImageFormula.holds m ρ ↔
       ∃ x, m x (ρ 1) ∧ PairEdge m (ρ 2) x (ρ 0) := by
   classical
-  simp [positiveImageFormula, F.holds, assign, edge_sound_230]
+  simp [positiveImageFormula, F.holds, assign, edge_sound_230, iff_def, or_iff_not_imp_left]
 
 /-- Inhabited image comprehension derived from the native schema,
     with witness obtained from totality of f on A. -/
@@ -2022,7 +2051,7 @@
       IsKPair m (ρ 0) (ρ 4) (ρ 3) := by
   classical
   simp [kuratowski, singleton, unordered, all, iffF, imp, disj,
-    F.holds, IsKPair, IsSingleton, IsUnordered, assign]
+    F.holds, IsKPair, IsSingleton, IsUnordered, assign, iff_def, or_iff_not_imp_left]
 
 theorem inverseGraphFormula_sound {V : Type u}
     (m : V → V → Prop) (ρ : Nat → V) :
@@ -2030,7 +2059,7 @@
       ∃ x y, IsKPair m (ρ 0) y x ∧ PairEdge m (ρ 2) x y := by
   classical
   simp [inverseGraphFormula, F.holds, assign,
-    kuratowski_sound_043, edge_sound]
+    kuratowski_sound_043, edge_sound, iff_def, or_iff_not_imp_left]
 
 /-- Semantic inverse graph decoding, for any endpoints, with no
     unrepresented function inverse and no extra axiom. -/
@@ -2072,6 +2101,7 @@
       (show ∃ a b, IsKPair M.mem p b a ∧ PairEdge M.mem f a b
        from ⟨x, y, hpYX, hFxy⟩)
   obtain ⟨g, hg⟩ := positive10 M inverseGraphFormula hf ρ hw
+  refine ⟨g, ?_⟩
   apply inverseGraph_edges_iff M.mem f g
   · intro q
     rw [hg q, inverseGraphFormula_sound]
@@ -2167,7 +2197,8 @@
   classical
   by_contra hAll
   have hBad : ∃ n, Natural n ∧ ¬ Q n := by
-    simpa only [not_forall, not_imp] using hAll
+    push_neg at hAll
+    exact hAll
   obtain ⟨D, hD⟩ := hBadSet hBad
   obtain ⟨R, hR⟩ := hReverseGraph D
   have hNonempty : ∃ a, mem a D := by
@@ -2246,7 +2277,8 @@
   classical
   by_contra hAll
   have hBad : ∃ n, Natural n ∧ ¬ Q n := by
-    simpa only [not_forall, not_imp] using hAll
+    push_neg at hAll
+    exact hAll
   obtain ⟨D, hD⟩ := hBadSet hBad
   have hNonempty : ∃ a, mem a D := by
     obtain ⟨a, ha, hna⟩ := hBad
@@ -2512,7 +2544,7 @@
   classical
   simp [twoSidedRestrictionFormula, F.holds, assign,
     kuratowski, singleton, unordered, all, iffF, imp, disj,
-    IsKPair, IsSingleton, IsUnordered]
+    IsKPair, IsSingleton, IsUnordered, iff_def, or_iff_not_imp_left]
 
 /-- An explicit edge witnesses the nonempty comprehension predicate.
     The result has EXACTLY the intended membership specification. -/
@@ -2704,7 +2736,7 @@
   classical
   simp [edge, kuratowski, singleton, unordered, all,
     iffF, imp, disj, F.holds, PairEdge, IsKPair,
-    IsSingleton, IsUnordered, assign]
+    IsSingleton, IsUnordered, assign, iff_def, or_iff_not_imp_left]
 
 /-- Semantic equivalence between the full formula and the precise
     five-clause internal-bijection predicate. -/
@@ -2714,12 +2746,9 @@
       InternalEquinum m (ρ 1) (ρ 0) := by
   classical
   simp [bijectionFormula, bijSupport, bijTotal, bijSingle,
-    bijInjective, bijSurjective, InternalEquinum,
-    InternalBijection, holds_all, holds_imp,
-    F.holds, assign, edge_sound, edge_sound_235,
-    edge_sound_245, kuratowski_sound_012,
-    kuratowski, singleton, unordered, all, iffF, imp, disj,
-    PairEdge, IsKPair, IsSingleton, IsUnordered]
+    bijInjective, bijSurjective, InternalEquinum, InternalBijection,
+    holds_all, holds_imp, F.holds, assign,
+    edge_sound, edge_sound_235, edge_sound_245, kuratowski_sound]
 
 /-- The identity graph predicate has an explicit witness on every set
     because NF−0 postulates that there is NO empty set. -/
@@ -2742,7 +2771,7 @@
   classical
   simp [identityGraphFormula, kuratowski, singleton,
     unordered, all, iffF, imp, disj, F.holds,
-    IsKPair, IsSingleton, IsUnordered, assign]
+    IsKPair, IsSingleton, IsUnordered, assign, iff_def, or_iff_not_imp_left]
 
 /-- Construct a nonempty identity relation on A by positive
     comprehension; the result has the exact graph specification. -/
@@ -2891,7 +2920,7 @@
   classical
   simp [edge, kuratowski, singleton, unordered, all,
     iffF, imp, disj, F.holds, PairEdge, IsKPair,
-    IsSingleton, IsUnordered, assign]
+    IsSingleton, IsUnordered, assign, iff_def, or_iff_not_imp_left]
 
 /-- Exact semantic meaning of the stratified composition predicate. -/
 theorem compositionFormula_sound {V : Type u}
@@ -2903,7 +2932,7 @@
   simp [compositionFormula, kuratowski, singleton,
     unordered, all, iffF, imp, disj, F.holds,
     PairEdge, IsKPair, IsSingleton, IsUnordered,
-    edge_sound_134, edge_sound_245, assign]
+    edge_sound_134, edge_sound_245, assign, iff_def, or_iff_not_imp_left]
 
 /-- Existence of an actual internal composition graph.  The
     composition predicate is inhabited whenever there is one path. -/
@@ -3471,10 +3500,8 @@
   classical
   simp [injectionFormula, bijSupport, bijTotal, bijSingle,
     bijInjective, InternalInjection, holds_all, holds_imp,
-    F.holds, assign, edge_sound, edge_sound_235,
-    edge_sound_245, kuratowski_sound_012,
-    kuratowski, singleton, unordered, all, iffF, imp, disj,
-    PairEdge, IsKPair, IsSingleton, IsUnordered]
+    F.holds, assign, edge_sound, edge_sound_235, edge_sound_245,
+    kuratowski_sound]
 
 /-- Cardinal comparison formula, with 13=a, 14=b,
     1=A, 0=B, 2=f. Uses only actual OLD internal graphs. -/
@@ -3498,7 +3525,7 @@
       FregeLe m (ρ 13) (ρ 14) := by
   classical
   simp [cardinalLeFormula, FregeLe, F.holds,
-    injectionFormula_sound, assign]
+    injectionFormula_sound, assign, iff_def, or_iff_not_imp_left]
 
 end NF0Specker.Run10
 /-!
@@ -3518,7 +3545,7 @@
 def swap011 (i : Nat) : Nat :=
   if i = 0 then 11 else if i = 11 then 0 else i
 
-theorem swap011_involutive (i : Nat) : swap011 (swap011 i) = i := by
+theorem swap011_involutive (i : Nat) : swap011 (NF0Specker.Run10.swap011 i) = i := by
   by_cases h0 : i = 0
   · subst i; decide
   by_cases h11 : i = 11
@@ -3531,24 +3558,24 @@
   simpa only [swap011_involutive] using hh
 
 def F.swap011 : F → F
-  | .mem i j => .mem (swap011 i) (swap011 j)
-  | .eq i j => .eq (swap011 i) (swap011 j)
+  | .mem i j => .mem (NF0Specker.Run10.swap011 i) (NF0Specker.Run10.swap011 j)
+  | .eq i j => .eq (NF0Specker.Run10.swap011 i) (NF0Specker.Run10.swap011 j)
   | .neg p => .neg p.swap011
   | .conj p q => .conj p.swap011 q.swap011
-  | .ex i p => .ex (swap011 i) p.swap011
+  | .ex i p => .ex (NF0Specker.Run10.swap011 i) p.swap011
 
 def swappedEnv {V : Type u} (ρ : Nat → V) : Nat → V :=
-  fun i => ρ (swap011 i)
+  fun i => ρ (NF0Specker.Run10.swap011 i)
 
 theorem swappedEnv_assign {V : Type u} (ρ : Nat → V)
     (i : Nat) (v : V) :
-    swappedEnv (assign ρ (swap011 i) v) =
+    swappedEnv (assign ρ (NF0Specker.Run10.swap011 i) v) =
       assign (swappedEnv ρ) i v := by
   funext j
   by_cases h : j = i
   · subst j
     simp [swappedEnv, assign]
-  · have hneq : swap011 j ≠ swap011 i := by
+  · have hneq : NF0Specker.Run10.swap011 j ≠ NF0Specker.Run10.swap011 i := by
       intro heq
       exact h (swap011_injective heq)
     simp [swappedEnv, assign, h, hneq]
@@ -3566,15 +3593,15 @@
       constructor
       · rintro ⟨v, hv⟩
         refine ⟨v, ?_⟩
-        have h := (hp (assign ρ (swap011 i) v)).mp hv
+        have h := (hp (assign ρ (NF0Specker.Run10.swap011 i) v)).mp hv
         simpa only [swappedEnv_assign] using h
       · rintro ⟨v, hv⟩
         refine ⟨v, ?_⟩
-        apply (hp (assign ρ (swap011 i) v)).mpr
+        apply (hp (assign ρ (NF0Specker.Run10.swap011 i) v)).mpr
         simpa only [swappedEnv_assign] using hv
 
 theorem F.swap011_fits (p : F) (τ : Nat → Int) :
-    p.swap011.fits τ ↔ p.fits (fun i => τ (swap011 i)) := by
+    p.swap011.fits τ ↔ p.fits (fun i => τ (NF0Specker.Run10.swap011 i)) := by
   induction p with
   | mem i j => rfl
   | eq i j => rfl
@@ -3648,13 +3675,13 @@
     (ρ : Nat → V) :
     (cardinalLeAt 0 14).holds m ρ ↔ FregeLe m (ρ 0) (ρ 14) := by
   classical
-  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign]
+  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def, or_iff_not_imp_left]
 
 theorem cardinalLeAt_140_sound {V : Type u} (m : V → V → Prop)
     (ρ : Nat → V) :
     (cardinalLeAt 14 0).holds m ρ ↔ FregeLe m (ρ 14) (ρ 0) := by
   classical
-  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign]
+  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def, or_iff_not_imp_left]
 
 theorem comparabilityP0_sound {V : Type u} (m : V → V → Prop)
     (ρ : Nat → V) :
@@ -3663,7 +3690,7 @@
         (FregeLe m (ρ 0) b ∨ FregeLe m b (ρ 0)) := by
   classical
   simp [comparabilityP0, holds_all, holds_imp, disj, F.holds,
-    cardinalLeAt_014_sound, cardinalLeAt_140_sound, assign]
+    cardinalLeAt_014_sound, cardinalLeAt_140_sound, assign, iff_def, or_iff_not_imp_left]
 
 theorem comparabilityBad0_sound {V : Type u} (m : V → V → Prop)
     (ρ : Nat → V) :
@@ -3671,7 +3698,7 @@
       m (ρ 0) (ρ 15) ∧
       ¬ (∀ b, m b (ρ 15) →
         (FregeLe m (ρ 0) b ∨ FregeLe m b (ρ 0))) := by
-  simp [comparabilityBad0, F.holds, comparabilityP0_sound]
+  simp [comparabilityBad0, F.holds, comparabilityP0_sound, iff_def, or_iff_not_imp_left]
 
 theorem positiveFregeClass0_sound {V : Type u} (m : V → V → Prop)
     (ρ : Nat → V) :
@@ -3679,7 +3706,7 @@
       ∃ A, IsFregeClass m A (ρ 0) := by
   classical
   simp [positiveFregeClass0, IsFregeClass, holds_all, iffF,
-    holds_imp, F.holds, bijectionB11_sound, assign]
+    holds_imp, F.holds, bijectionB11_sound, assign, iff_def, or_iff_not_imp_left]
 
 /- Build the ACTUAL nonempty set of all positive Frege-cardinal classes,
    using A as witness through `fregeClass_exists` and positive10. -/
@@ -3878,7 +3905,7 @@
       FregeSuccByDeletion m (ρ 13) (ρ 14) := by
   classical
   simp [fregeSuccDeletionFormula, FregeSuccByDeletion,
-    holds_all, holds_imp, iffF, F.holds, assign]
+    holds_all, holds_imp, iffF, F.holds, assign, iff_def, or_iff_not_imp_left]
 
 /-- The user's successor comparability step, for ACTUAL FregeLe and
     actual strict-representative comparison. The remaining two premises
@@ -4011,7 +4038,7 @@
   obtain ⟨B, hB⟩ := positive10 M run33DeletionFormula hfits ρ hw
   have hChar : ∀ x, M.mem x B ↔ M.mem x A ∧ x ≠ a := by
     intro x
-    simpa [run33DeletionFormula, F.holds, assign, ρ] using hB x
+    simpa [run33DeletionFormula, F.holds, assign, ρ, iff_def, or_iff_not_imp_left] using hB x
   refine ⟨B, hChar, ?_⟩
   refine ⟨?_, a, ha, ?_⟩
   · intro x hx
@@ -4290,7 +4317,7 @@
       m (ρ 0) (ρ 1) ∨ IsKPair m (ρ 0) (ρ 3) (ρ 4) := by
   simp [appendOnePairFormula, disj, F.holds, kuratowski,
     singleton, unordered, all, iffF, imp,
-    IsKPair, IsSingleton, IsUnordered, assign]
+    IsKPair, IsSingleton, IsUnordered, assign, iff_def, or_iff_not_imp_left]
 
 /-- Unlike an arbitrary union, this comprehension has the nonempty
     old graph f as witness. -/
@@ -4330,10 +4357,12 @@
     · exact Or.inl ⟨p, hpxy, hpf⟩
     · exact Or.inr (isKPair_coordinates M.mem hpxy hptu)
   · intro h
-    rcases h with hxy | ⟨rfl, rfl⟩
+    rcases h with hxy | ⟨hxt, hyu⟩
     · obtain ⟨p, hp, hpf⟩ := hxy
       exact ⟨p, hp, (hg p).mpr (Or.inl hpf)⟩
-    · obtain ⟨p, hp⟩ := M.kpair_exists t u
+    · subst x
+      subst y
+      obtain ⟨p, hp⟩ := M.kpair_exists t u
       exact ⟨p, hp, (hg p).mpr (Or.inr hp)⟩
 
 /-- If f:B→D is a supported internal bijection, adding t outside B
@@ -4362,33 +4391,35 @@
     · exact ⟨t, u, (hA t).mpr (Or.inr rfl),
         (hC u).mpr (Or.inr rfl), hptu⟩
   · intro x hxA
-    rcases (hA x).mp hxA with hxB | rfl
+    rcases (hA x).mp hxA with hxB | hxt
     · obtain ⟨y, hyD, hxy⟩ := hf.2.1 x hxB
       exact ⟨y, (hC y).mpr (Or.inl hyD),
         (hedge x y).mpr (Or.inl hxy)⟩
-    · exact ⟨u, (hC u).mpr (Or.inr rfl),
+    · subst x
+      exact ⟨u, (hC u).mpr (Or.inr rfl),
         (hedge t u).mpr (Or.inr ⟨rfl, rfl⟩)⟩
   · intro x y z hxA hxy hxz
     rcases (hedge x y).mp hxy with hfy | ⟨hxt, hyu⟩ <;>
       rcases (hedge x z).mp hxz with hfz | ⟨hxt', hzu⟩
     · exact hf.2.2.1 x y z (hfSupport x y hfy).1 hfy hfz
-    · exact False.elim (ht (hxt ▸ (hfSupport x y hfy).1))
-    · exact False.elim (ht (hxt' ▸ (hfSupport x z hfz).1))
+    · exact False.elim (ht (hxt' ▸ (hfSupport x y hfy).1))
+    · exact False.elim (ht (hxt ▸ (hfSupport x z hfz).1))
     · exact hyu.trans hzu.symm
   · intro x x' y hxA hx'A hxy hx'y
     rcases (hedge x y).mp hxy with hfy | ⟨hxt, hyu⟩ <;>
       rcases (hedge x' y).mp hx'y with hfx'y | ⟨hx't, hyu'⟩
     · exact hf.2.2.2.1 x x' y
         (hfSupport x y hfy).1 (hfSupport x' y hfx'y).1 hfy hfx'y
-    · exact False.elim (hu (hyu ▸ (hfSupport x y hfy).2))
+    · exact False.elim (hu (hyu' ▸ (hfSupport x y hfy).2))
     · exact False.elim (hu (hyu ▸ (hfSupport x' y hfx'y).2))
     · exact hxt.trans hx't.symm
   · intro y hyC
-    rcases (hC y).mp hyC with hyD | rfl
+    rcases (hC y).mp hyC with hyD | hyu
     · obtain ⟨x, hxB, hxy⟩ := hf.2.2.2.2 y hyD
       exact ⟨x, (hA x).mpr (Or.inl hxB),
         (hedge x y).mpr (Or.inl hxy)⟩
-    · exact ⟨t, (hA t).mpr (Or.inr rfl),
+    · subst y
+      exact ⟨t, (hA t).mpr (Or.inr rfl),
         (hedge t u).mpr (Or.inr ⟨rfl, rfl⟩)⟩
 
 /-- Concrete OLD-extension theorem: the only additional premise is that
@@ -4479,12 +4510,11 @@
     ⟨insertOneLevels, insertOneFormula_fits⟩
   have hw : ∃ x, insertOneFormula.holds M.mem (assign ρ 0 x) := by
     refine ⟨z, ?_⟩
-    change M.mem z X ∨ z = z
-    exact Or.inr rfl
+    simp [insertOneFormula, disj, F.holds, assign, ρ]
   obtain ⟨C, hC⟩ := positive10 M insertOneFormula hFits ρ hw
   refine ⟨C, ?_⟩
   intro x
-  simpa [insertOneFormula, disj, F.holds, assign, ρ] using hC x
+  simpa [insertOneFormula, disj, F.holds, assign, ρ, iff_def, or_iff_not_imp_left] using hC x
 
 /-- For a NONEMPTY old domain X, the identity graph provides an old
     injection X→Y whenever X⊆Y, even when X=Y. -/
@@ -4614,7 +4644,8 @@
     (hbp : FregeLe M.mem b p) :
     FregeLe M.mem b n := by
   obtain ⟨P, hP⟩ := hp
-  obtain ⟨B, A, t, hBp, hAn, htA, hDel⟩ := hs
+  have hs_copy := hs
+  obtain ⟨B, A, t, hBp, hAn, htA, hDel⟩ := hs_copy
   obtain ⟨X, P', f, hXb, hP'p, hf⟩ := hbp
   have hMiddle : InternalEquinum M.mem P' B :=
     M.sameFrege_representatives_equinum P p P' B hP hP'p hBp
@@ -4640,7 +4671,8 @@
       FregeLe M.mem p b ∨ FregeLe M.mem b p) :
     ∀ b, M.mem b NC →
       FregeLe M.mem n b ∨ FregeLe M.mem b n := by
-  obtain ⟨B, A, t, hBp, hAn, htA, hDel⟩ := hs
+  have hs_copy := hs
+  obtain ⟨B, A, t, hBp, hAn, htA, hDel⟩ := hs_copy
   have hBA : NF0Specker.Run22.Subset M.mem B A := by
     intro x hx
     exact ((hDel x).mp hx).1
@@ -4690,7 +4722,8 @@
   classical
   by_contra hAll
   have hBad : ∃ n, Natural n ∧ ¬ Q n := by
-    simpa only [not_forall, not_imp] using hAll
+    push_neg at hAll
+    exact hAll
   obtain ⟨D, hD⟩ := hBadSet hBad
   have hNonempty : ∃ a, mem a D := by
     obtain ⟨a, ha, hna⟩ := hBad
@@ -4806,7 +4839,7 @@
   classical
   simp [run33KPairHigh, run33SingletonHigh,
     run33UnorderedHigh, IsKPair, IsSingleton, IsUnordered,
-    all, iffF, imp, disj, F.holds, assign]
+    all, iffF, imp, disj, F.holds, assign, iff_def, or_iff_not_imp_left]
 
 /-- Soundness of the proper-subset representative comparison.
     17 is the smaller Frege cardinal, 16 the larger. -/
@@ -4818,7 +4851,7 @@
   simp [run33StrictRepAt, run33ProperReps,
     run33SubsetReps, StrictRep,
     NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
-    all, imp, F.holds, assign]
+    all, imp, F.holds, assign, iff_def, or_iff_not_imp_left]
 
 /-- The Run33 formula has exactly the intended semantic extension:
     p is a coded pair ⟨a,b⟩, a,b belong to D, and b < a. -/
@@ -4829,7 +4862,7 @@
         IsKPair m (ρ 0) a b ∧ StrictRep m b a := by
   classical
   simp [run33ReverseStrictGraphFormula, F.holds,
-    run35_kpairHigh_sound, run35_strictRepAt_sound, assign]
+    run35_kpairHigh_sound, run35_strictRepAt_sound, assign, iff_def, or_iff_not_imp_left]
 
 /-- Derive graph existence and edge decoding solely from inhabited
     positive stratified comprehension and internal Kuratowski pairs.
@@ -5292,7 +5325,7 @@
   · intro X hXPA
     apply (hPB X).mpr
     intro z hzX
-    exact hSub ((hPA X).mp hXPA z hzX)
+    exact hSub z ((hPA X).mp hXPA z hzX)
   · obtain ⟨s, hs⟩ := M.singleton_exists t
     have hsPB : M.mem s PB := (hPB s).mpr (by
       intro z hz
--- original/NF0Specker/Run03Abstract.lean
+++ repaired/NF0Specker/Run03Abstract.lean
@@ -1,3 +1,6 @@
+import Mathlib.Tactic.Push
+import Mathlib.Tactic.ByContra
+
 /-!
 # A Simplified Specker Proof of Infinity in NF-0 — collected Lean sources, Runs 01–40
 
@@ -25,8 +28,6 @@
 Runs 01, 02, and 08 were audit stages, not separate Lean source files.
 For run-specific audits consult the companion manifest.
 -/
-import Mathlib
-
 /-! ===================================================================
 Run 03: greatest-counterexample abstract lemma
 FILE: NF0_Specker_GreatestCounterexample_Run03.lean
--- original/NF0Specker/Run49.lean
+++ repaired/NF0Specker/Run49.lean
@@ -130,7 +130,6 @@
   rw [Formula.run49_full_quantified_formula_meaning]
   constructor
   · rintro ⟨ta, Ca, CTa, c, tc, u, A, U, B, W, D, C, p, h⟩
-    dsimp [Formula.run49BodyMeaning, overwrite] at h
     rcases h with
       ⟨⟨hA, hU, hTa⟩, hCa, hCTa, hc, hu,
         ⟨hB, hW, hTc⟩, ⟨hD, hC, hExtension⟩⟩
--- original/NF0Specker/Run50.lean
+++ repaired/NF0Specker/Run50.lean
@@ -159,7 +159,8 @@
   by_contra hAll
   have hbad : ∃ a : V,
       M.mem a C ∧ ¬ M.Run45OrbitRecursionProperty E a := by
-    simpa only [not_forall, not_imp] using hAll
+    push_neg at hAll
+    exact hAll
   obtain ⟨D, hD⟩ :=
     M.run50_semantic_bad_set_exists ρ C E h7 h8 h18 hbad
   have hGood := M.run50_eliminate_bad_orbit_exact_finite
--- original/NF0Specker/Run53.lean
+++ repaired/NF0Specker/Run53.lean
@@ -30,7 +30,7 @@
   intro x y
   constructor
   · rintro ⟨r, hr, hrG⟩
-    rcases (hG r).mp hrG with rfl | rfl
+    rcases (hG r).mp hrG with hrp | hrq <;> subst r
     · obtain ⟨hxa, hyu⟩ := M.kuratowski_pair_injective x y a u p hr hp
       exact Or.inl ⟨hxa, hyu⟩
     · obtain ⟨hxb, hyv⟩ := M.kuratowski_pair_injective x y b v q hr hq
@@ -62,7 +62,8 @@
     simp [huv.symm]
   refine ⟨G, ?_, ?_, ?_⟩
   · intro x y hxy
-    rcases (hG x y).mp hxy with ⟨rfl, rfl⟩ | ⟨rfl, rfl⟩
+    rcases (hG x y).mp hxy with ⟨hxa, hyu⟩ | ⟨hxb, hyv⟩ <;>
+      subst x <;> subst y
     · exact ⟨(hA a).mpr (Or.inl rfl), (hB u).mpr (Or.inl rfl)⟩
     · exact ⟨(hA b).mpr (Or.inr rfl), (hB v).mpr (Or.inr rfl)⟩
   · intro x hx
--- original/NF0Specker/Run54.lean
+++ repaired/NF0Specker/Run54.lean
@@ -108,12 +108,14 @@
     constructor
     · intro hs
       obtain ⟨a, ha, hsa⟩ := (hA s).mp hs
-      rcases (hExt.1 a).mp ha with rfl | haB
-      · exact Or.inl (M.singleton_unique p s sp hsa hsp)
+      rcases (hExt.1 a).mp ha with hap | haB
+      · subst a
+        exact Or.inl (M.singleton_unique p s sp hsa hsp)
       · exact Or.inr ((hB s).mpr ⟨a, haB, hsa⟩)
     · intro hs
-      rcases hs with rfl | hsB
-      · exact (hA sp).mpr
+      rcases hs with hssp | hsB
+      · subst s
+        exact (hA sp).mpr
           ⟨p, (hExt.1 p).mpr (Or.inl rfl), hsp⟩
       · obtain ⟨a, haB, hsa⟩ := (hB s).mp hsB
         exact (hA s).mpr
--- original/NF0Specker/Run55.lean
+++ repaired/NF0Specker/Run55.lean
@@ -37,12 +37,14 @@
     simp only [hD.1 z, hC.1 z, hBcover z, hXp.1 z, hYq.1 z]
     tauto
   · intro z hz
-    rcases (hXp.1 z).mp hz.1 with rfl | hzX
-    · rcases (hYq.1 p).mp hz.2 with hpq' | hpY
+    rcases (hXp.1 z).mp hz.1 with hzp | hzX
+    · subst z
+      rcases (hYq.1 p).mp hz.2 with hpq' | hpY
       · exact hpq hpq'
       · exact hC.2 ((hBcover p).mpr (Or.inr hpY))
-    · rcases (hYq.1 z).mp hz.2 with rfl | hzY
-      · have hqB : M.mem q B := (hBcover q).mpr (Or.inl hzX)
+    · rcases (hYq.1 z).mp hz.2 with hzq | hzY
+      · subst z
+        have hqB : M.mem q B := (hBcover q).mpr (Or.inl hzX)
         have hqC : M.mem q C := (hC.1 q).mpr (Or.inr hqB)
         exact hD.2 hqC
       · exact hBdisj z ⟨hzX, hzY⟩
--- original/NF0Specker/Run56.lean
+++ repaired/NF0Specker/Run56.lean
@@ -42,11 +42,13 @@
           (hH code).mpr (Or.inl ((hsingle code).mpr rfl))⟩
   have hLegal (x y : V) (h : M.RelByGraph H x y) :
       M.mem x Xp ∧ M.mem y Yq := by
-    rcases (hedge x y).mp h with hOld | ⟨rfl, rfl⟩
+    rcases (hedge x y).mp h with hOld | ⟨hxp, hyq⟩
     · obtain ⟨hx, hy⟩ := hG.1 x y hOld
       exact ⟨(hXp.1 x).mpr (Or.inr hx),
         (hYq.1 y).mpr (Or.inr hy)⟩
-    · exact ⟨(hXp.1 p).mpr (Or.inl rfl),
+    · subst x
+      subst y
+      exact ⟨(hXp.1 p).mpr (Or.inl rfl),
         (hYq.1 q).mpr (Or.inl rfl)⟩
   have hFun (x y z : V)
       (hxy : M.RelByGraph H x y)
@@ -85,8 +87,9 @@
   · exact hLegal
   constructor
   · intro x hx
-    rcases (hXp.1 x).mp hx with rfl | hxX
-    · refine ⟨q, ⟨(hedge p q).mpr (Or.inr ⟨rfl, rfl⟩),
+    rcases (hXp.1 x).mp hx with hxp | hxX
+    · subst x
+      refine ⟨q, ⟨(hedge p q).mpr (Or.inr ⟨rfl, rfl⟩),
         (hYq.1 q).mpr (Or.inl rfl)⟩, ?_⟩
       intro y hy
       exact (hFun p y q hy.1
@@ -97,8 +100,9 @@
       intro z hz
       exact (hFun x z y hz.1 hxy)
   · intro y hy
-    rcases (hYq.1 y).mp hy with rfl | hyY
-    · refine ⟨p, ⟨(hedge p q).mpr (Or.inr ⟨rfl, rfl⟩),
+    rcases (hYq.1 y).mp hy with hyq | hyY
+    · subst y
+      refine ⟨p, ⟨(hedge p q).mpr (Or.inr ⟨rfl, rfl⟩),
         (hXp.1 p).mpr (Or.inl rfl)⟩, ?_⟩
       intro x hx
       exact (hInj x p q hx.1
@@ -148,8 +152,9 @@
     · exact Or.inl ((hS x).mp hxS)
     · exact Or.inr hxA
   · intro hx
-    rcases hx with rfl | hxA
-    · exact (hB p).mpr (Or.inl ((hS p).mpr rfl))
+    rcases hx with hxp | hxA
+    · subst x
+      exact (hB p).mpr (Or.inl ((hS p).mpr rfl))
     · exact (hB x).mpr (Or.inr hxA)
 
 /-- Full semantic odd-to-even successor direction, for the old internally
--- original/NF0Specker/Run57.lean
+++ repaired/NF0Specker/Run57.lean
@@ -368,13 +368,13 @@
       run57MiddleRename_injective kuratowskiGraphAtom ν).mp hm
     have hra := (rename_holds M.mem run57RightRename
       run57RightRename_injective kuratowskiGraphAtom ν).mp hr
-    exact ⟨x, y,
-      (M.kuratowskiGraphAtom_correct _).mp (by
-        simpa [run57LeftRename, ν, overwrite] using hla),
-      (M.kuratowskiGraphAtom_correct _).mp (by
-        simpa [run57MiddleRename, ν, overwrite] using hma),
-      (M.kuratowskiGraphAtom_correct _).mp (by
-        simpa [run57RightRename, ν, overwrite] using hra)⟩
+    refine ⟨x, y, ?_, ?_, ?_⟩
+    · simpa [run57LeftRename, ν, overwrite, PositiveModel.RelByGraph] using
+        (M.kuratowskiGraphAtom_correct (fun k => ν (run57LeftRename k))).mp hla
+    · simpa [run57MiddleRename, ν, overwrite, PositiveModel.RelByGraph] using
+        (M.kuratowskiGraphAtom_correct (fun k => ν (run57MiddleRename k))).mp hma
+    · simpa [run57RightRename, ν, overwrite, PositiveModel.RelByGraph] using
+        (M.kuratowskiGraphAtom_correct (fun k => ν (run57RightRename k))).mp hra
   · rintro ⟨x, y, hxu, hxy, hyv⟩
     let ν := overwrite (overwrite ρ 3 x) 4 y
     refine ⟨x, y, ?_, ?_, ?_⟩
--- original/NF0Specker/Run64.lean
+++ repaired/NF0Specker/Run64.lean
@@ -93,7 +93,6 @@
     simpa [run64EdgeRename, PositiveModel.RelByGraph] using
       (M.kuratowskiGraphAtom_correct (fun k => ρ (run64EdgeRename k)))
   simp only [run64RerouteCode, or_holds, Formula.holds, hAtom]
-  tauto
 
 end Formula
 
@@ -171,7 +170,7 @@
       · exact M.run57_oldGraph_functional G X Y x y z hG hxyG hxzG
       · exact False.elim (hxnu hxu')
     · rcases (hH x z).mp hxz with ⟨_, _, hxnu⟩ | ⟨_, hzv⟩
-      · exact False.elim (hxnu hxu.symm)
+      · exact False.elim (hxnu hxu)
       · exact hyv.trans hzv.symm
   have hInj (x z y : V)
       (hxy : M.RelByGraph H x y)
--- original/NF0Specker/Run65.lean
+++ repaired/NF0Specker/Run65.lean
@@ -364,8 +364,9 @@
         · rintro ⟨hzC, hznq, hznp⟩
           exact (hR z).mpr ⟨hzC, hznp, hznq⟩
       · exact hRn
-    · obtain ⟨H, hH, _⟩ :=
-        M.inverseBijection_exists G X Y hG (M.no_empty X)
+    · obtain ⟨x, ⟨_, hxX⟩, _⟩ := hG.2.2 p hpY
+      obtain ⟨H, hH, _⟩ :=
+        M.inverseBijection_exists G X Y hG ⟨x, hxX⟩
       apply M.run65_sameHalf_delete_even
         C Y X H R p q
       · intro z
@@ -420,8 +421,26 @@
       · rcases (hAB.1 z).mp hzB with e | hzA
         · exact False.elim (hznp e)
         · exact hzA
-  exact M.run65_reverse_two_point_even C A p q
-    hEvenC hpC hqC hpq hR (M.no_empty A)
+  classical
+  by_cases hAinh : ∃ z : V, M.mem z A
+  · exact M.run65_reverse_two_point_even C A p q
+      hEvenC hpC hqC hpq hR hAinh
+  · have hEmpty (z : V) : ¬ M.mem z A := fun hz => hAinh ⟨z, hz⟩
+    have hNoEdge (x y : V) : ¬ M.RelByGraph A x y := by
+      rintro ⟨r, _, hrA⟩
+      exact hEmpty r hrA
+    refine ⟨A, A, A, ?_, ?_, ?_⟩
+    · intro z
+      simp [hEmpty z]
+    · intro z hz
+      exact hEmpty z hz.1
+    · refine ⟨?_, ?_, ?_⟩
+      · intro x y hxy
+        exact (hNoEdge x y hxy).elim
+      · intro x hx
+        exact (hEmpty x hx).elim
+      · intro y hy
+        exact (hEmpty y hy).elim
 
 /-- The full two-point parity equivalence now follows from the internal
 matching surgery in this module and the prior forward construction. -/
--- original/NF0Specker/Run67.lean
+++ repaired/NF0Specker/Run67.lean
@@ -118,7 +118,7 @@
   simp [run67EvenCode, ex_holds, Formula.holds,
     run67PartitionCode_correct, run67Equinumerosity_correct,
     PositiveModel.Run54EvenOldSet, PositiveModel.Equinumerous,
-    overwrite]
+    overwrite, and_assoc]
 
 end Formula
 end NFMinusZero
--- original/NF0Specker/TarskiAppendix.lean
+++ repaired/NF0Specker/TarskiAppendix.lean
@@ -1,10 +1,20 @@
-import NF0Specker.Run49
+import NF0Specker.TarskiCodes
+
+/-!
+CURRENT STATUS (2026-10-16): The three defective expanded encodings have
+been replaced by the compositional codes in TarskiCodes.lean, with explicit
+stratification and exact semantic correspondence theorems. Historical
+UNCOMPILED notes below record the original development, not current build
+results. TarskiEquivalence.lean now proves the reverse implication and the
+exact named equivalence goal. See VERIFICATION_REPORT.md for the kernel audit.
+-/
 
 /-!
 NF−0 consolidated finiteness appendix.
 Append after `NFMinusZero_Specker_CBBridge_SevenOne_TailBridge_UNCOMPILED.lean`.
 Order: prior WO, new TF, prior parity.
-WARNING: UNCOMPILED; equivalence not yet proved.
+Current compilation status is recorded above; the full equivalence is proved
+in TarskiEquivalence.lean.
 -/
 
 /-!
@@ -18,721 +28,14 @@
 Existence and disjunction are expanded into these constructors.
 All graph atoms are expanded into Kuratowski membership equations.
 
-UNCOMPILED. The checker was run independently on the expansion in Python;
-Lean `by decide` is a proposed kernel-checkable proof, not executed here.
-No semantic theorems or new model axioms are assumed.
+The well-order code and its exact semantics are now in TarskiCodes.lean.
+The other legacy codes below retain their literal syntactic certificates;
+no unproved semantic interpretation or new model axiom is assumed.
 -/
 namespace NFMinusZero
 
-def Formula.twoSidedWOExpandedCode : Formula := by
-  let f1 : Formula := .mem 64 18
-  let f2 : Formula := .neg f1
-  let f3 : Formula := .eq 64 37
-  let f4 : Formula := .eq 64 37
-  let f5 : Formula := .neg (.conj (.neg f3) (.neg f4))
-  let f6 : Formula := .neg (.conj (.neg f2) (.neg f5))
-  let f7 : Formula := .eq 64 37
-  let f8 : Formula := .eq 64 37
-  let f9 : Formula := .neg (.conj (.neg f7) (.neg f8))
-  let f10 : Formula := .neg f9
-  let f11 : Formula := .mem 64 18
-  let f12 : Formula := .neg (.conj (.neg f10) (.neg f11))
-  let f13 : Formula := .conj f6 f12
-  let f14 : Formula := .all 64 f13
-  let f15 : Formula := .mem 68 31
-  let f16 : Formula := .neg f15
-  let f17 : Formula := .eq 68 37
-  let f18 : Formula := .eq 68 38
-  let f19 : Formula := .neg (.conj (.neg f17) (.neg f18))
-  let f20 : Formula := .neg (.conj (.neg f16) (.neg f19))
-  let f21 : Formula := .eq 68 37
-  let f22 : Formula := .eq 68 38
-  let f23 : Formula := .neg (.conj (.neg f21) (.neg f22))
-  let f24 : Formula := .neg f23
-  let f25 : Formula := .mem 68 31
-  let f26 : Formula := .neg (.conj (.neg f24) (.neg f25))
-  let f27 : Formula := .conj f20 f26
-  let f28 : Formula := .all 68 f27
-  let f29 : Formula := .mem 72 5
-  let f30 : Formula := .neg f29
-  let f31 : Formula := .eq 72 18
-  let f32 : Formula := .eq 72 31
-  let f33 : Formula := .neg (.conj (.neg f31) (.neg f32))
-  let f34 : Formula := .neg (.conj (.neg f30) (.neg f33))
-  let f35 : Formula := .eq 72 18
-  let f36 : Formula := .eq 72 31
-  let f37 : Formula := .neg (.conj (.neg f35) (.neg f36))
-  let f38 : Formula := .neg f37
-  let f39 : Formula := .mem 72 5
-  let f40 : Formula := .neg (.conj (.neg f38) (.neg f39))
-  let f41 : Formula := .conj f34 f40
-  let f42 : Formula := .all 72 f41
-  let f43 : Formula := .conj f14 f28
-  let f44 : Formula := .conj f43 f42
-  let f45 : Formula := .neg (.all 31 (.neg f44))
-  let f46 : Formula := .neg (.all 18 (.neg f45))
-  let f47 : Formula := .mem 5 2
-  let f48 : Formula := .conj f46 f47
-  let f49 : Formula := .neg (.all 5 (.neg f48))
-  let f50 : Formula := .neg f49
-  let f51 : Formula := .mem 37 1
-  let f52 : Formula := .mem 38 1
-  let f53 : Formula := .conj f51 f52
-  let f54 : Formula := .neg (.conj (.neg f50) (.neg f53))
-  let f55 : Formula := .all 38 f54
-  let f56 : Formula := .all 37 f55
-  let f57 : Formula := .mem 37 1
-  let f58 : Formula := .neg f57
-  let f59 : Formula := .mem 40 13
-  let f60 : Formula := .neg f59
-  let f61 : Formula := .eq 40 37
-  let f62 : Formula := .eq 40 37
-  let f63 : Formula := .neg (.conj (.neg f61) (.neg f62))
-  let f64 : Formula := .neg (.conj (.neg f60) (.neg f63))
-  let f65 : Formula := .eq 40 37
-  let f66 : Formula := .eq 40 37
-  let f67 : Formula := .neg (.conj (.neg f65) (.neg f66))
-  let f68 : Formula := .neg f67
-  let f69 : Formula := .mem 40 13
-  let f70 : Formula := .neg (.conj (.neg f68) (.neg f69))
-  let f71 : Formula := .conj f64 f70
-  let f72 : Formula := .all 40 f71
-  let f73 : Formula := .mem 41 24
-  let f74 : Formula := .neg f73
-  let f75 : Formula := .eq 41 37
-  let f76 : Formula := .eq 41 37
-  let f77 : Formula := .neg (.conj (.neg f75) (.neg f76))
-  let f78 : Formula := .neg (.conj (.neg f74) (.neg f77))
-  let f79 : Formula := .eq 41 37
-  let f80 : Formula := .eq 41 37
-  let f81 : Formula := .neg (.conj (.neg f79) (.neg f80))
-  let f82 : Formula := .neg f81
-  let f83 : Formula := .mem 41 24
-  let f84 : Formula := .neg (.conj (.neg f82) (.neg f83))
-  let f85 : Formula := .conj f78 f84
-  let f86 : Formula := .all 41 f85
-  let f87 : Formula := .mem 42 12
-  let f88 : Formula := .neg f87
-  let f89 : Formula := .eq 42 13
-  let f90 : Formula := .eq 42 24
-  let f91 : Formula := .neg (.conj (.neg f89) (.neg f90))
-  let f92 : Formula := .neg (.conj (.neg f88) (.neg f91))
-  let f93 : Formula := .eq 42 13
-  let f94 : Formula := .eq 42 24
-  let f95 : Formula := .neg (.conj (.neg f93) (.neg f94))
-  let f96 : Formula := .neg f95
-  let f97 : Formula := .mem 42 12
-  let f98 : Formula := .neg (.conj (.neg f96) (.neg f97))
-  let f99 : Formula := .conj f92 f98
-  let f100 : Formula := .all 42 f99
-  let f101 : Formula := .conj f72 f86
-  let f102 : Formula := .conj f101 f100
-  let f103 : Formula := .neg (.all 24 (.neg f102))
-  let f104 : Formula := .neg (.all 13 (.neg f103))
-  let f105 : Formula := .mem 12 2
-  let f106 : Formula := .conj f104 f105
-  let f107 : Formula := .neg (.all 12 (.neg f106))
-  let f108 : Formula := .neg (.conj (.neg f58) (.neg f107))
-  let f109 : Formula := .all 37 f108
-  let f110 : Formula := .mem 37 1
-  let f111 : Formula := .mem 38 1
-  let f112 : Formula := .conj f110 f111
-  let f113 : Formula := .neg f112
-  let f114 : Formula := .mem 43 14
-  let f115 : Formula := .neg f114
-  let f116 : Formula := .eq 43 37
-  let f117 : Formula := .eq 43 37
-  let f118 : Formula := .neg (.conj (.neg f116) (.neg f117))
-  let f119 : Formula := .neg (.conj (.neg f115) (.neg f118))
-  let f120 : Formula := .eq 43 37
-  let f121 : Formula := .eq 43 37
-  let f122 : Formula := .neg (.conj (.neg f120) (.neg f121))
-  let f123 : Formula := .neg f122
-  let f124 : Formula := .mem 43 14
-  let f125 : Formula := .neg (.conj (.neg f123) (.neg f124))
-  let f126 : Formula := .conj f119 f125
-  let f127 : Formula := .all 43 f126
-  let f128 : Formula := .mem 44 25
-  let f129 : Formula := .neg f128
-  let f130 : Formula := .eq 44 37
-  let f131 : Formula := .eq 44 38
-  let f132 : Formula := .neg (.conj (.neg f130) (.neg f131))
-  let f133 : Formula := .neg (.conj (.neg f129) (.neg f132))
-  let f134 : Formula := .eq 44 37
-  let f135 : Formula := .eq 44 38
-  let f136 : Formula := .neg (.conj (.neg f134) (.neg f135))
-  let f137 : Formula := .neg f136
-  let f138 : Formula := .mem 44 25
-  let f139 : Formula := .neg (.conj (.neg f137) (.neg f138))
-  let f140 : Formula := .conj f133 f139
-  let f141 : Formula := .all 44 f140
-  let f142 : Formula := .mem 45 2
-  let f143 : Formula := .neg f142
-  let f144 : Formula := .eq 45 14
-  let f145 : Formula := .eq 45 25
-  let f146 : Formula := .neg (.conj (.neg f144) (.neg f145))
-  let f147 : Formula := .neg (.conj (.neg f143) (.neg f146))
-  let f148 : Formula := .eq 45 14
-  let f149 : Formula := .eq 45 25
-  let f150 : Formula := .neg (.conj (.neg f148) (.neg f149))
-  let f151 : Formula := .neg f150
-  let f152 : Formula := .mem 45 2
-  let f153 : Formula := .neg (.conj (.neg f151) (.neg f152))
-  let f154 : Formula := .conj f147 f153
-  let f155 : Formula := .all 45 f154
-  let f156 : Formula := .conj f127 f141
-  let f157 : Formula := .conj f156 f155
-  let f158 : Formula := .neg (.all 25 (.neg f157))
-  let f159 : Formula := .neg (.all 14 (.neg f158))
-  let f160 : Formula := .mem 2 2
-  let f161 : Formula := .conj f159 f160
-  let f162 : Formula := .neg (.all 2 (.neg f161))
-  let f163 : Formula := .mem 46 15
-  let f164 : Formula := .neg f163
-  let f165 : Formula := .eq 46 38
-  let f166 : Formula := .eq 46 38
-  let f167 : Formula := .neg (.conj (.neg f165) (.neg f166))
-  let f168 : Formula := .neg (.conj (.neg f164) (.neg f167))
-  let f169 : Formula := .eq 46 38
-  let f170 : Formula := .eq 46 38
-  let f171 : Formula := .neg (.conj (.neg f169) (.neg f170))
-  let f172 : Formula := .neg f171
-  let f173 : Formula := .mem 46 15
-  let f174 : Formula := .neg (.conj (.neg f172) (.neg f173))
-  let f175 : Formula := .conj f168 f174
-  let f176 : Formula := .all 46 f175
-  let f177 : Formula := .mem 47 26
-  let f178 : Formula := .neg f177
-  let f179 : Formula := .eq 47 38
-  let f180 : Formula := .eq 47 37
-  let f181 : Formula := .neg (.conj (.neg f179) (.neg f180))
-  let f182 : Formula := .neg (.conj (.neg f178) (.neg f181))
-  let f183 : Formula := .eq 47 38
-  let f184 : Formula := .eq 47 37
-  let f185 : Formula := .neg (.conj (.neg f183) (.neg f184))
-  let f186 : Formula := .neg f185
-  let f187 : Formula := .mem 47 26
-  let f188 : Formula := .neg (.conj (.neg f186) (.neg f187))
-  let f189 : Formula := .conj f182 f188
-  let f190 : Formula := .all 47 f189
-  let f191 : Formula := .mem 48 3
-  let f192 : Formula := .neg f191
-  let f193 : Formula := .eq 48 15
-  let f194 : Formula := .eq 48 26
-  let f195 : Formula := .neg (.conj (.neg f193) (.neg f194))
-  let f196 : Formula := .neg (.conj (.neg f192) (.neg f195))
-  let f197 : Formula := .eq 48 15
-  let f198 : Formula := .eq 48 26
-  let f199 : Formula := .neg (.conj (.neg f197) (.neg f198))
-  let f200 : Formula := .neg f199
-  let f201 : Formula := .mem 48 3
-  let f202 : Formula := .neg (.conj (.neg f200) (.neg f201))
-  let f203 : Formula := .conj f196 f202
-  let f204 : Formula := .all 48 f203
-  let f205 : Formula := .conj f176 f190
-  let f206 : Formula := .conj f205 f204
-  let f207 : Formula := .neg (.all 26 (.neg f206))
-  let f208 : Formula := .neg (.all 15 (.neg f207))
-  let f209 : Formula := .mem 3 2
-  let f210 : Formula := .conj f208 f209
-  let f211 : Formula := .neg (.all 3 (.neg f210))
-  let f212 : Formula := .neg (.conj (.neg f162) (.neg f211))
-  let f213 : Formula := .neg (.conj (.neg f113) (.neg f212))
-  let f214 : Formula := .all 38 f213
-  let f215 : Formula := .all 37 f214
-  let f216 : Formula := .mem 49 16
-  let f217 : Formula := .neg f216
-  let f218 : Formula := .eq 49 37
-  let f219 : Formula := .eq 49 37
-  let f220 : Formula := .neg (.conj (.neg f218) (.neg f219))
-  let f221 : Formula := .neg (.conj (.neg f217) (.neg f220))
-  let f222 : Formula := .eq 49 37
-  let f223 : Formula := .eq 49 37
-  let f224 : Formula := .neg (.conj (.neg f222) (.neg f223))
-  let f225 : Formula := .neg f224
-  let f226 : Formula := .mem 49 16
-  let f227 : Formula := .neg (.conj (.neg f225) (.neg f226))
-  let f228 : Formula := .conj f221 f227
-  let f229 : Formula := .all 49 f228
-  let f230 : Formula := .mem 50 27
-  let f231 : Formula := .neg f230
-  let f232 : Formula := .eq 50 37
-  let f233 : Formula := .eq 50 38
-  let f234 : Formula := .neg (.conj (.neg f232) (.neg f233))
-  let f235 : Formula := .neg (.conj (.neg f231) (.neg f234))
-  let f236 : Formula := .eq 50 37
-  let f237 : Formula := .eq 50 38
-  let f238 : Formula := .neg (.conj (.neg f236) (.neg f237))
-  let f239 : Formula := .neg f238
-  let f240 : Formula := .mem 50 27
-  let f241 : Formula := .neg (.conj (.neg f239) (.neg f240))
-  let f242 : Formula := .conj f235 f241
-  let f243 : Formula := .all 50 f242
-  let f244 : Formula := .mem 51 4
-  let f245 : Formula := .neg f244
-  let f246 : Formula := .eq 51 16
-  let f247 : Formula := .eq 51 27
-  let f248 : Formula := .neg (.conj (.neg f246) (.neg f247))
-  let f249 : Formula := .neg (.conj (.neg f245) (.neg f248))
-  let f250 : Formula := .eq 51 16
-  let f251 : Formula := .eq 51 27
-  let f252 : Formula := .neg (.conj (.neg f250) (.neg f251))
-  let f253 : Formula := .neg f252
-  let f254 : Formula := .mem 51 4
-  let f255 : Formula := .neg (.conj (.neg f253) (.neg f254))
-  let f256 : Formula := .conj f249 f255
-  let f257 : Formula := .all 51 f256
-  let f258 : Formula := .conj f229 f243
-  let f259 : Formula := .conj f258 f257
-  let f260 : Formula := .neg (.all 27 (.neg f259))
-  let f261 : Formula := .neg (.all 16 (.neg f260))
-  let f262 : Formula := .mem 4 2
-  let f263 : Formula := .conj f261 f262
-  let f264 : Formula := .neg (.all 4 (.neg f263))
-  let f265 : Formula := .mem 52 17
-  let f266 : Formula := .neg f265
-  let f267 : Formula := .eq 52 38
-  let f268 : Formula := .eq 52 38
-  let f269 : Formula := .neg (.conj (.neg f267) (.neg f268))
-  let f270 : Formula := .neg (.conj (.neg f266) (.neg f269))
-  let f271 : Formula := .eq 52 38
-  let f272 : Formula := .eq 52 38
-  let f273 : Formula := .neg (.conj (.neg f271) (.neg f272))
-  let f274 : Formula := .neg f273
-  let f275 : Formula := .mem 52 17
-  let f276 : Formula := .neg (.conj (.neg f274) (.neg f275))
-  let f277 : Formula := .conj f270 f276
-  let f278 : Formula := .all 52 f277
-  let f279 : Formula := .mem 53 28
-  let f280 : Formula := .neg f279
-  let f281 : Formula := .eq 53 38
-  let f282 : Formula := .eq 53 37
-  let f283 : Formula := .neg (.conj (.neg f281) (.neg f282))
-  let f284 : Formula := .neg (.conj (.neg f280) (.neg f283))
-  let f285 : Formula := .eq 53 38
-  let f286 : Formula := .eq 53 37
-  let f287 : Formula := .neg (.conj (.neg f285) (.neg f286))
-  let f288 : Formula := .neg f287
-  let f289 : Formula := .mem 53 28
-  let f290 : Formula := .neg (.conj (.neg f288) (.neg f289))
-  let f291 : Formula := .conj f284 f290
-  let f292 : Formula := .all 53 f291
-  let f293 : Formula := .mem 54 6
-  let f294 : Formula := .neg f293
-  let f295 : Formula := .eq 54 17
-  let f296 : Formula := .eq 54 28
-  let f297 : Formula := .neg (.conj (.neg f295) (.neg f296))
-  let f298 : Formula := .neg (.conj (.neg f294) (.neg f297))
-  let f299 : Formula := .eq 54 17
-  let f300 : Formula := .eq 54 28
-  let f301 : Formula := .neg (.conj (.neg f299) (.neg f300))
-  let f302 : Formula := .neg f301
-  let f303 : Formula := .mem 54 6
-  let f304 : Formula := .neg (.conj (.neg f302) (.neg f303))
-  let f305 : Formula := .conj f298 f304
-  let f306 : Formula := .all 54 f305
-  let f307 : Formula := .conj f278 f292
-  let f308 : Formula := .conj f307 f306
-  let f309 : Formula := .neg (.all 28 (.neg f308))
-  let f310 : Formula := .neg (.all 17 (.neg f309))
-  let f311 : Formula := .mem 6 2
-  let f312 : Formula := .conj f310 f311
-  let f313 : Formula := .neg (.all 6 (.neg f312))
-  let f314 : Formula := .conj f264 f313
-  let f315 : Formula := .neg f314
-  let f316 : Formula := .eq 37 38
-  let f317 : Formula := .neg (.conj (.neg f315) (.neg f316))
-  let f318 : Formula := .all 38 f317
-  let f319 : Formula := .all 37 f318
-  let f320 : Formula := .mem 55 19
-  let f321 : Formula := .neg f320
-  let f322 : Formula := .eq 55 37
-  let f323 : Formula := .eq 55 37
-  let f324 : Formula := .neg (.conj (.neg f322) (.neg f323))
-  let f325 : Formula := .neg (.conj (.neg f321) (.neg f324))
-  let f326 : Formula := .eq 55 37
-  let f327 : Formula := .eq 55 37
-  let f328 : Formula := .neg (.conj (.neg f326) (.neg f327))
-  let f329 : Formula := .neg f328
-  let f330 : Formula := .mem 55 19
-  let f331 : Formula := .neg (.conj (.neg f329) (.neg f330))
-  let f332 : Formula := .conj f325 f331
-  let f333 : Formula := .all 55 f332
-  let f334 : Formula := .mem 56 29
-  let f335 : Formula := .neg f334
-  let f336 : Formula := .eq 56 37
-  let f337 : Formula := .eq 56 38
-  let f338 : Formula := .neg (.conj (.neg f336) (.neg f337))
-  let f339 : Formula := .neg (.conj (.neg f335) (.neg f338))
-  let f340 : Formula := .eq 56 37
-  let f341 : Formula := .eq 56 38
-  let f342 : Formula := .neg (.conj (.neg f340) (.neg f341))
-  let f343 : Formula := .neg f342
-  let f344 : Formula := .mem 56 29
-  let f345 : Formula := .neg (.conj (.neg f343) (.neg f344))
-  let f346 : Formula := .conj f339 f345
-  let f347 : Formula := .all 56 f346
-  let f348 : Formula := .mem 57 7
-  let f349 : Formula := .neg f348
-  let f350 : Formula := .eq 57 19
-  let f351 : Formula := .eq 57 29
-  let f352 : Formula := .neg (.conj (.neg f350) (.neg f351))
-  let f353 : Formula := .neg (.conj (.neg f349) (.neg f352))
-  let f354 : Formula := .eq 57 19
-  let f355 : Formula := .eq 57 29
-  let f356 : Formula := .neg (.conj (.neg f354) (.neg f355))
-  let f357 : Formula := .neg f356
-  let f358 : Formula := .mem 57 7
-  let f359 : Formula := .neg (.conj (.neg f357) (.neg f358))
-  let f360 : Formula := .conj f353 f359
-  let f361 : Formula := .all 57 f360
-  let f362 : Formula := .conj f333 f347
-  let f363 : Formula := .conj f362 f361
-  let f364 : Formula := .neg (.all 29 (.neg f363))
-  let f365 : Formula := .neg (.all 19 (.neg f364))
-  let f366 : Formula := .mem 7 2
-  let f367 : Formula := .conj f365 f366
-  let f368 : Formula := .neg (.all 7 (.neg f367))
-  let f369 : Formula := .mem 58 20
-  let f370 : Formula := .neg f369
-  let f371 : Formula := .eq 58 38
-  let f372 : Formula := .eq 58 38
-  let f373 : Formula := .neg (.conj (.neg f371) (.neg f372))
-  let f374 : Formula := .neg (.conj (.neg f370) (.neg f373))
-  let f375 : Formula := .eq 58 38
-  let f376 : Formula := .eq 58 38
-  let f377 : Formula := .neg (.conj (.neg f375) (.neg f376))
-  let f378 : Formula := .neg f377
-  let f379 : Formula := .mem 58 20
-  let f380 : Formula := .neg (.conj (.neg f378) (.neg f379))
-  let f381 : Formula := .conj f374 f380
-  let f382 : Formula := .all 58 f381
-  let f383 : Formula := .mem 59 30
-  let f384 : Formula := .neg f383
-  let f385 : Formula := .eq 59 38
-  let f386 : Formula := .eq 59 39
-  let f387 : Formula := .neg (.conj (.neg f385) (.neg f386))
-  let f388 : Formula := .neg (.conj (.neg f384) (.neg f387))
-  let f389 : Formula := .eq 59 38
-  let f390 : Formula := .eq 59 39
-  let f391 : Formula := .neg (.conj (.neg f389) (.neg f390))
-  let f392 : Formula := .neg f391
-  let f393 : Formula := .mem 59 30
-  let f394 : Formula := .neg (.conj (.neg f392) (.neg f393))
-  let f395 : Formula := .conj f388 f394
-  let f396 : Formula := .all 59 f395
-  let f397 : Formula := .mem 60 8
-  let f398 : Formula := .neg f397
-  let f399 : Formula := .eq 60 20
-  let f400 : Formula := .eq 60 30
-  let f401 : Formula := .neg (.conj (.neg f399) (.neg f400))
-  let f402 : Formula := .neg (.conj (.neg f398) (.neg f401))
-  let f403 : Formula := .eq 60 20
-  let f404 : Formula := .eq 60 30
-  let f405 : Formula := .neg (.conj (.neg f403) (.neg f404))
-  let f406 : Formula := .neg f405
-  let f407 : Formula := .mem 60 8
-  let f408 : Formula := .neg (.conj (.neg f406) (.neg f407))
-  let f409 : Formula := .conj f402 f408
-  let f410 : Formula := .all 60 f409
-  let f411 : Formula := .conj f382 f396
-  let f412 : Formula := .conj f411 f410
-  let f413 : Formula := .neg (.all 30 (.neg f412))
-  let f414 : Formula := .neg (.all 20 (.neg f413))
-  let f415 : Formula := .mem 8 2
-  let f416 : Formula := .conj f414 f415
-  let f417 : Formula := .neg (.all 8 (.neg f416))
-  let f418 : Formula := .conj f368 f417
-  let f419 : Formula := .neg f418
-  let f420 : Formula := .mem 61 21
-  let f421 : Formula := .neg f420
-  let f422 : Formula := .eq 61 37
-  let f423 : Formula := .eq 61 37
-  let f424 : Formula := .neg (.conj (.neg f422) (.neg f423))
-  let f425 : Formula := .neg (.conj (.neg f421) (.neg f424))
-  let f426 : Formula := .eq 61 37
-  let f427 : Formula := .eq 61 37
-  let f428 : Formula := .neg (.conj (.neg f426) (.neg f427))
-  let f429 : Formula := .neg f428
-  let f430 : Formula := .mem 61 21
-  let f431 : Formula := .neg (.conj (.neg f429) (.neg f430))
-  let f432 : Formula := .conj f425 f431
-  let f433 : Formula := .all 61 f432
-  let f434 : Formula := .mem 62 32
-  let f435 : Formula := .neg f434
-  let f436 : Formula := .eq 62 37
-  let f437 : Formula := .eq 62 39
-  let f438 : Formula := .neg (.conj (.neg f436) (.neg f437))
-  let f439 : Formula := .neg (.conj (.neg f435) (.neg f438))
-  let f440 : Formula := .eq 62 37
-  let f441 : Formula := .eq 62 39
-  let f442 : Formula := .neg (.conj (.neg f440) (.neg f441))
-  let f443 : Formula := .neg f442
-  let f444 : Formula := .mem 62 32
-  let f445 : Formula := .neg (.conj (.neg f443) (.neg f444))
-  let f446 : Formula := .conj f439 f445
-  let f447 : Formula := .all 62 f446
-  let f448 : Formula := .mem 63 9
-  let f449 : Formula := .neg f448
-  let f450 : Formula := .eq 63 21
-  let f451 : Formula := .eq 63 32
-  let f452 : Formula := .neg (.conj (.neg f450) (.neg f451))
-  let f453 : Formula := .neg (.conj (.neg f449) (.neg f452))
-  let f454 : Formula := .eq 63 21
-  let f455 : Formula := .eq 63 32
-  let f456 : Formula := .neg (.conj (.neg f454) (.neg f455))
-  let f457 : Formula := .neg f456
-  let f458 : Formula := .mem 63 9
-  let f459 : Formula := .neg (.conj (.neg f457) (.neg f458))
-  let f460 : Formula := .conj f453 f459
-  let f461 : Formula := .all 63 f460
-  let f462 : Formula := .conj f433 f447
-  let f463 : Formula := .conj f462 f461
-  let f464 : Formula := .neg (.all 32 (.neg f463))
-  let f465 : Formula := .neg (.all 21 (.neg f464))
-  let f466 : Formula := .mem 9 2
-  let f467 : Formula := .conj f465 f466
-  let f468 : Formula := .neg (.all 9 (.neg f467))
-  let f469 : Formula := .neg (.conj (.neg f419) (.neg f468))
-  let f470 : Formula := .all 39 f469
-  let f471 : Formula := .all 38 f470
-  let f472 : Formula := .all 37 f471
-  let f473 : Formula := .conj f56 f109
-  let f474 : Formula := .conj f473 f215
-  let f475 : Formula := .conj f474 f319
-  let f476 : Formula := .conj f475 f472
-  let f477 : Formula := .mem 73 77
-  let f478 : Formula := .neg f477
-  let f479 : Formula := .mem 73 1
-  let f480 : Formula := .neg (.conj (.neg f478) (.neg f479))
-  let f481 : Formula := .all 73 f480
-  let f482 : Formula := .mem 35 77
-  let f483 : Formula := .neg (.all 35 (.neg f482))
-  let f484 : Formula := .conj f481 f483
-  let f485 : Formula := .neg f484
-  let f486 : Formula := .mem 75 77
-  let f487 : Formula := .mem 79 77
-  let f488 : Formula := .neg f487
-  let f489 : Formula := .eq 75 79
-  let f490 : Formula := .mem 65 22
-  let f491 : Formula := .neg f490
-  let f492 : Formula := .eq 65 75
-  let f493 : Formula := .eq 65 75
-  let f494 : Formula := .neg (.conj (.neg f492) (.neg f493))
-  let f495 : Formula := .neg (.conj (.neg f491) (.neg f494))
-  let f496 : Formula := .eq 65 75
-  let f497 : Formula := .eq 65 75
-  let f498 : Formula := .neg (.conj (.neg f496) (.neg f497))
-  let f499 : Formula := .neg f498
-  let f500 : Formula := .mem 65 22
-  let f501 : Formula := .neg (.conj (.neg f499) (.neg f500))
-  let f502 : Formula := .conj f495 f501
-  let f503 : Formula := .all 65 f502
-  let f504 : Formula := .mem 66 33
-  let f505 : Formula := .neg f504
-  let f506 : Formula := .eq 66 75
-  let f507 : Formula := .eq 66 79
-  let f508 : Formula := .neg (.conj (.neg f506) (.neg f507))
-  let f509 : Formula := .neg (.conj (.neg f505) (.neg f508))
-  let f510 : Formula := .eq 66 75
-  let f511 : Formula := .eq 66 79
-  let f512 : Formula := .neg (.conj (.neg f510) (.neg f511))
-  let f513 : Formula := .neg f512
-  let f514 : Formula := .mem 66 33
-  let f515 : Formula := .neg (.conj (.neg f513) (.neg f514))
-  let f516 : Formula := .conj f509 f515
-  let f517 : Formula := .all 66 f516
-  let f518 : Formula := .mem 67 10
-  let f519 : Formula := .neg f518
-  let f520 : Formula := .eq 67 22
-  let f521 : Formula := .eq 67 33
-  let f522 : Formula := .neg (.conj (.neg f520) (.neg f521))
-  let f523 : Formula := .neg (.conj (.neg f519) (.neg f522))
-  let f524 : Formula := .eq 67 22
-  let f525 : Formula := .eq 67 33
-  let f526 : Formula := .neg (.conj (.neg f524) (.neg f525))
-  let f527 : Formula := .neg f526
-  let f528 : Formula := .mem 67 10
-  let f529 : Formula := .neg (.conj (.neg f527) (.neg f528))
-  let f530 : Formula := .conj f523 f529
-  let f531 : Formula := .all 67 f530
-  let f532 : Formula := .conj f503 f517
-  let f533 : Formula := .conj f532 f531
-  let f534 : Formula := .neg (.all 33 (.neg f533))
-  let f535 : Formula := .neg (.all 22 (.neg f534))
-  let f536 : Formula := .mem 10 2
-  let f537 : Formula := .conj f535 f536
-  let f538 : Formula := .neg (.all 10 (.neg f537))
-  let f539 : Formula := .neg (.conj (.neg f489) (.neg f538))
-  let f540 : Formula := .neg (.conj (.neg f488) (.neg f539))
-  let f541 : Formula := .all 79 f540
-  let f542 : Formula := .conj f486 f541
-  let f543 : Formula := .neg (.all 75 (.neg f542))
-  let f544 : Formula := .neg (.conj (.neg f485) (.neg f543))
-  let f545 : Formula := .all 77 f544
-  let f546 : Formula := .mem 74 78
-  let f547 : Formula := .neg f546
-  let f548 : Formula := .mem 74 1
-  let f549 : Formula := .neg (.conj (.neg f547) (.neg f548))
-  let f550 : Formula := .all 74 f549
-  let f551 : Formula := .mem 36 78
-  let f552 : Formula := .neg (.all 36 (.neg f551))
-  let f553 : Formula := .conj f550 f552
-  let f554 : Formula := .neg f553
-  let f555 : Formula := .mem 76 78
-  let f556 : Formula := .mem 80 78
-  let f557 : Formula := .neg f556
-  let f558 : Formula := .eq 76 80
-  let f559 : Formula := .mem 69 23
-  let f560 : Formula := .neg f559
-  let f561 : Formula := .eq 69 80
-  let f562 : Formula := .eq 69 80
-  let f563 : Formula := .neg (.conj (.neg f561) (.neg f562))
-  let f564 : Formula := .neg (.conj (.neg f560) (.neg f563))
-  let f565 : Formula := .eq 69 80
-  let f566 : Formula := .eq 69 80
-  let f567 : Formula := .neg (.conj (.neg f565) (.neg f566))
-  let f568 : Formula := .neg f567
-  let f569 : Formula := .mem 69 23
-  let f570 : Formula := .neg (.conj (.neg f568) (.neg f569))
-  let f571 : Formula := .conj f564 f570
-  let f572 : Formula := .all 69 f571
-  let f573 : Formula := .mem 70 34
-  let f574 : Formula := .neg f573
-  let f575 : Formula := .eq 70 80
-  let f576 : Formula := .eq 70 76
-  let f577 : Formula := .neg (.conj (.neg f575) (.neg f576))
-  let f578 : Formula := .neg (.conj (.neg f574) (.neg f577))
-  let f579 : Formula := .eq 70 80
-  let f580 : Formula := .eq 70 76
-  let f581 : Formula := .neg (.conj (.neg f579) (.neg f580))
-  let f582 : Formula := .neg f581
-  let f583 : Formula := .mem 70 34
-  let f584 : Formula := .neg (.conj (.neg f582) (.neg f583))
-  let f585 : Formula := .conj f578 f584
-  let f586 : Formula := .all 70 f585
-  let f587 : Formula := .mem 71 11
-  let f588 : Formula := .neg f587
-  let f589 : Formula := .eq 71 23
-  let f590 : Formula := .eq 71 34
-  let f591 : Formula := .neg (.conj (.neg f589) (.neg f590))
-  let f592 : Formula := .neg (.conj (.neg f588) (.neg f591))
-  let f593 : Formula := .eq 71 23
-  let f594 : Formula := .eq 71 34
-  let f595 : Formula := .neg (.conj (.neg f593) (.neg f594))
-  let f596 : Formula := .neg f595
-  let f597 : Formula := .mem 71 11
-  let f598 : Formula := .neg (.conj (.neg f596) (.neg f597))
-  let f599 : Formula := .conj f592 f598
-  let f600 : Formula := .all 71 f599
-  let f601 : Formula := .conj f572 f586
-  let f602 : Formula := .conj f601 f600
-  let f603 : Formula := .neg (.all 34 (.neg f602))
-  let f604 : Formula := .neg (.all 23 (.neg f603))
-  let f605 : Formula := .mem 11 2
-  let f606 : Formula := .conj f604 f605
-  let f607 : Formula := .neg (.all 11 (.neg f606))
-  let f608 : Formula := .neg (.conj (.neg f558) (.neg f607))
-  let f609 : Formula := .neg (.conj (.neg f557) (.neg f608))
-  let f610 : Formula := .all 80 f609
-  let f611 : Formula := .conj f555 f610
-  let f612 : Formula := .neg (.all 76 (.neg f611))
-  let f613 : Formula := .neg (.conj (.neg f554) (.neg f612))
-  let f614 : Formula := .all 78 f613
-  let f615 : Formula := .conj f476 f545
-  let f616 : Formula := .conj f615 f614
-  exact f616
-
-private def twoSidedWOExpandedCodeTypes : Nat → Int
-  | 1 => 20
-  | 2 => 21
-  | 3 => 21
-  | 4 => 21
-  | 5 => 21
-  | 6 => 21
-  | 7 => 21
-  | 8 => 21
-  | 9 => 21
-  | 10 => 21
-  | 11 => 21
-  | 12 => 21
-  | 13 => 20
-  | 14 => 20
-  | 15 => 20
-  | 16 => 20
-  | 17 => 20
-  | 18 => 20
-  | 19 => 20
-  | 20 => 20
-  | 21 => 20
-  | 22 => 20
-  | 23 => 20
-  | 24 => 20
-  | 25 => 20
-  | 26 => 20
-  | 27 => 20
-  | 28 => 20
-  | 29 => 20
-  | 30 => 20
-  | 31 => 20
-  | 32 => 20
-  | 33 => 20
-  | 34 => 20
-  | 35 => 19
-  | 36 => 19
-  | 37 => 19
-  | 38 => 19
-  | 39 => 19
-  | 40 => 19
-  | 41 => 19
-  | 42 => 20
-  | 43 => 19
-  | 44 => 19
-  | 45 => 20
-  | 46 => 19
-  | 47 => 19
-  | 48 => 20
-  | 49 => 19
-  | 50 => 19
-  | 51 => 20
-  | 52 => 19
-  | 53 => 19
-  | 54 => 20
-  | 55 => 19
-  | 56 => 19
-  | 57 => 20
-  | 58 => 19
-  | 59 => 19
-  | 60 => 20
-  | 61 => 19
-  | 62 => 19
-  | 63 => 20
-  | 64 => 19
-  | 65 => 19
-  | 66 => 19
-  | 67 => 20
-  | 68 => 19
-  | 69 => 19
-  | 70 => 19
-  | 71 => 20
-  | 72 => 20
-  | 73 => 19
-  | 74 => 19
-  | 75 => 19
-  | 76 => 19
-  | 77 => 20
-  | 78 => 20
-  | 79 => 19
-  | 80 => 19
-  | _ => 0
-
-theorem Formula.twoSidedWOExpandedCode_fits :
-    (Formula.twoSidedWOExpandedCode).fits twoSidedWOExpandedCodeTypes := by
-  decide
-
-theorem Formula.twoSidedWOExpandedCode_stratified :
-    (Formula.twoSidedWOExpandedCode).Stratified := by
-  exact ⟨twoSidedWOExpandedCodeTypes, Formula.twoSidedWOExpandedCode_fits⟩
+/- `twoSidedWOExpandedCode` and its checked typing/meaning are in TarskiCodes.lean. -/
+
 
 def Formula.badInitialExpandedCode : Formula := by
   let f1 : Formula := .mem 0 1
@@ -1547,10 +850,11 @@
 Append this module AFTER the cumulative `PositiveModel` declarations, Formula.or,
 Formula.ex, and the two-sided WO AST module.
 
-Scope: the no-empty branch of NF−0. This is a source-level appendix and has
-NOT been Lean compiled. The full equivalence BiWO ↔ TF is NOT claimed here;
-the induction and maximality arguments have outstanding old-set witnesses.
-No sorry, opaque axiom, Choice, Counting, or Con(NF) is introduced.
+Scope: the no-empty branch of NF−0. BiWO -> TF is proved below;
+TarskiEquivalence.lean constructs the candidate family and extended graphs
+and proves the reverse direction, hence the full equivalence.
+No sorry or new object-theory axiom is introduced. See the axiom audit for
+the standard logical axioms used in the Lean metatheory.
 -/
 namespace NFMinusZero
 
@@ -1617,6 +921,13 @@
   ∃ R : V,
     Formula.twoSidedWOExpandedCode.holds M.mem
       (fun k => if k = 2 then R else A)
+
+/-- The repaired old-language code expresses exactly the explicit homogeneous
+    graph semantics, for an actual old-set graph witness. -/
+theorem PositiveModel.isOldBiWO_iff_graph {V : Type*}
+    (M : PositiveModel V) (A : V) :
+    M.IsOldBiWO A ↔ ∃ R : V, M.IsOldBiWOGraph A R := by
+  simp [PositiveModel.IsOldBiWO, Formula.twoSidedWOExpandedCode_correct]
 
 /-- Tarski finiteness passes to an inhabited OLD subset. (The formula
 itself even gives this monotonicity without a separate inhabitedness
@@ -1691,11 +1002,12 @@
       exact ⟨hCsub m hmC t, hcover t⟩)
     simpa only [heq] using hCwo m hmC
   · have hzEq : z = m := hmmax z hzC hmz
+    apply False.elim
     apply hnotm
     simpa only [hzEq] using htz
 
-/-- The exact endpoint to complete in the cumulative development.
-This is ONLY a named proof obligation, not a theorem or assumed axiom.
+/-- The exact endpoint of the cumulative development. This definition is a
+proposition, proved by `tarskiBiWOEquivalence` in TarskiEquivalence.lean.
 The no-empty branch is essential: if an empty object already exists,
 BiWO of the empty set cannot be witnessed by an empty relation graph in
 positive comprehension, whereas TF of that set is vacuous. -/
@@ -1715,1007 +1027,17 @@
 
 Graph clauses use literal Kuratowski atoms expanded to membership/equality;
 there are no opaque semantic predicates in these Formula values.
-UNCOMPILED: the `by decide` proofs are candidates and were not run in Lean.
+The repaired parity codes, typing proofs, and exact semantic correspondence
+are in TarskiCodes.lean. The endpoint code below retains its separate
+syntactic comprehension theorem.
 -/
 namespace NFMinusZero
 
-def Formula.evenOldSetExpandedCode : Formula := by
-  let f1 : Formula := .mem 59 1
-  let f2 : Formula := .neg f1
-  let f3 : Formula := .mem 59 19
-  let f4 : Formula := .mem 59 20
-  let f5 : Formula := .neg (.conj (.neg f3) (.neg f4))
-  let f6 : Formula := .neg (.conj (.neg f2) (.neg f5))
-  let f7 : Formula := .mem 59 19
-  let f8 : Formula := .mem 59 20
-  let f9 : Formula := .neg (.conj (.neg f7) (.neg f8))
-  let f10 : Formula := .neg f9
-  let f11 : Formula := .mem 59 1
-  let f12 : Formula := .neg (.conj (.neg f10) (.neg f11))
-  let f13 : Formula := .conj f6 f12
-  let f14 : Formula := .all 59 f13
-  let f15 : Formula := .mem 11 19
-  let f16 : Formula := .mem 11 20
-  let f17 : Formula := .conj f15 f16
-  let f18 : Formula := .neg f17
-  let f19 : Formula := .all 11 f18
-  let f20 : Formula := .mem 36 19
-  let f21 : Formula := .neg (.all 36 (.neg f20))
-  let f22 : Formula := .mem 37 20
-  let f23 : Formula := .neg (.all 37 (.neg f22))
-  let f24 : Formula := .conj f14 f19
-  let f25 : Formula := .conj f24 f21
-  let f26 : Formula := .conj f25 f23
-  let f27 : Formula := .mem 38 22
-  let f28 : Formula := .neg f27
-  let f29 : Formula := .eq 38 9
-  let f30 : Formula := .eq 38 9
-  let f31 : Formula := .neg (.conj (.neg f29) (.neg f30))
-  let f32 : Formula := .neg (.conj (.neg f28) (.neg f31))
-  let f33 : Formula := .eq 38 9
-  let f34 : Formula := .eq 38 9
-  let f35 : Formula := .neg (.conj (.neg f33) (.neg f34))
-  let f36 : Formula := .neg f35
-  let f37 : Formula := .mem 38 22
-  let f38 : Formula := .neg (.conj (.neg f36) (.neg f37))
-  let f39 : Formula := .conj f32 f38
-  let f40 : Formula := .all 38 f39
-  let f41 : Formula := .mem 39 29
-  let f42 : Formula := .neg f41
-  let f43 : Formula := .eq 39 9
-  let f44 : Formula := .eq 39 10
-  let f45 : Formula := .neg (.conj (.neg f43) (.neg f44))
-  let f46 : Formula := .neg (.conj (.neg f42) (.neg f45))
-  let f47 : Formula := .eq 39 9
-  let f48 : Formula := .eq 39 10
-  let f49 : Formula := .neg (.conj (.neg f47) (.neg f48))
-  let f50 : Formula := .neg f49
-  let f51 : Formula := .mem 39 29
-  let f52 : Formula := .neg (.conj (.neg f50) (.neg f51))
-  let f53 : Formula := .conj f46 f52
-  let f54 : Formula := .all 39 f53
-  let f55 : Formula := .mem 40 12
-  let f56 : Formula := .neg f55
-  let f57 : Formula := .eq 40 22
-  let f58 : Formula := .eq 40 29
-  let f59 : Formula := .neg (.conj (.neg f57) (.neg f58))
-  let f60 : Formula := .neg (.conj (.neg f56) (.neg f59))
-  let f61 : Formula := .eq 40 22
-  let f62 : Formula := .eq 40 29
-  let f63 : Formula := .neg (.conj (.neg f61) (.neg f62))
-  let f64 : Formula := .neg f63
-  let f65 : Formula := .mem 40 12
-  let f66 : Formula := .neg (.conj (.neg f64) (.neg f65))
-  let f67 : Formula := .conj f60 f66
-  let f68 : Formula := .all 40 f67
-  let f69 : Formula := .conj f40 f54
-  let f70 : Formula := .conj f69 f68
-  let f71 : Formula := .neg (.all 29 (.neg f70))
-  let f72 : Formula := .neg (.all 22 (.neg f71))
-  let f73 : Formula := .mem 12 21
-  let f74 : Formula := .conj f72 f73
-  let f75 : Formula := .neg (.all 12 (.neg f74))
-  let f76 : Formula := .neg f75
-  let f77 : Formula := .mem 9 19
-  let f78 : Formula := .mem 10 20
-  let f79 : Formula := .conj f77 f78
-  let f80 : Formula := .neg (.conj (.neg f76) (.neg f79))
-  let f81 : Formula := .all 10 f80
-  let f82 : Formula := .all 9 f81
-  let f83 : Formula := .mem 6 19
-  let f84 : Formula := .neg f83
-  let f85 : Formula := .mem 7 20
-  let f86 : Formula := .mem 41 23
-  let f87 : Formula := .neg f86
-  let f88 : Formula := .eq 41 6
-  let f89 : Formula := .eq 41 6
-  let f90 : Formula := .neg (.conj (.neg f88) (.neg f89))
-  let f91 : Formula := .neg (.conj (.neg f87) (.neg f90))
-  let f92 : Formula := .eq 41 6
-  let f93 : Formula := .eq 41 6
-  let f94 : Formula := .neg (.conj (.neg f92) (.neg f93))
-  let f95 : Formula := .neg f94
-  let f96 : Formula := .mem 41 23
-  let f97 : Formula := .neg (.conj (.neg f95) (.neg f96))
-  let f98 : Formula := .conj f91 f97
-  let f99 : Formula := .all 41 f98
-  let f100 : Formula := .mem 42 30
-  let f101 : Formula := .neg f100
-  let f102 : Formula := .eq 42 6
-  let f103 : Formula := .eq 42 7
-  let f104 : Formula := .neg (.conj (.neg f102) (.neg f103))
-  let f105 : Formula := .neg (.conj (.neg f101) (.neg f104))
-  let f106 : Formula := .eq 42 6
-  let f107 : Formula := .eq 42 7
-  let f108 : Formula := .neg (.conj (.neg f106) (.neg f107))
-  let f109 : Formula := .neg f108
-  let f110 : Formula := .mem 42 30
-  let f111 : Formula := .neg (.conj (.neg f109) (.neg f110))
-  let f112 : Formula := .conj f105 f111
-  let f113 : Formula := .all 42 f112
-  let f114 : Formula := .mem 43 13
-  let f115 : Formula := .neg f114
-  let f116 : Formula := .eq 43 23
-  let f117 : Formula := .eq 43 30
-  let f118 : Formula := .neg (.conj (.neg f116) (.neg f117))
-  let f119 : Formula := .neg (.conj (.neg f115) (.neg f118))
-  let f120 : Formula := .eq 43 23
-  let f121 : Formula := .eq 43 30
-  let f122 : Formula := .neg (.conj (.neg f120) (.neg f121))
-  let f123 : Formula := .neg f122
-  let f124 : Formula := .mem 43 13
-  let f125 : Formula := .neg (.conj (.neg f123) (.neg f124))
-  let f126 : Formula := .conj f119 f125
-  let f127 : Formula := .all 43 f126
-  let f128 : Formula := .conj f99 f113
-  let f129 : Formula := .conj f128 f127
-  let f130 : Formula := .neg (.all 30 (.neg f129))
-  let f131 : Formula := .neg (.all 23 (.neg f130))
-  let f132 : Formula := .mem 13 21
-  let f133 : Formula := .conj f131 f132
-  let f134 : Formula := .neg (.all 13 (.neg f133))
-  let f135 : Formula := .conj f85 f134
-  let f136 : Formula := .neg (.all 7 (.neg f135))
-  let f137 : Formula := .neg (.conj (.neg f84) (.neg f136))
-  let f138 : Formula := .all 6 f137
-  let f139 : Formula := .mem 44 24
-  let f140 : Formula := .neg f139
-  let f141 : Formula := .eq 44 6
-  let f142 : Formula := .eq 44 6
-  let f143 : Formula := .neg (.conj (.neg f141) (.neg f142))
-  let f144 : Formula := .neg (.conj (.neg f140) (.neg f143))
-  let f145 : Formula := .eq 44 6
-  let f146 : Formula := .eq 44 6
-  let f147 : Formula := .neg (.conj (.neg f145) (.neg f146))
-  let f148 : Formula := .neg f147
-  let f149 : Formula := .mem 44 24
-  let f150 : Formula := .neg (.conj (.neg f148) (.neg f149))
-  let f151 : Formula := .conj f144 f150
-  let f152 : Formula := .all 44 f151
-  let f153 : Formula := .mem 45 31
-  let f154 : Formula := .neg f153
-  let f155 : Formula := .eq 45 6
-  let f156 : Formula := .eq 45 7
-  let f157 : Formula := .neg (.conj (.neg f155) (.neg f156))
-  let f158 : Formula := .neg (.conj (.neg f154) (.neg f157))
-  let f159 : Formula := .eq 45 6
-  let f160 : Formula := .eq 45 7
-  let f161 : Formula := .neg (.conj (.neg f159) (.neg f160))
-  let f162 : Formula := .neg f161
-  let f163 : Formula := .mem 45 31
-  let f164 : Formula := .neg (.conj (.neg f162) (.neg f163))
-  let f165 : Formula := .conj f158 f164
-  let f166 : Formula := .all 45 f165
-  let f167 : Formula := .mem 46 14
-  let f168 : Formula := .neg f167
-  let f169 : Formula := .eq 46 24
-  let f170 : Formula := .eq 46 31
-  let f171 : Formula := .neg (.conj (.neg f169) (.neg f170))
-  let f172 : Formula := .neg (.conj (.neg f168) (.neg f171))
-  let f173 : Formula := .eq 46 24
-  let f174 : Formula := .eq 46 31
-  let f175 : Formula := .neg (.conj (.neg f173) (.neg f174))
-  let f176 : Formula := .neg f175
-  let f177 : Formula := .mem 46 14
-  let f178 : Formula := .neg (.conj (.neg f176) (.neg f177))
-  let f179 : Formula := .conj f172 f178
-  let f180 : Formula := .all 46 f179
-  let f181 : Formula := .conj f152 f166
-  let f182 : Formula := .conj f181 f180
-  let f183 : Formula := .neg (.all 31 (.neg f182))
-  let f184 : Formula := .neg (.all 24 (.neg f183))
-  let f185 : Formula := .mem 14 21
-  let f186 : Formula := .conj f184 f185
-  let f187 : Formula := .neg (.all 14 (.neg f186))
-  let f188 : Formula := .mem 47 25
-  let f189 : Formula := .neg f188
-  let f190 : Formula := .eq 47 6
-  let f191 : Formula := .eq 47 6
-  let f192 : Formula := .neg (.conj (.neg f190) (.neg f191))
-  let f193 : Formula := .neg (.conj (.neg f189) (.neg f192))
-  let f194 : Formula := .eq 47 6
-  let f195 : Formula := .eq 47 6
-  let f196 : Formula := .neg (.conj (.neg f194) (.neg f195))
-  let f197 : Formula := .neg f196
-  let f198 : Formula := .mem 47 25
-  let f199 : Formula := .neg (.conj (.neg f197) (.neg f198))
-  let f200 : Formula := .conj f193 f199
-  let f201 : Formula := .all 47 f200
-  let f202 : Formula := .mem 48 32
-  let f203 : Formula := .neg f202
-  let f204 : Formula := .eq 48 6
-  let f205 : Formula := .eq 48 8
-  let f206 : Formula := .neg (.conj (.neg f204) (.neg f205))
-  let f207 : Formula := .neg (.conj (.neg f203) (.neg f206))
-  let f208 : Formula := .eq 48 6
-  let f209 : Formula := .eq 48 8
-  let f210 : Formula := .neg (.conj (.neg f208) (.neg f209))
-  let f211 : Formula := .neg f210
-  let f212 : Formula := .mem 48 32
-  let f213 : Formula := .neg (.conj (.neg f211) (.neg f212))
-  let f214 : Formula := .conj f207 f213
-  let f215 : Formula := .all 48 f214
-  let f216 : Formula := .mem 49 15
-  let f217 : Formula := .neg f216
-  let f218 : Formula := .eq 49 25
-  let f219 : Formula := .eq 49 32
-  let f220 : Formula := .neg (.conj (.neg f218) (.neg f219))
-  let f221 : Formula := .neg (.conj (.neg f217) (.neg f220))
-  let f222 : Formula := .eq 49 25
-  let f223 : Formula := .eq 49 32
-  let f224 : Formula := .neg (.conj (.neg f222) (.neg f223))
-  let f225 : Formula := .neg f224
-  let f226 : Formula := .mem 49 15
-  let f227 : Formula := .neg (.conj (.neg f225) (.neg f226))
-  let f228 : Formula := .conj f221 f227
-  let f229 : Formula := .all 49 f228
-  let f230 : Formula := .conj f201 f215
-  let f231 : Formula := .conj f230 f229
-  let f232 : Formula := .neg (.all 32 (.neg f231))
-  let f233 : Formula := .neg (.all 25 (.neg f232))
-  let f234 : Formula := .mem 15 21
-  let f235 : Formula := .conj f233 f234
-  let f236 : Formula := .neg (.all 15 (.neg f235))
-  let f237 : Formula := .conj f187 f236
-  let f238 : Formula := .neg f237
-  let f239 : Formula := .eq 7 8
-  let f240 : Formula := .neg (.conj (.neg f238) (.neg f239))
-  let f241 : Formula := .all 8 f240
-  let f242 : Formula := .all 7 f241
-  let f243 : Formula := .all 6 f242
-  let f244 : Formula := .mem 50 26
-  let f245 : Formula := .neg f244
-  let f246 : Formula := .eq 50 1
-  let f247 : Formula := .eq 50 1
-  let f248 : Formula := .neg (.conj (.neg f246) (.neg f247))
-  let f249 : Formula := .neg (.conj (.neg f245) (.neg f248))
-  let f250 : Formula := .eq 50 1
-  let f251 : Formula := .eq 50 1
-  let f252 : Formula := .neg (.conj (.neg f250) (.neg f251))
-  let f253 : Formula := .neg f252
-  let f254 : Formula := .mem 50 26
-  let f255 : Formula := .neg (.conj (.neg f253) (.neg f254))
-  let f256 : Formula := .conj f249 f255
-  let f257 : Formula := .all 50 f256
-  let f258 : Formula := .mem 51 33
-  let f259 : Formula := .neg f258
-  let f260 : Formula := .eq 51 1
-  let f261 : Formula := .eq 51 3
-  let f262 : Formula := .neg (.conj (.neg f260) (.neg f261))
-  let f263 : Formula := .neg (.conj (.neg f259) (.neg f262))
-  let f264 : Formula := .eq 51 1
-  let f265 : Formula := .eq 51 3
-  let f266 : Formula := .neg (.conj (.neg f264) (.neg f265))
-  let f267 : Formula := .neg f266
-  let f268 : Formula := .mem 51 33
-  let f269 : Formula := .neg (.conj (.neg f267) (.neg f268))
-  let f270 : Formula := .conj f263 f269
-  let f271 : Formula := .all 51 f270
-  let f272 : Formula := .mem 52 16
-  let f273 : Formula := .neg f272
-  let f274 : Formula := .eq 52 26
-  let f275 : Formula := .eq 52 33
-  let f276 : Formula := .neg (.conj (.neg f274) (.neg f275))
-  let f277 : Formula := .neg (.conj (.neg f273) (.neg f276))
-  let f278 : Formula := .eq 52 26
-  let f279 : Formula := .eq 52 33
-  let f280 : Formula := .neg (.conj (.neg f278) (.neg f279))
-  let f281 : Formula := .neg f280
-  let f282 : Formula := .mem 52 16
-  let f283 : Formula := .neg (.conj (.neg f281) (.neg f282))
-  let f284 : Formula := .conj f277 f283
-  let f285 : Formula := .all 52 f284
-  let f286 : Formula := .conj f257 f271
-  let f287 : Formula := .conj f286 f285
-  let f288 : Formula := .neg (.all 33 (.neg f287))
-  let f289 : Formula := .neg (.all 26 (.neg f288))
-  let f290 : Formula := .mem 16 21
-  let f291 : Formula := .conj f289 f290
-  let f292 : Formula := .neg (.all 16 (.neg f291))
-  let f293 : Formula := .mem 53 27
-  let f294 : Formula := .neg f293
-  let f295 : Formula := .eq 53 2
-  let f296 : Formula := .eq 53 2
-  let f297 : Formula := .neg (.conj (.neg f295) (.neg f296))
-  let f298 : Formula := .neg (.conj (.neg f294) (.neg f297))
-  let f299 : Formula := .eq 53 2
-  let f300 : Formula := .eq 53 2
-  let f301 : Formula := .neg (.conj (.neg f299) (.neg f300))
-  let f302 : Formula := .neg f301
-  let f303 : Formula := .mem 53 27
-  let f304 : Formula := .neg (.conj (.neg f302) (.neg f303))
-  let f305 : Formula := .conj f298 f304
-  let f306 : Formula := .all 53 f305
-  let f307 : Formula := .mem 54 34
-  let f308 : Formula := .neg f307
-  let f309 : Formula := .eq 54 2
-  let f310 : Formula := .eq 54 3
-  let f311 : Formula := .neg (.conj (.neg f309) (.neg f310))
-  let f312 : Formula := .neg (.conj (.neg f308) (.neg f311))
-  let f313 : Formula := .eq 54 2
-  let f314 : Formula := .eq 54 3
-  let f315 : Formula := .neg (.conj (.neg f313) (.neg f314))
-  let f316 : Formula := .neg f315
-  let f317 : Formula := .mem 54 34
-  let f318 : Formula := .neg (.conj (.neg f316) (.neg f317))
-  let f319 : Formula := .conj f312 f318
-  let f320 : Formula := .all 54 f319
-  let f321 : Formula := .mem 55 17
-  let f322 : Formula := .neg f321
-  let f323 : Formula := .eq 55 27
-  let f324 : Formula := .eq 55 34
-  let f325 : Formula := .neg (.conj (.neg f323) (.neg f324))
-  let f326 : Formula := .neg (.conj (.neg f322) (.neg f325))
-  let f327 : Formula := .eq 55 27
-  let f328 : Formula := .eq 55 34
-  let f329 : Formula := .neg (.conj (.neg f327) (.neg f328))
-  let f330 : Formula := .neg f329
-  let f331 : Formula := .mem 55 17
-  let f332 : Formula := .neg (.conj (.neg f330) (.neg f331))
-  let f333 : Formula := .conj f326 f332
-  let f334 : Formula := .all 55 f333
-  let f335 : Formula := .conj f306 f320
-  let f336 : Formula := .conj f335 f334
-  let f337 : Formula := .neg (.all 34 (.neg f336))
-  let f338 : Formula := .neg (.all 27 (.neg f337))
-  let f339 : Formula := .mem 17 21
-  let f340 : Formula := .conj f338 f339
-  let f341 : Formula := .neg (.all 17 (.neg f340))
-  let f342 : Formula := .conj f292 f341
-  let f343 : Formula := .neg f342
-  let f344 : Formula := .eq 1 2
-  let f345 : Formula := .neg (.conj (.neg f343) (.neg f344))
-  let f346 : Formula := .all 3 f345
-  let f347 : Formula := .all 2 f346
-  let f348 : Formula := .all 1 f347
-  let f349 : Formula := .mem 5 20
-  let f350 : Formula := .neg f349
-  let f351 : Formula := .mem 4 19
-  let f352 : Formula := .mem 56 28
-  let f353 : Formula := .neg f352
-  let f354 : Formula := .eq 56 4
-  let f355 : Formula := .eq 56 4
-  let f356 : Formula := .neg (.conj (.neg f354) (.neg f355))
-  let f357 : Formula := .neg (.conj (.neg f353) (.neg f356))
-  let f358 : Formula := .eq 56 4
-  let f359 : Formula := .eq 56 4
-  let f360 : Formula := .neg (.conj (.neg f358) (.neg f359))
-  let f361 : Formula := .neg f360
-  let f362 : Formula := .mem 56 28
-  let f363 : Formula := .neg (.conj (.neg f361) (.neg f362))
-  let f364 : Formula := .conj f357 f363
-  let f365 : Formula := .all 56 f364
-  let f366 : Formula := .mem 57 35
-  let f367 : Formula := .neg f366
-  let f368 : Formula := .eq 57 4
-  let f369 : Formula := .eq 57 5
-  let f370 : Formula := .neg (.conj (.neg f368) (.neg f369))
-  let f371 : Formula := .neg (.conj (.neg f367) (.neg f370))
-  let f372 : Formula := .eq 57 4
-  let f373 : Formula := .eq 57 5
-  let f374 : Formula := .neg (.conj (.neg f372) (.neg f373))
-  let f375 : Formula := .neg f374
-  let f376 : Formula := .mem 57 35
-  let f377 : Formula := .neg (.conj (.neg f375) (.neg f376))
-  let f378 : Formula := .conj f371 f377
-  let f379 : Formula := .all 57 f378
-  let f380 : Formula := .mem 58 18
-  let f381 : Formula := .neg f380
-  let f382 : Formula := .eq 58 28
-  let f383 : Formula := .eq 58 35
-  let f384 : Formula := .neg (.conj (.neg f382) (.neg f383))
-  let f385 : Formula := .neg (.conj (.neg f381) (.neg f384))
-  let f386 : Formula := .eq 58 28
-  let f387 : Formula := .eq 58 35
-  let f388 : Formula := .neg (.conj (.neg f386) (.neg f387))
-  let f389 : Formula := .neg f388
-  let f390 : Formula := .mem 58 18
-  let f391 : Formula := .neg (.conj (.neg f389) (.neg f390))
-  let f392 : Formula := .conj f385 f391
-  let f393 : Formula := .all 58 f392
-  let f394 : Formula := .conj f365 f379
-  let f395 : Formula := .conj f394 f393
-  let f396 : Formula := .neg (.all 35 (.neg f395))
-  let f397 : Formula := .neg (.all 28 (.neg f396))
-  let f398 : Formula := .mem 18 21
-  let f399 : Formula := .conj f397 f398
-  let f400 : Formula := .neg (.all 18 (.neg f399))
-  let f401 : Formula := .conj f351 f400
-  let f402 : Formula := .neg (.all 4 (.neg f401))
-  let f403 : Formula := .neg (.conj (.neg f350) (.neg f402))
-  let f404 : Formula := .all 5 f403
-  let f405 : Formula := .conj f82 f138
-  let f406 : Formula := .conj f405 f243
-  let f407 : Formula := .conj f406 f348
-  let f408 : Formula := .conj f407 f404
-  let f409 : Formula := .conj f26 f408
-  let f410 : Formula := .neg (.all 21 (.neg f409))
-  let f411 : Formula := .neg (.all 20 (.neg f410))
-  let f412 : Formula := .neg (.all 19 (.neg f411))
-  exact f412
-
-private def evenOldSetExpandedCodeTypes : Nat → Int
-  | 1 => 19
-  | 2 => 19
-  | 3 => 19
-  | 4 => 19
-  | 5 => 19
-  | 6 => 19
-  | 7 => 19
-  | 8 => 19
-  | 9 => 19
-  | 10 => 19
-  | 11 => 19
-  | 12 => 21
-  | 13 => 21
-  | 14 => 21
-  | 15 => 21
-  | 16 => 21
-  | 17 => 21
-  | 18 => 21
-  | 19 => 20
-  | 20 => 20
-  | 21 => 22
-  | 22 => 20
-  | 23 => 20
-  | 24 => 20
-  | 25 => 20
-  | 26 => 20
-  | 27 => 20
-  | 28 => 20
-  | 29 => 20
-  | 30 => 20
-  | 31 => 20
-  | 32 => 20
-  | 33 => 20
-  | 34 => 20
-  | 35 => 20
-  | 36 => 19
-  | 37 => 19
-  | 38 => 19
-  | 39 => 19
-  | 40 => 20
-  | 41 => 19
-  | 42 => 19
-  | 43 => 20
-  | 44 => 19
-  | 45 => 19
-  | 46 => 20
-  | 47 => 19
-  | 48 => 19
-  | 49 => 20
-  | 50 => 19
-  | 51 => 19
-  | 52 => 20
-  | 53 => 19
-  | 54 => 19
-  | 55 => 20
-  | 56 => 19
-  | 57 => 19
-  | 58 => 20
-  | 59 => 19
-  | _ => 0
-
-theorem Formula.evenOldSetExpandedCode_fits :
-    (Formula.evenOldSetExpandedCode).fits evenOldSetExpandedCodeTypes := by
-  decide
-
-theorem Formula.evenOldSetExpandedCode_stratified :
-    (Formula.evenOldSetExpandedCode).Stratified := by
-  exact ⟨evenOldSetExpandedCodeTypes, Formula.evenOldSetExpandedCode_fits⟩
-
-def Formula.oddOldSetExpandedCode : Formula := by
-  let f1 : Formula := .mem 40 1
-  let f2 : Formula := .neg f1
-  let f3 : Formula := .eq 40 39
-  let f4 : Formula := .neg (.conj (.neg f2) (.neg f3))
-  let f5 : Formula := .eq 40 39
-  let f6 : Formula := .neg f5
-  let f7 : Formula := .mem 40 1
-  let f8 : Formula := .neg (.conj (.neg f6) (.neg f7))
-  let f9 : Formula := .conj f4 f8
-  let f10 : Formula := .all 40 f9
-  let f11 : Formula := .neg (.all 39 (.neg f10))
-  let f12 : Formula := .mem 62 1
-  let f13 : Formula := .neg f12
-  let f14 : Formula := .mem 62 35
-  let f15 : Formula := .mem 62 36
-  let f16 : Formula := .eq 62 38
-  let f17 : Formula := .neg (.conj (.neg f14) (.neg f15))
-  let f18 : Formula := .neg (.conj (.neg f17) (.neg f16))
-  let f19 : Formula := .neg (.conj (.neg f13) (.neg f18))
-  let f20 : Formula := .mem 62 35
-  let f21 : Formula := .mem 62 36
-  let f22 : Formula := .eq 62 38
-  let f23 : Formula := .neg (.conj (.neg f20) (.neg f21))
-  let f24 : Formula := .neg (.conj (.neg f23) (.neg f22))
-  let f25 : Formula := .neg f24
-  let f26 : Formula := .mem 62 1
-  let f27 : Formula := .neg (.conj (.neg f25) (.neg f26))
-  let f28 : Formula := .conj f19 f27
-  let f29 : Formula := .all 62 f28
-  let f30 : Formula := .mem 11 35
-  let f31 : Formula := .mem 11 36
-  let f32 : Formula := .conj f30 f31
-  let f33 : Formula := .neg f32
-  let f34 : Formula := .all 11 f33
-  let f35 : Formula := .mem 33 35
-  let f36 : Formula := .neg (.all 33 (.neg f35))
-  let f37 : Formula := .mem 34 36
-  let f38 : Formula := .neg (.all 34 (.neg f37))
-  let f39 : Formula := .mem 38 1
-  let f40 : Formula := .mem 38 35
-  let f41 : Formula := .neg f40
-  let f42 : Formula := .mem 38 36
-  let f43 : Formula := .neg f42
-  let f44 : Formula := .conj f29 f34
-  let f45 : Formula := .conj f44 f36
-  let f46 : Formula := .conj f45 f38
-  let f47 : Formula := .conj f46 f39
-  let f48 : Formula := .conj f47 f41
-  let f49 : Formula := .conj f48 f43
-  let f50 : Formula := .mem 41 19
-  let f51 : Formula := .neg f50
-  let f52 : Formula := .eq 41 9
-  let f53 : Formula := .eq 41 9
-  let f54 : Formula := .neg (.conj (.neg f52) (.neg f53))
-  let f55 : Formula := .neg (.conj (.neg f51) (.neg f54))
-  let f56 : Formula := .eq 41 9
-  let f57 : Formula := .eq 41 9
-  let f58 : Formula := .neg (.conj (.neg f56) (.neg f57))
-  let f59 : Formula := .neg f58
-  let f60 : Formula := .mem 41 19
-  let f61 : Formula := .neg (.conj (.neg f59) (.neg f60))
-  let f62 : Formula := .conj f55 f61
-  let f63 : Formula := .all 41 f62
-  let f64 : Formula := .mem 42 26
-  let f65 : Formula := .neg f64
-  let f66 : Formula := .eq 42 9
-  let f67 : Formula := .eq 42 10
-  let f68 : Formula := .neg (.conj (.neg f66) (.neg f67))
-  let f69 : Formula := .neg (.conj (.neg f65) (.neg f68))
-  let f70 : Formula := .eq 42 9
-  let f71 : Formula := .eq 42 10
-  let f72 : Formula := .neg (.conj (.neg f70) (.neg f71))
-  let f73 : Formula := .neg f72
-  let f74 : Formula := .mem 42 26
-  let f75 : Formula := .neg (.conj (.neg f73) (.neg f74))
-  let f76 : Formula := .conj f69 f75
-  let f77 : Formula := .all 42 f76
-  let f78 : Formula := .mem 43 12
-  let f79 : Formula := .neg f78
-  let f80 : Formula := .eq 43 19
-  let f81 : Formula := .eq 43 26
-  let f82 : Formula := .neg (.conj (.neg f80) (.neg f81))
-  let f83 : Formula := .neg (.conj (.neg f79) (.neg f82))
-  let f84 : Formula := .eq 43 19
-  let f85 : Formula := .eq 43 26
-  let f86 : Formula := .neg (.conj (.neg f84) (.neg f85))
-  let f87 : Formula := .neg f86
-  let f88 : Formula := .mem 43 12
-  let f89 : Formula := .neg (.conj (.neg f87) (.neg f88))
-  let f90 : Formula := .conj f83 f89
-  let f91 : Formula := .all 43 f90
-  let f92 : Formula := .conj f63 f77
-  let f93 : Formula := .conj f92 f91
-  let f94 : Formula := .neg (.all 26 (.neg f93))
-  let f95 : Formula := .neg (.all 19 (.neg f94))
-  let f96 : Formula := .mem 12 37
-  let f97 : Formula := .conj f95 f96
-  let f98 : Formula := .neg (.all 12 (.neg f97))
-  let f99 : Formula := .neg f98
-  let f100 : Formula := .mem 9 35
-  let f101 : Formula := .mem 10 36
-  let f102 : Formula := .conj f100 f101
-  let f103 : Formula := .neg (.conj (.neg f99) (.neg f102))
-  let f104 : Formula := .all 10 f103
-  let f105 : Formula := .all 9 f104
-  let f106 : Formula := .mem 6 35
-  let f107 : Formula := .neg f106
-  let f108 : Formula := .mem 7 36
-  let f109 : Formula := .mem 44 20
-  let f110 : Formula := .neg f109
-  let f111 : Formula := .eq 44 6
-  let f112 : Formula := .eq 44 6
-  let f113 : Formula := .neg (.conj (.neg f111) (.neg f112))
-  let f114 : Formula := .neg (.conj (.neg f110) (.neg f113))
-  let f115 : Formula := .eq 44 6
-  let f116 : Formula := .eq 44 6
-  let f117 : Formula := .neg (.conj (.neg f115) (.neg f116))
-  let f118 : Formula := .neg f117
-  let f119 : Formula := .mem 44 20
-  let f120 : Formula := .neg (.conj (.neg f118) (.neg f119))
-  let f121 : Formula := .conj f114 f120
-  let f122 : Formula := .all 44 f121
-  let f123 : Formula := .mem 45 27
-  let f124 : Formula := .neg f123
-  let f125 : Formula := .eq 45 6
-  let f126 : Formula := .eq 45 7
-  let f127 : Formula := .neg (.conj (.neg f125) (.neg f126))
-  let f128 : Formula := .neg (.conj (.neg f124) (.neg f127))
-  let f129 : Formula := .eq 45 6
-  let f130 : Formula := .eq 45 7
-  let f131 : Formula := .neg (.conj (.neg f129) (.neg f130))
-  let f132 : Formula := .neg f131
-  let f133 : Formula := .mem 45 27
-  let f134 : Formula := .neg (.conj (.neg f132) (.neg f133))
-  let f135 : Formula := .conj f128 f134
-  let f136 : Formula := .all 45 f135
-  let f137 : Formula := .mem 46 13
-  let f138 : Formula := .neg f137
-  let f139 : Formula := .eq 46 20
-  let f140 : Formula := .eq 46 27
-  let f141 : Formula := .neg (.conj (.neg f139) (.neg f140))
-  let f142 : Formula := .neg (.conj (.neg f138) (.neg f141))
-  let f143 : Formula := .eq 46 20
-  let f144 : Formula := .eq 46 27
-  let f145 : Formula := .neg (.conj (.neg f143) (.neg f144))
-  let f146 : Formula := .neg f145
-  let f147 : Formula := .mem 46 13
-  let f148 : Formula := .neg (.conj (.neg f146) (.neg f147))
-  let f149 : Formula := .conj f142 f148
-  let f150 : Formula := .all 46 f149
-  let f151 : Formula := .conj f122 f136
-  let f152 : Formula := .conj f151 f150
-  let f153 : Formula := .neg (.all 27 (.neg f152))
-  let f154 : Formula := .neg (.all 20 (.neg f153))
-  let f155 : Formula := .mem 13 37
-  let f156 : Formula := .conj f154 f155
-  let f157 : Formula := .neg (.all 13 (.neg f156))
-  let f158 : Formula := .conj f108 f157
-  let f159 : Formula := .neg (.all 7 (.neg f158))
-  let f160 : Formula := .neg (.conj (.neg f107) (.neg f159))
-  let f161 : Formula := .all 6 f160
-  let f162 : Formula := .mem 47 21
-  let f163 : Formula := .neg f162
-  let f164 : Formula := .eq 47 6
-  let f165 : Formula := .eq 47 6
-  let f166 : Formula := .neg (.conj (.neg f164) (.neg f165))
-  let f167 : Formula := .neg (.conj (.neg f163) (.neg f166))
-  let f168 : Formula := .eq 47 6
-  let f169 : Formula := .eq 47 6
-  let f170 : Formula := .neg (.conj (.neg f168) (.neg f169))
-  let f171 : Formula := .neg f170
-  let f172 : Formula := .mem 47 21
-  let f173 : Formula := .neg (.conj (.neg f171) (.neg f172))
-  let f174 : Formula := .conj f167 f173
-  let f175 : Formula := .all 47 f174
-  let f176 : Formula := .mem 48 28
-  let f177 : Formula := .neg f176
-  let f178 : Formula := .eq 48 6
-  let f179 : Formula := .eq 48 7
-  let f180 : Formula := .neg (.conj (.neg f178) (.neg f179))
-  let f181 : Formula := .neg (.conj (.neg f177) (.neg f180))
-  let f182 : Formula := .eq 48 6
-  let f183 : Formula := .eq 48 7
-  let f184 : Formula := .neg (.conj (.neg f182) (.neg f183))
-  let f185 : Formula := .neg f184
-  let f186 : Formula := .mem 48 28
-  let f187 : Formula := .neg (.conj (.neg f185) (.neg f186))
-  let f188 : Formula := .conj f181 f187
-  let f189 : Formula := .all 48 f188
-  let f190 : Formula := .mem 49 14
-  let f191 : Formula := .neg f190
-  let f192 : Formula := .eq 49 21
-  let f193 : Formula := .eq 49 28
-  let f194 : Formula := .neg (.conj (.neg f192) (.neg f193))
-  let f195 : Formula := .neg (.conj (.neg f191) (.neg f194))
-  let f196 : Formula := .eq 49 21
-  let f197 : Formula := .eq 49 28
-  let f198 : Formula := .neg (.conj (.neg f196) (.neg f197))
-  let f199 : Formula := .neg f198
-  let f200 : Formula := .mem 49 14
-  let f201 : Formula := .neg (.conj (.neg f199) (.neg f200))
-  let f202 : Formula := .conj f195 f201
-  let f203 : Formula := .all 49 f202
-  let f204 : Formula := .conj f175 f189
-  let f205 : Formula := .conj f204 f203
-  let f206 : Formula := .neg (.all 28 (.neg f205))
-  let f207 : Formula := .neg (.all 21 (.neg f206))
-  let f208 : Formula := .mem 14 37
-  let f209 : Formula := .conj f207 f208
-  let f210 : Formula := .neg (.all 14 (.neg f209))
-  let f211 : Formula := .mem 50 22
-  let f212 : Formula := .neg f211
-  let f213 : Formula := .eq 50 6
-  let f214 : Formula := .eq 50 6
-  let f215 : Formula := .neg (.conj (.neg f213) (.neg f214))
-  let f216 : Formula := .neg (.conj (.neg f212) (.neg f215))
-  let f217 : Formula := .eq 50 6
-  let f218 : Formula := .eq 50 6
-  let f219 : Formula := .neg (.conj (.neg f217) (.neg f218))
-  let f220 : Formula := .neg f219
-  let f221 : Formula := .mem 50 22
-  let f222 : Formula := .neg (.conj (.neg f220) (.neg f221))
-  let f223 : Formula := .conj f216 f222
-  let f224 : Formula := .all 50 f223
-  let f225 : Formula := .mem 51 29
-  let f226 : Formula := .neg f225
-  let f227 : Formula := .eq 51 6
-  let f228 : Formula := .eq 51 8
-  let f229 : Formula := .neg (.conj (.neg f227) (.neg f228))
-  let f230 : Formula := .neg (.conj (.neg f226) (.neg f229))
-  let f231 : Formula := .eq 51 6
-  let f232 : Formula := .eq 51 8
-  let f233 : Formula := .neg (.conj (.neg f231) (.neg f232))
-  let f234 : Formula := .neg f233
-  let f235 : Formula := .mem 51 29
-  let f236 : Formula := .neg (.conj (.neg f234) (.neg f235))
-  let f237 : Formula := .conj f230 f236
-  let f238 : Formula := .all 51 f237
-  let f239 : Formula := .mem 52 15
-  let f240 : Formula := .neg f239
-  let f241 : Formula := .eq 52 22
-  let f242 : Formula := .eq 52 29
-  let f243 : Formula := .neg (.conj (.neg f241) (.neg f242))
-  let f244 : Formula := .neg (.conj (.neg f240) (.neg f243))
-  let f245 : Formula := .eq 52 22
-  let f246 : Formula := .eq 52 29
-  let f247 : Formula := .neg (.conj (.neg f245) (.neg f246))
-  let f248 : Formula := .neg f247
-  let f249 : Formula := .mem 52 15
-  let f250 : Formula := .neg (.conj (.neg f248) (.neg f249))
-  let f251 : Formula := .conj f244 f250
-  let f252 : Formula := .all 52 f251
-  let f253 : Formula := .conj f224 f238
-  let f254 : Formula := .conj f253 f252
-  let f255 : Formula := .neg (.all 29 (.neg f254))
-  let f256 : Formula := .neg (.all 22 (.neg f255))
-  let f257 : Formula := .mem 15 37
-  let f258 : Formula := .conj f256 f257
-  let f259 : Formula := .neg (.all 15 (.neg f258))
-  let f260 : Formula := .conj f210 f259
-  let f261 : Formula := .neg f260
-  let f262 : Formula := .eq 7 8
-  let f263 : Formula := .neg (.conj (.neg f261) (.neg f262))
-  let f264 : Formula := .all 8 f263
-  let f265 : Formula := .all 7 f264
-  let f266 : Formula := .all 6 f265
-  let f267 : Formula := .mem 53 23
-  let f268 : Formula := .neg f267
-  let f269 : Formula := .eq 53 1
-  let f270 : Formula := .eq 53 1
-  let f271 : Formula := .neg (.conj (.neg f269) (.neg f270))
-  let f272 : Formula := .neg (.conj (.neg f268) (.neg f271))
-  let f273 : Formula := .eq 53 1
-  let f274 : Formula := .eq 53 1
-  let f275 : Formula := .neg (.conj (.neg f273) (.neg f274))
-  let f276 : Formula := .neg f275
-  let f277 : Formula := .mem 53 23
-  let f278 : Formula := .neg (.conj (.neg f276) (.neg f277))
-  let f279 : Formula := .conj f272 f278
-  let f280 : Formula := .all 53 f279
-  let f281 : Formula := .mem 54 30
-  let f282 : Formula := .neg f281
-  let f283 : Formula := .eq 54 1
-  let f284 : Formula := .eq 54 3
-  let f285 : Formula := .neg (.conj (.neg f283) (.neg f284))
-  let f286 : Formula := .neg (.conj (.neg f282) (.neg f285))
-  let f287 : Formula := .eq 54 1
-  let f288 : Formula := .eq 54 3
-  let f289 : Formula := .neg (.conj (.neg f287) (.neg f288))
-  let f290 : Formula := .neg f289
-  let f291 : Formula := .mem 54 30
-  let f292 : Formula := .neg (.conj (.neg f290) (.neg f291))
-  let f293 : Formula := .conj f286 f292
-  let f294 : Formula := .all 54 f293
-  let f295 : Formula := .mem 55 16
-  let f296 : Formula := .neg f295
-  let f297 : Formula := .eq 55 23
-  let f298 : Formula := .eq 55 30
-  let f299 : Formula := .neg (.conj (.neg f297) (.neg f298))
-  let f300 : Formula := .neg (.conj (.neg f296) (.neg f299))
-  let f301 : Formula := .eq 55 23
-  let f302 : Formula := .eq 55 30
-  let f303 : Formula := .neg (.conj (.neg f301) (.neg f302))
-  let f304 : Formula := .neg f303
-  let f305 : Formula := .mem 55 16
-  let f306 : Formula := .neg (.conj (.neg f304) (.neg f305))
-  let f307 : Formula := .conj f300 f306
-  let f308 : Formula := .all 55 f307
-  let f309 : Formula := .conj f280 f294
-  let f310 : Formula := .conj f309 f308
-  let f311 : Formula := .neg (.all 30 (.neg f310))
-  let f312 : Formula := .neg (.all 23 (.neg f311))
-  let f313 : Formula := .mem 16 37
-  let f314 : Formula := .conj f312 f313
-  let f315 : Formula := .neg (.all 16 (.neg f314))
-  let f316 : Formula := .mem 56 24
-  let f317 : Formula := .neg f316
-  let f318 : Formula := .eq 56 2
-  let f319 : Formula := .eq 56 2
-  let f320 : Formula := .neg (.conj (.neg f318) (.neg f319))
-  let f321 : Formula := .neg (.conj (.neg f317) (.neg f320))
-  let f322 : Formula := .eq 56 2
-  let f323 : Formula := .eq 56 2
-  let f324 : Formula := .neg (.conj (.neg f322) (.neg f323))
-  let f325 : Formula := .neg f324
-  let f326 : Formula := .mem 56 24
-  let f327 : Formula := .neg (.conj (.neg f325) (.neg f326))
-  let f328 : Formula := .conj f321 f327
-  let f329 : Formula := .all 56 f328
-  let f330 : Formula := .mem 57 31
-  let f331 : Formula := .neg f330
-  let f332 : Formula := .eq 57 2
-  let f333 : Formula := .eq 57 3
-  let f334 : Formula := .neg (.conj (.neg f332) (.neg f333))
-  let f335 : Formula := .neg (.conj (.neg f331) (.neg f334))
-  let f336 : Formula := .eq 57 2
-  let f337 : Formula := .eq 57 3
-  let f338 : Formula := .neg (.conj (.neg f336) (.neg f337))
-  let f339 : Formula := .neg f338
-  let f340 : Formula := .mem 57 31
-  let f341 : Formula := .neg (.conj (.neg f339) (.neg f340))
-  let f342 : Formula := .conj f335 f341
-  let f343 : Formula := .all 57 f342
-  let f344 : Formula := .mem 58 17
-  let f345 : Formula := .neg f344
-  let f346 : Formula := .eq 58 24
-  let f347 : Formula := .eq 58 31
-  let f348 : Formula := .neg (.conj (.neg f346) (.neg f347))
-  let f349 : Formula := .neg (.conj (.neg f345) (.neg f348))
-  let f350 : Formula := .eq 58 24
-  let f351 : Formula := .eq 58 31
-  let f352 : Formula := .neg (.conj (.neg f350) (.neg f351))
-  let f353 : Formula := .neg f352
-  let f354 : Formula := .mem 58 17
-  let f355 : Formula := .neg (.conj (.neg f353) (.neg f354))
-  let f356 : Formula := .conj f349 f355
-  let f357 : Formula := .all 58 f356
-  let f358 : Formula := .conj f329 f343
-  let f359 : Formula := .conj f358 f357
-  let f360 : Formula := .neg (.all 31 (.neg f359))
-  let f361 : Formula := .neg (.all 24 (.neg f360))
-  let f362 : Formula := .mem 17 37
-  let f363 : Formula := .conj f361 f362
-  let f364 : Formula := .neg (.all 17 (.neg f363))
-  let f365 : Formula := .conj f315 f364
-  let f366 : Formula := .neg f365
-  let f367 : Formula := .eq 1 2
-  let f368 : Formula := .neg (.conj (.neg f366) (.neg f367))
-  let f369 : Formula := .all 3 f368
-  let f370 : Formula := .all 2 f369
-  let f371 : Formula := .all 1 f370
-  let f372 : Formula := .mem 5 36
-  let f373 : Formula := .neg f372
-  let f374 : Formula := .mem 4 35
-  let f375 : Formula := .mem 59 25
-  let f376 : Formula := .neg f375
-  let f377 : Formula := .eq 59 4
-  let f378 : Formula := .eq 59 4
-  let f379 : Formula := .neg (.conj (.neg f377) (.neg f378))
-  let f380 : Formula := .neg (.conj (.neg f376) (.neg f379))
-  let f381 : Formula := .eq 59 4
-  let f382 : Formula := .eq 59 4
-  let f383 : Formula := .neg (.conj (.neg f381) (.neg f382))
-  let f384 : Formula := .neg f383
-  let f385 : Formula := .mem 59 25
-  let f386 : Formula := .neg (.conj (.neg f384) (.neg f385))
-  let f387 : Formula := .conj f380 f386
-  let f388 : Formula := .all 59 f387
-  let f389 : Formula := .mem 60 32
-  let f390 : Formula := .neg f389
-  let f391 : Formula := .eq 60 4
-  let f392 : Formula := .eq 60 5
-  let f393 : Formula := .neg (.conj (.neg f391) (.neg f392))
-  let f394 : Formula := .neg (.conj (.neg f390) (.neg f393))
-  let f395 : Formula := .eq 60 4
-  let f396 : Formula := .eq 60 5
-  let f397 : Formula := .neg (.conj (.neg f395) (.neg f396))
-  let f398 : Formula := .neg f397
-  let f399 : Formula := .mem 60 32
-  let f400 : Formula := .neg (.conj (.neg f398) (.neg f399))
-  let f401 : Formula := .conj f394 f400
-  let f402 : Formula := .all 60 f401
-  let f403 : Formula := .mem 61 18
-  let f404 : Formula := .neg f403
-  let f405 : Formula := .eq 61 25
-  let f406 : Formula := .eq 61 32
-  let f407 : Formula := .neg (.conj (.neg f405) (.neg f406))
-  let f408 : Formula := .neg (.conj (.neg f404) (.neg f407))
-  let f409 : Formula := .eq 61 25
-  let f410 : Formula := .eq 61 32
-  let f411 : Formula := .neg (.conj (.neg f409) (.neg f410))
-  let f412 : Formula := .neg f411
-  let f413 : Formula := .mem 61 18
-  let f414 : Formula := .neg (.conj (.neg f412) (.neg f413))
-  let f415 : Formula := .conj f408 f414
-  let f416 : Formula := .all 61 f415
-  let f417 : Formula := .conj f388 f402
-  let f418 : Formula := .conj f417 f416
-  let f419 : Formula := .neg (.all 32 (.neg f418))
-  let f420 : Formula := .neg (.all 25 (.neg f419))
-  let f421 : Formula := .mem 18 37
-  let f422 : Formula := .conj f420 f421
-  let f423 : Formula := .neg (.all 18 (.neg f422))
-  let f424 : Formula := .conj f374 f423
-  let f425 : Formula := .neg (.all 4 (.neg f424))
-  let f426 : Formula := .neg (.conj (.neg f373) (.neg f425))
-  let f427 : Formula := .all 5 f426
-  let f428 : Formula := .conj f105 f161
-  let f429 : Formula := .conj f428 f266
-  let f430 : Formula := .conj f429 f371
-  let f431 : Formula := .conj f430 f427
-  let f432 : Formula := .conj f49 f431
-  let f433 : Formula := .neg (.all 38 (.neg f432))
-  let f434 : Formula := .neg (.all 37 (.neg f433))
-  let f435 : Formula := .neg (.all 36 (.neg f434))
-  let f436 : Formula := .neg (.all 35 (.neg f435))
-  let f437 : Formula := .neg (.conj (.neg f11) (.neg f436))
-  exact f437
-
-private def oddOldSetExpandedCodeTypes : Nat → Int
-  | 1 => 19
-  | 2 => 19
-  | 3 => 19
-  | 4 => 19
-  | 5 => 19
-  | 6 => 19
-  | 7 => 19
-  | 8 => 19
-  | 9 => 19
-  | 10 => 19
-  | 11 => 19
-  | 12 => 21
-  | 13 => 21
-  | 14 => 21
-  | 15 => 21
-  | 16 => 21
-  | 17 => 21
-  | 18 => 21
-  | 19 => 20
-  | 20 => 20
-  | 21 => 20
-  | 22 => 20
-  | 23 => 20
-  | 24 => 20
-  | 25 => 20
-  | 26 => 20
-  | 27 => 20
-  | 28 => 20
-  | 29 => 20
-  | 30 => 20
-  | 31 => 20
-  | 32 => 20
-  | 33 => 19
-  | 34 => 19
-  | 35 => 20
-  | 36 => 20
-  | 37 => 22
-  | 38 => 19
-  | 39 => 19
-  | 40 => 19
-  | 41 => 19
-  | 42 => 19
-  | 43 => 20
-  | 44 => 19
-  | 45 => 19
-  | 46 => 20
-  | 47 => 19
-  | 48 => 19
-  | 49 => 20
-  | 50 => 19
-  | 51 => 19
-  | 52 => 20
-  | 53 => 19
-  | 54 => 19
-  | 55 => 20
-  | 56 => 19
-  | 57 => 19
-  | 58 => 20
-  | 59 => 19
-  | 60 => 19
-  | 61 => 20
-  | 62 => 19
-  | _ => 0
-
-theorem Formula.oddOldSetExpandedCode_fits :
-    (Formula.oddOldSetExpandedCode).fits oddOldSetExpandedCodeTypes := by
-  decide
-
-theorem Formula.oddOldSetExpandedCode_stratified :
-    (Formula.oddOldSetExpandedCode).Stratified := by
-  exact ⟨oddOldSetExpandedCodeTypes, Formula.oddOldSetExpandedCode_fits⟩
+/- `evenOldSetExpandedCode` and its checked typing/meaning are in TarskiCodes.lean. -/
+
+
+/- `oddOldSetExpandedCode` and its checked typing/meaning are in TarskiCodes.lean. -/
+
 
 def Formula.parityBadEndpointExpandedCode : Formula := by
   let f1 : Formula := .mem 0 1
@@ -3858,14 +2180,14 @@
 cumulative development. Uses only PositiveModel.positive, extensionality,
 old internal membership, and the old first-order Formula constructors.
 
-STATUS: source-level proof candidate, NOT Lean kernel-checked.
+STATUS: compiled; the current kernel audit is in VERIFICATION_REPORT.md.
 No sorry, admit, added axioms, Choice, Counting, or empty-old-set.
 -/
 namespace NFMinusZero
 
 /-- Semantic equivalence between the old-language Tarski sentence and the
 `IsOldTarskiFinite` property. It is purely logical; existence of maximizers
-is NOT obtained from this lemma. Source-level Lean proof candidate. -/
+is not obtained from this purely logical lemma. -/
 theorem PositiveModel.tarskiFiniteCode_correct
     {V : Type*} (M : PositiveModel V) (ρ : Nat → V) :
     Formula.tarskiFiniteCode.holds M.mem ρ ↔
@@ -4090,7 +2412,7 @@
 All quantified families and predecessor sets are OLD sets via the genuine
 positive-comprehension schema, not external `Set V` collections.
 
-NOT COMPILED. Definitions and tactics are candidates for kernel checking.
+Definitions and proofs are included in the current compiled appendix audit.
 -/
 namespace NFMinusZero
 namespace Formula
@@ -4148,6 +2470,7 @@
       M.mem (ρ 20) (ρ 9) ∧ M.RelByGraph (ρ 22) (ρ 20) (ρ 21) := by
   have hinj : Function.Injective (fun k : Nat => k + 20) := by
     intro a b hab
+    dsimp at hab
     omega
   have hgraph : oldPredecessorGraphShift.holds M.mem ρ ↔
       M.RelByGraph (ρ 22) (ρ 20) (ρ 21) := by
@@ -4295,7 +2618,7 @@
 This proves a concrete *conditional witness-to-set comprehension bridge*,
 NOT the full induction theorem BiWO -> TF.
 
-UNCOMPILED: no Lean toolchain was available in this environment.
+The conditional bridge is included in the current compiled appendix audit.
 -/
 
 namespace NFMinusZero
@@ -4473,11 +2796,10 @@
 All set objects (including bad endpoints and predecessor segments) are
 INTERNAL: PositiveModel.mem on V. No external `Set V` or `Finset V`.
 
-The exact semantic meaning of a reflexive two-sided well order is stated
-in the theorem's hypotheses. The remaining interface is to prove that
-`Formula.twoSidedWOExpandedCode` expresses these same conditions.
-
-NOT LEAN-COMPILED, no sorry or added axiom.
+The semantic meaning of a reflexive two-sided well order is stated in the
+theorem's hypotheses. Formula.twoSidedWOExpandedCode_correct now proves
+that the repaired code expresses these same conditions. The final theorem
+below joins the syntax and semantics without an extra correctness premise.
 -/
 namespace NFMinusZero
 
@@ -4622,30 +2944,7 @@
 
 namespace NFMinusZero
 
-/-- This explicit semantics is the CORRECT target for the earlier
-syntactic `Formula.twoSidedWOExpandedCode` correspondence theorem.
-Unlike `IsOldBiWO` (currently defined through an un-audited large AST),
-`IsOldBiWOGraph` is unequivocally a HOMOGENEOUS OLD relation graph. -/
-def PositiveModel.IsOldBiWOGraph
-    {V : Type*} (M : PositiveModel V) (X R : V) : Prop :=
-  (∀ x : V, M.mem x X → M.RelByGraph R x x) ∧
-  (∀ x y z : V,
-    M.RelByGraph R x y → M.RelByGraph R y z → M.RelByGraph R x z) ∧
-  (∀ x y : V,
-    M.RelByGraph R x y → M.RelByGraph R y x → x = y) ∧
-  (∀ S : V,
-    (∃ x : V, M.mem x S) →
-    (∀ x : V, M.mem x S → M.mem x X) →
-    ∃ a : V, M.mem a S ∧
-      ∀ b : V, M.mem b S → M.RelByGraph R a b) ∧
-  (∀ S : V,
-    (∃ x : V, M.mem x S) →
-    (∀ x : V, M.mem x S → M.mem x X) →
-    ∃ a : V, M.mem a S ∧
-      ∀ b : V, M.mem b S → M.RelByGraph R b a)
-
-/-- Direct semantic corollary, not the yet-unproven connection with the
-previous expanded AST or the reverse TF->BiWO direction. -/
+/-- Direct semantic corollary of the old-subset minimum/maximum argument. -/
 theorem PositiveModel.old_biWOGraph_implies_tarskiFinite
     {V : Type*} (M : PositiveModel V)
     (hnonempty : ∀ S : V, ∃ t : V, M.mem t S)
@@ -4654,4 +2953,14 @@
   exact M.old_biWellOrder_implies_tarskiFinite_semantic
     hnonempty X R h.1 h.2.1 h.2.2.1 h.2.2.2.1 h.2.2.2.2
 
+/-- The syntactic OLD two-sided well-order property implies OLD Tarski
+    finiteness. Both the code-to-graph bridge and the semantic proof are
+    kernel checked; no graph-correctness premise is left to the caller. -/
+theorem PositiveModel.old_biWO_implies_tarskiFinite
+    {V : Type*} (M : PositiveModel V)
+    (hnonempty : ∀ S : V, ∃ t : V, M.mem t S)
+    (X : V) (h : M.IsOldBiWO X) : M.IsOldTarskiFinite X := by
+  obtain ⟨R, hR⟩ := (M.isOldBiWO_iff_graph X).mp h
+  exact M.old_biWOGraph_implies_tarskiFinite hnonempty X R hR
+
 end NFMinusZero
--- original/README.md
+++ repaired/README.md
@@ -1,87 +1,96 @@
-# NF−0 Specker — modular proof candidates through Run 54
+# NF−0 Specker Infinity — Runs 01–68, with repaired Tarski appendix
 
-**UNCOMPILED.** These are source-level Lean proof candidates, not a
-Lean-kernel-verified theorem of Infinity. No new NF−0 axioms were added.
+**Main proof and separate Tarski appendix: compiled and kernel checked with
+Lean 4.24.0.**
 
-Run 54 adds semantic internal parity predicates and proofs that singleton
-collections preserve evenness and oddness. These results use internal old
-Kuratowski bijection graphs and inhabited comprehension. See RUN54_AUDIT.md.
+`NF0Specker.Run68.infinity` retains the original statement:
 
-The optional TarskiAppendix remains independent; `AllWithTarski.lean` imports
-both. Its even/odd Formula codes still need semantic correctness proofs.
-
-Install Lean 4.24 with Mathlib and run:
-
-```sh
-lake update
-lake build NF0Specker.All
-lake build NF0Specker.AllWithTarski
+```lean
+{V : Type*} (M : NF0Specker.Run17.PositiveModel V) :
+  ∃ S : V, ¬ NF0Specker.Run17.Finite M.mem S
 ```
 
-Compilation has not been attempted successfully in this environment.
+The five main requirements remain **5/5 kernel verified, 0 remaining in
+this formalized implication**. The supplied Run68 source, model structures,
+and Run17 finiteness definition are preserved. The model is an explicit
+premise; this does not construct a model or prove Con(NF).
 
+## Reproduce the checks
 
-Run 55 adds a conditional OLD-set odd-to-even partition-transport lemma. See `RUN55_AUDIT.md`. This project remains uncompiled.
+```bash
+bash run_local_check.sh
+```
 
-Run 56 constructs the missing OLD internal bijection extension graph using positive comprehension and derives the full SEMANTIC odd-to-even one-point extension theorem, without assuming the extension graph. This does not yet establish exclusivity/exhaustiveness, formula-code semantics, or a contradiction. **No Lean compilation performed.**
+This fetches the focused pinned Mathlib cache, builds
+`NF0Specker.AllWithTarski`, and runs both axiom audits with `--trust=0`.
+`lake build` now selects the same complete entry point. For a prepared install:
 
+```bash
+lake build
+lake env lean --trust=0 AxiomAudit.lean
+lake env lean --trust=0 AppendixAxiomAudit.lean
+```
 
-## Run 57 addition
-`NF0Specker.Run57` contains internal parity transport along OLD bijections. All modules remain UNCOMPILED. See `RUN57_AUDIT.md`.
+`NF0Specker.All` remains available as the independent main proof target.
+The included GitHub workflow runs the complete build and both audits.
 
-## Run 58 addition
-`NF0Specker.Run58` raises semantic parity from internally represented old sets to Frege classes, including representative-independence, T preservation, the two successor-parity flips, the singleton base, and a final logical reduction. The exclusivity/exhaustiveness premises of that reduction are **not** discharged. `RUN58_AUDIT.md` gives the new finite descent by removing two matched points and the exact no-empty special case. This source remains UNCOMPILED.
+## Repaired appendix
 
-## Run 59
-`Run59.lean` derives the explicit matched-pair deletion witness for a hypothetical set both even and odd. The survivor `r` proves `A\{p,q}` is nonempty before invoking positive difference comprehension. It does NOT prove parity exclusivity. This remains UNCOMPILED.
+`NF0Specker/TarskiCodes.lean` replaces three defective literal expansions
+with compositional formulas in the original membership/equality grammar.
+Lean proves their stratification and exact semantics:
 
-## Run 60: parity descent
+- `twoSidedWOExpandedCode_correct`: reflexivity, transitivity,
+  antisymmetry, and old-subset minima and maxima for a homogeneous old graph.
+- `evenOldSetExpandedCode_correct`: two disjoint inhabited old blocks
+  partitioning the carrier, with an internal bijection.
+- `oddOldSetExpandedCode_correct`: a singleton, or two such blocks plus
+  a point outside both.
 
-`NF0Specker/Run60.lean` continues from `Run59`. It constructs both the EVEN
-and the ODD matching restrictions after deletion of a matched pair, with
-positive-comprehension witnesses and a no-empty-set boundary split.
-It also derives the all-finite parity contradiction **conditional only on
-explicitly constructed BAD-subset D and relation graph L**. Those two
-first-order comprehension constructions remain to be completed.
-See `RUN60_AUDIT.md` for the exact scope and outstanding proof obligations.
-All modules are still UNCOMPILED.
+`NF0Specker/TarskiEquivalence.lean` now proves **Tarski finite → BiWO**
+and completes the full equivalence. The proof constructs an actual old
+singleton order, extends an old order with a fresh greatest point, and uses
+positive stratified comprehension to form the inhabited old family of all
+BiWO subsets. Tarski maximality then forces a maximal candidate to be the
+whole carrier. These constructions are proved, not caller assumptions.
 
+The endpoints are:
 
-## Run 61
-Added `NF0Specker/Run61.lean`: real internal graph for proper subset and elimination of the graph premise in parity exclusivity. Bad-subsets parity code semantics remain an explicit interface. See `RUN61_AUDIT.md`. All files remain UNCOMPILED.
+- `PositiveModel.tarskiFinite_to_biWO_of_inhabited`: the reverse direction
+  for an inhabited old carrier, without a global no-empty premise.
+- `PositiveModel.old_biWO_iff_tarskiFinite`: the full equivalence under the
+  original explicit no-empty hypothesis.
+- `PositiveModel.tarskiBiWOEquivalence`: discharges the exact original
+  `TarskiBiWOEquivalenceGoal`.
 
+No predicate or model axiom has changed. `AppendixAxiomAudit.lean` checks
+every declaration owned by all three appendix modules, including helpers
+and the complete equivalence. No `sorryAx` or axiom outside Lean's standard
+logical allowlist is permitted. The main Infinity proof remains independent
+of the separate appendix. No further legacy-formula semantics are asserted.
 
-## Run 62: simplified parity
+## Evidence and history
 
-`NF0Specker/Run62.lean` replaces the parity ENDPOINT by one evenness predicate and its negation. The source-level proof candidates establish that internal singleton collections preserve and reflect evenness, by positive comprehension of underlying halves and `uscBijection_descends`. The final theorem specializes Run 53 to the single still-needed one-point evenness flip lemma. The old parity modules are retained for dependencies only. **This project remains UNCOMPILED.** See RUN62_AUDIT.md.
+- `VERIFICATION_REPORT.md`: authoritative scope and five-step verdict.
+- `kernel_check_logs/tarski_equivalence_full_build.log`: successful combined build.
+- `kernel_check_logs/tarski_equivalence_axiom_audit.log`: complete appendix axiom audit.
+- `kernel_check_logs/final_main_verification.log`: main proof and audit.
+- `kernel_check_logs/fresh_equivalence_*.log`: fresh archive build and audits.
+- `COMPILATION_REPAIRS.patch`: changes against the original attachment.
+- `TARSKI_EQUIVALENCE.patch`: this reverse-implication proof and integration.
+- `TARSKI_APPENDIX_REPAIRS.patch`: this appendix repair against the previous
+  main-verified package, including the new code and audit files.
+- `SOURCE_MANIFEST.json`: original/current hashes and preserved-definition checks.
 
-## Run 63 parity reduction
-The canonical build target `NF0Specker.All` now imports `Run63`, whose parity-induction reduction uses the single definition Odd := not Even. It is uncompiled. See `RUN63_AUDIT.md`.
+`checks/legacy/TarskiAppendix.lean.txt` freezes the previously failing source.
+The two old unstratifiability proofs in `checks/AppendixObstructions.lean`
+apply only to those frozen old formulas. They do not apply to the repaired
+codes. To reproduce the historical certificates:
 
+```bash
+python3 tools/generate_appendix_obstructions.py
+lake env lean --trust=0 checks/AppendixObstructions.lean
+```
 
-## Run 64
-Added `NF0Specker/Run64.lean` for internal matching-graph surgery and the opposite-halves nonpartner case. Other matching cases and induction remain open. See `RUN64_AUDIT.md`. All source UNCOMPILED.
-
-
-## Run 66
-
-`NF0Specker/Run66.lean` establishes a source-level candidate for direct OLD-set finite induction via positive-comprehension bad-set and Run61 proper-inclusion graph. Its application to parity still explicitly requires a stratified syntactic code with semantic equivalence to `Run63FlipAt`. `All.lean` imports Run66. **Uncompiled.**
-
-## Run 67 — directly coded evenness and parity reversal
-
-`NF0Specker/Run67.lean` adds a compact, capture-free code for evenness using
-`equinumerosityCode_correct`, and a code for the exact one-point parity flip.
-The source-level endpoint is `PositiveModel.run67_one_point_flip`, deriving
-that theorem from the existing Run66 exact all-finite induction without an
-extra formula/semantic assumption. **Not compiled or kernel verified**.
-
-## Run 68 — final single-run witness assembly
-
-`NF0Specker/Run68.lean` discharges the prior explicitly assumed Frege
-`two` seed, outgoing exponentiation edge, least exponentiation orbit, and
-boundary witnesses. Its final theorem `NF0Specker.Run68.infinity` takes
-only an `NF0Specker.Run17.PositiveModel`, concluding that some internal
-set is not `Run17.Finite` (the exact predicate). This is a **source-level
-proof candidate only**, and should not be regarded as a proven theorem
-until the entire project compiles and passes kernel verification.
-See `RUN68_AUDIT.md`.
+Earlier run audits, attempt logs, and snapshot comments are historical;
+they do not override this report. No compiler or `.lake` cache is bundled.
--- original/lakefile.toml
+++ repaired/lakefile.toml
@@ -1,6 +1,6 @@
 name = "nf0_specker"
 version = "0.1.0"
-defaultTargets = ["NF0Specker"]
+defaultTargets = ["NF0Specker.AllWithTarski"]
 
 [[require]]
 name = "mathlib"
--- original/run_local_check.sh
+++ repaired/run_local_check.sh
@@ -1,9 +1,14 @@
 #!/usr/bin/env bash
 set -euo pipefail
+cd "$(dirname "${BASH_SOURCE[0]}")"
 if ! command -v lake >/dev/null 2>&1; then
   echo 'Lean Lake is not installed; compilation was not run.' >&2
   exit 2
 fi
-lake update
-lake exe cache get
-lake build NF0Specker.All
+lake exe cache get \
+  Mathlib.Tactic.Push Mathlib.Tactic.ByContra Mathlib.Tactic.SplitIfs \
+  Mathlib.Tactic.Tauto Mathlib.Tactic.Convert \
+  Mathlib.Tactic.NormNum Mathlib.Tactic.IntervalCases
+lake build NF0Specker.AllWithTarski
+lake env lean --trust=0 AxiomAudit.lean
+lake env lean --trust=0 AppendixAxiomAudit.lean


==> anc/Speck-Infinity-main/NF0Specker/AdaptersAndOrbit.lean <==
import NF0Specker.ExponentOrbit

/-! ===================================================================
Run 36: adapter between model encodings
FILE: NF0_Specker_Run36_ModelAdapter_ExponentBridge_UNCOMPILED.lean
====================================================================== -/
/-!
RUN 36: bridge the two EXISTING positive NF-0 model interfaces.

REQUIRES IN THIS ORDER:
  1. NFMinusZero_Specker_Weak_Monotonicity_Cumulative_UNCOMPILED.lean
  2. NF0_Specker_Run35_Integrated_UNCOMPILED.lean

The original development uses universally quantified syntax (`Formula.all`),
whereas Runs 17--35 use existential syntax (`Run17.F.ex`).  The translation
below is compositional and preserves satisfaction and stratification.

The adapter also supplies the older model's multiplicity field from the
newer model's `two_objects`.  Conversely, the newer model's `no_empty`
assumption is supplied explicitly to the old exponentiation theorems.

NO NEW AXIOMS. NO `sorry`. UNCOMPILED Lean source candidate.
-/
namespace NF0Specker.Run36

/-- From the original all-quantifier language to Run 17's ex-language. -/
def translate : NFMinusZero.Formula → NF0Specker.Run17.F
  | .mem i j => .mem i j
  | .eq i j => .eq i j
  | .neg p => .neg (translate p)
  | .conj p q => .conj (translate p) (translate q)
  | .all i p => .neg (.ex i (.neg (translate p)))

/-- No stratification assumption is introduced or lost. -/
theorem translate_fits (p : NFMinusZero.Formula)
    (τ : Nat → Int) :
    (translate p).fits τ ↔ p.fits τ := by
  induction p with
  | mem i j => rfl
  | eq i j => rfl
  | neg p ih => exact ih
  | conj p q ihp ihq => exact and_congr ihp ihq
  | all i p ih =>
      simpa [translate, NF0Specker.Run17.F.fits,
        NFMinusZero.Formula.fits] using ih

/-- Truth is invariant under the syntactic translation for every
    membership structure, without needing any set-theoretic axiom. -/
theorem translate_holds {V : Type*}
    (r : V → V → Prop) (p : NFMinusZero.Formula) (ρ : Nat → V) :
    (translate p).holds r ρ ↔ p.holds r ρ := by
  induction p generalizing ρ with
  | mem i j => rfl
  | eq i j => rfl
  | neg p ih =>
      exact not_congr (ih ρ)
  | conj p q ihp ihq =>
      exact and_congr (ihp ρ) (ihq ρ)
  | all i p ih =>
      change (¬ ∃ x : V, ¬ (translate p).holds r
        (NF0Specker.Run17.assign ρ i x)) ↔
        ∀ x : V, p.holds r (NFMinusZero.overwrite ρ i x)
      classical
      simp only [not_exists, not_not]
      exact forall_congr' (fun x => by
        simpa [NF0Specker.Run17.assign,
          NFMinusZero.overwrite] using
          (ih (NFMinusZero.overwrite ρ i x)))

/-- The exact Run 17 positive NF-0 model yields the original project's
    positive model, without any new model-construction assumption. -/
def toOriginal {V : Type*} (M : NF0Specker.Run17.PositiveModel V) :
    NFMinusZero.PositiveModel V where
  mem := M.mem
  extensional := M.extensional
  multiplicity := M.two_objects
  positive := by
    intro φ hφ ρ hw
    obtain ⟨τ, hτ⟩ := hφ
    have ht : (translate φ).fits τ :=
      (translate_fits φ τ).mpr hτ
    have hw' : ∃ x, (translate φ).holds M.mem
        (NF0Specker.Run17.assign ρ 0 x) := by
      obtain ⟨x, hx⟩ := hw
      refine ⟨x, ?_⟩
      have hh := (translate_holds M.mem φ
        (NFMinusZero.overwrite ρ 0 x)).mpr hx
      simpa [NF0Specker.Run17.assign,
        NFMinusZero.overwrite] using hh
    obtain ⟨a, ha⟩ := M.positive (translate φ) ⟨τ, ht⟩ ρ hw'
    refine ⟨a, ?_⟩
    intro x
    calc
      M.mem x a ↔ (translate φ).holds M.mem
        (NF0Specker.Run17.assign ρ 0 x) := ha x
      _ ↔ φ.holds M.mem (NFMinusZero.overwrite ρ 0 x) := by
        simpa [NF0Specker.Run17.assign,
          NFMinusZero.overwrite] using
          (translate_holds M.mem φ
            (NFMinusZero.overwrite ρ 0 x))

/-- The previously developed exact E-domain boundary is now available
    on the newer Run 17 model, using its no-empty hypothesis.
    Note that `≤` is internal injection between actual Frege representatives. -/
theorem exponent_domain_at_USC_universe {V : Type*}
    (M : NF0Specker.Run17.PositiveModel V)
    (V0 U E m : V)
    (hV0 : ∀ x : V, M.mem x V0)
    (hU : (toOriginal M).IsUSC U V0)
    (hE : ∀ a b : V,
      (toOriginal M).RelByGraph E a b ↔
        (toOriginal M).PositiveExponentStep a b) :
    (∃ n : V, (toOriginal M).RelByGraph E m n) ↔
      (∃ X G : V, (toOriginal M).IsFregeClass m X ∧
        (toOriginal M).InjectionGraph G X U) := by
  exact (toOriginal M).positiveExponent_domain_iff_injects_into_USC_V
    M.no_empty V0 U E m hV0 hU hE

/-- Local strict E-growth is also inherited by the actual Run 17 model,
    for non-singleton Frege cardinals. The desired identification of this
    older `StrictFregeBelow` with Run 35's `StrictRep` is NOT supplied here. -/
theorem exponent_strict_growth {V : Type*}
    (M : NF0Specker.Run17.PositiveModel V)
    (m n : V)
    (hm : (toOriginal M).NonSingletonFrege m)
    (hmn : (toOriginal M).PositiveExponentStep m n) :
    (toOriginal M).StrictFregeBelow m n := by
  exact (toOriginal M).positiveSpecker_local_strict_growth
    M.no_empty m n hm hmn

/-- Construct, from the exact Run 17 NF-0 model alone, a universal set,
    its singleton collection, and the actual partial exponentiation graph.
    This discharges the E-graph existence premise of the preceding theorem.
    The right side is the internal Frege-cardinal ≤ boundary, not an
    external injection between Lean types. -/
theorem exponent_graph_and_exact_boundary_exists {V : Type*}
    (M : NF0Specker.Run17.PositiveModel V) :
    ∃ V0 U E : V,
      (∀ x : V, M.mem x V0) ∧
      (toOriginal M).IsUSC U V0 ∧
      (∀ a b : V,
        (toOriginal M).RelByGraph E a b ↔
          (toOriginal M).PositiveExponentStep a b) ∧
      (∀ m : V,
        (∃ n : V, (toOriginal M).RelByGraph E m n) ↔
          (∃ X G : V,
            (toOriginal M).IsFregeClass m X ∧
            (toOriginal M).InjectionGraph G X U)) := by
  obtain ⟨V0, hV0⟩ := (toOriginal M).universal_exists
  obtain ⟨U, hU⟩ := (toOriginal M).USC_exists V0 (M.no_empty V0)
  obtain ⟨E, hE, _⟩ :=
    (toOriginal M).positiveExponentGraph_exists M.no_empty
  refine ⟨V0, U, E, hV0, hU, hE, ?_⟩
  intro m
  exact exponent_domain_at_USC_universe M V0 U E m hV0 hU hE

end NF0Specker.Run36


/-! ===================================================================
Run 39: exact-finiteness to old Dedekind finiteness bridge
FILE: NF0_Specker_Run39_FinitenessBridge_UNCOMPILED.lean
====================================================================== -/
/-!
Run 39: discharge the *old* internally Dedekind finite premise from the
user's EXACT two-condition Finite predicate (its no-NT clause suffices).

SOURCE ORDER: 1) NFMinusZero_Specker_Weak_Monotonicity_Cumulative_UNCOMPILED
              2) NF0_Specker_Run35_Integrated_UNCOMPILED
              3) NF0_Specker_Run36_ModelAdapter_ExponentBridge_UNCOMPILED
              4) NF0_Specker_Run38_StrictExponentMonotonicity_UNCOMPILED
              5) THIS FILE

Proofs are Lean candidates, UNCOMPILED; no new axioms, sorry or Choice.
-/
namespace NF0Specker.Run39

universe u

/-- Both existing projects define exactly the same homogeneous
    Kuratowski-pair graph relation: expand their respective definitions. -/
theorem old_rel_iff_run10_edge {V : Type u}
    (M : NF0Specker.Run17.PositiveModel V) (G x y : V) :
    (NF0Specker.Run36.toOriginal M).RelByGraph G x y ↔
      NF0Specker.Run10.PairEdge M.mem G x y := by
  rfl

/-- Dedekind finiteness of *every old set*, not merely an external
    metatheoretic finiteness property, from the exact Finite predicate.
    NoNT is used through Run 24's internal finite pigeonhole theorem. -/
theorem allFinite_implies_allOldDedekindFinite {V : Type u}
    (M : NF0Specker.Run17.PositiveModel V)
    (hAllFinite : ∀ S : V, NF0Specker.Run17.Finite M.mem S) :
    ∀ S : V, (NF0Specker.Run36.toOriginal M).IsOldDedekindFinite S := by
  classical
  intro S
  let O := NF0Specker.Run36.toOriginal M
  by_contra hNotFinite
  obtain ⟨T, G, p, hTS, hpS, hpNotT, hInj⟩ :=
    (O.old_not_dedekind_finite_iff_self_injection S).mp hNotFinite
  have hTotal : ∀ x : V, M.mem x S →
      ∃ y : V, M.mem y S ∧ NF0Specker.Run10.PairEdge M.mem G x y := by
    intro x hxS
    obtain ⟨y, ⟨hxy, hyT⟩, _⟩ := hInj.2.1 x hxS
    exact ⟨y, hTS y hyT,
      (old_rel_iff_run10_edge M G x y).mp hxy⟩
  have hMaps : ∀ x y : V, M.mem x S →
      NF0Specker.Run10.PairEdge M.mem G x y → M.mem y S := by
    intro x y _ hxy
    have hyT : M.mem y T :=
      (hInj.1 x y ((old_rel_iff_run10_edge M G x y).mpr hxy)).2
    exact hTS y hyT
  have hInjective : ∀ x x' y : V,
      M.mem x S → M.mem x' S →
      NF0Specker.Run10.PairEdge M.mem G x y →
      NF0Specker.Run10.PairEdge M.mem G x' y → x = x' := by
    intro x x' y _ _ hxy hx'y
    exact hInj.2.2 x x' y
      ((old_rel_iff_run10_edge M G x y).mpr hxy)
      ((old_rel_iff_run10_edge M G x' y).mpr hx'y)
  obtain ⟨x, hxS, hxp⟩ :=
    NF0Specker.Run10.PositiveModel.endomap_surjective_of_all_finite
      M G S hTotal hMaps hInjective hAllFinite p hpS
  have hpT : M.mem p T :=
    (hInj.1 x p ((old_rel_iff_run10_edge M G x p).mpr hxp)).2
  exact hpNotT hpT

/-- Strict monotonicity of the actual OLD partial E graph from the
    user's exact two-condition all-finite reductio, not from a new
    Dedekind-finiteness axiom. -/
theorem positiveE_strict_monotone_from_exactFinite {V : Type u}
    (M : NF0Specker.Run17.PositiveModel V)
    (hAllFinite : ∀ S : V, NF0Specker.Run17.Finite M.mem S)
    (E m n p q : V)
    (hE : ∀ a b : V,
      (NF0Specker.Run36.toOriginal M).RelByGraph E a b ↔
        (NF0Specker.Run36.toOriginal M).PositiveExponentStep a b)
    (hmp : (NF0Specker.Run36.toOriginal M).RelByGraph E m p)
    (hnq : (NF0Specker.Run36.toOriginal M).RelByGraph E n q)
    (hmn : (NF0Specker.Run36.toOriginal M).StrictFregeBelow m n) :
    (NF0Specker.Run36.toOriginal M).StrictFregeBelow p q := by
  exact (NF0Specker.Run36.toOriginal M).positiveExponentGraph_strict_monotone_of_finite
      M.no_empty (allFinite_implies_allOldDedekindFinite M hAllFinite)
      E m n p q hE hmp hnq hmn

end NF0Specker.Run39


/-! ===================================================================
Run 40: terminal-orbit theorem from exact all finite
FILE: NF0_Specker_Run40_FromExactFinite_UNCOMPILED.lean
====================================================================== -/
/-!
Run 40 adapter. Must be appended after:
 - original NFMinusZero cumulative
 - Run35 integrated
 - Run36 model adapter
 - Run38 strict monotonicity source (if referenced by Run39)
 - Run39 finiteness bridge AND exponent boundary
 - Run40 TypeRaiseAndBoundaryOrbit file

The sole finiteness hypothesis here is the user's EXACT two-clause Finite.
-/
namespace NF0Specker.Run40

theorem boundary_two_point_orbit_from_exact_allFinite
    {V : Type*} (M : NF0Specker.Run17.PositiveModel V)
    (hAllFinite : ∀ S : V, NF0Specker.Run17.Finite M.mem S) :
    ∃ E V0 U UU Omega kappa lambda C : V,
      (∀ x : V, M.mem x V0) ∧
      (NF0Specker.Run36.toOriginal M).IsUSC U V0 ∧
      (NF0Specker.Run36.toOriginal M).IsUSC UU U ∧
      (NF0Specker.Run36.toOriginal M).IsFregeClass Omega V0 ∧
      (NF0Specker.Run36.toOriginal M).IsFregeClass kappa U ∧
      (NF0Specker.Run36.toOriginal M).IsFregeClass lambda UU ∧
      (∀ a b : V, (NF0Specker.Run36.toOriginal M).RelByGraph E a b ↔
        (NF0Specker.Run36.toOriginal M).PositiveExponentStep a b) ∧
      (NF0Specker.Run36.toOriginal M).RelByGraph E lambda kappa ∧
      (NF0Specker.Run36.toOriginal M).RelByGraph E kappa Omega ∧
      (∀ y : V, ¬ (NF0Specker.Run36.toOriginal M).RelByGraph E Omega y) ∧
      (NF0Specker.Run36.toOriginal M).IsLeastGraphOrbit E kappa C ∧
      kappa ≠ Omega ∧
      (NF0Specker.Run36.toOriginal M).StrictFregeBelow kappa Omega ∧
      (∀ x : V, M.mem x C ↔ x = kappa ∨ x = Omega) ∧
      (∀ m n : V,
        (NF0Specker.Run36.toOriginal M).RelByGraph E m n →
        ∃ tm tn : V,
          (NF0Specker.Run36.toOriginal M).PositiveTypeRaise m tm ∧
          (NF0Specker.Run36.toOriginal M).PositiveTypeRaise n tn ∧
          (NF0Specker.Run36.toOriginal M).RelByGraph E tm tn) ∧
      (∀ m n tm tn : V,
        (NF0Specker.Run36.toOriginal M).RelByGraph E m n →
        (NF0Specker.Run36.toOriginal M).PositiveTypeRaise m tm →
        (NF0Specker.Run36.toOriginal M).PositiveTypeRaise n tn →
        (NF0Specker.Run36.toOriginal M).RelByGraph E tm tn) := by
  let O := NF0Specker.Run36.toOriginal M
  exact O.kappa_orbit_exactly_two_of_all_old_finite
    M.no_empty (NF0Specker.Run39.allFinite_implies_allOldDedekindFinite
      M hAllFinite)

end NF0Specker.Run40



/-! Run 43 dependency repair: unique Run 41 B3 theorem only. No duplicate definitions. -/
namespace NFMinusZero

/-- Specker boundary B3: every type-raised positive Frege cardinal
    injects into kappa = |USC(V0)|. This is an OLD internal injection,
    not an external cardinal inequality or an axiom of Counting. -/
theorem PositiveModel.positiveTypeRaise_below_kappa
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (V0 U0 kappa m tm : V)
    (hV0 : ∀ x : V, M.mem x V0)
    (hU0 : M.IsUSC U0 V0)
    (hkappa : M.IsFregeClass kappa U0)
    (htm : M.PositiveTypeRaise m tm) :
    M.WeakFregeBelow tm kappa := by
  obtain ⟨A, U, _, hU, htmU⟩ := htm
  have hUU0 : ∀ X : V, M.mem X U → M.mem X U0 := by
    intro X hXU
    obtain ⟨a, _, hXa⟩ := (hU X).mp hXU
    exact (hU0 X).mpr ⟨a, hV0 a, hXa⟩
  obtain ⟨G, hG⟩ :=
    M.injection_of_old_inclusion U U0 (hnonempty U) hUU0
  exact ⟨U, U0, htmU, hkappa, G, hG⟩

end NFMinusZero


/-!
Run 42 of the simplified Specker Infinity formalization.

APPEND AFTER (in order):
  NF0_Specker_Run41_OldIntegrated_UNCOMPILED.lean
  NF0_Specker_Run38_StrictExponentMonotonicity_UNCOMPILED.lean

This develops the GENERAL terminal orbit for any positive Frege cardinal
`a` which is outside dom(E), not just the special Omega case.

The only additional local hypothesis in the final theorem is the EXACT
comparability branch at `a`:
  WeakFregeBelow a kappa OR StrictFregeBelow kappa a.
This is NOT asserted as a new NF-0 axiom: the bridge from the Run 35
all-finite comparability schema into this older cardinal encoding remains
to be kernel-verified. No sorry/admit/axiom. UNCOMPILED PROOF CANDIDATES.
-/

namespace NFMinusZero

/-- OLD cardinal comparability, in its weak direction, entails membership
in the ACTUAL exponentiation domain when the right side is the boundary
kappa. This uses internal graph composition and representative transfer. -/
theorem PositiveModel.run42_weak_below_kappa_implies_E_defined
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (V0 U E kappa a : V)
    (hV0 : ∀ x : V, M.mem x V0)
    (hU : M.IsUSC U V0)
    (hkappa : M.IsFregeClass kappa U)
    (hE : ∀ x y : V,
      M.RelByGraph E x y ↔ M.PositiveExponentStep x y)
    (hbelow : M.WeakFregeBelow a kappa) :
    ∃ y : V, M.RelByGraph E a y := by
  obtain ⟨X, Y, hX, hY, G, hG⟩ := hbelow
  have hYU : M.Equinumerous Y U :=
    (M.fregeClass_eq_iff_equinumerous
      hnonempty Y U kappa kappa hY hkappa).mp rfl
  obtain ⟨F, hF⟩ := hYU
  have hYtoU : M.InjectionGraph F Y U :=
    M.bijection_is_injection F Y U hF
  obtain ⟨H, hH⟩ :=
    M.injectsInto_trans hnonempty X Y U ⟨G, hG⟩ ⟨F, hYtoU⟩
  exact (M.positiveExponent_domain_iff_injects_into_USC_V
    hnonempty V0 U E a hV0 hU hE).mpr ⟨X, H, hX, hH⟩

/-- OLD strict cardinal comparison excludes reverse weak comparison,
using the internal Cantor--Bernstein theorem, not external Choice. -/
theorem PositiveModel.run42_strict_excludes_reverse_weak
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (m n : V)
    (hstrict : M.StrictFregeBelow m n)
    (hweak : M.WeakFregeBelow n m) : False := by
  obtain ⟨A, B, hmA, hnB, hAB⟩ := hstrict
  obtain ⟨B', A', hnB', hmA', H, hH⟩ := hweak
  have hBB' : M.Equinumerous B B' :=
    (M.fregeClass_eq_iff_equinumerous
      hnonempty B B' n n hnB hnB').mp rfl
  have hA'A : M.Equinumerous A' A :=
    (M.fregeClass_eq_iff_equinumerous
      hnonempty A' A m m hmA' hmA).mp rfl
  obtain ⟨F, hF⟩ := hBB'
  obtain ⟨J, hJ⟩ := hA'A
  have hBB'inj : M.InjectionGraph F B B' :=
    M.bijection_is_injection F B B' hF
  have hA'Ainj : M.InjectionGraph J A' A :=
    M.bijection_is_injection J A' A hJ
  have hBA' : ∃ K : V, M.InjectionGraph K B A' :=
    M.injectsInto_trans hnonempty B B' A'
      ⟨F, hBB'inj⟩ ⟨H, hH⟩
  have hBA : ∃ K : V, M.InjectionGraph K B A :=
    M.injectsInto_trans hnonempty B A' A
      hBA' ⟨J, hA'Ainj⟩
  have hCB : M.InternalCantorBernstein :=
    M.internalCantorBernstein_from_positive hnonempty
  exact hAB.2 (hCB A B hAB.1 hBA)

/-- GENERAL terminal successor, for *any* positive Frege cardinal a
outside dom(E): the first E successor of a type raise T(a) exists and is
terminal. The comparability premise is displayed explicitly because its
bridge from the newer Run-35 model has not been kernel-verified.

No global internal function T is postulated: ta is witnessed by the
already internally justified heterogeneous `PositiveTypeRaise` relation.
The output is the genuine least OLD graph orbit of ta. -/
theorem PositiveModel.run42_general_terminal_two_point_orbit
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (hfinite : ∀ S : V, M.IsOldDedekindFinite S)
    (E V0 U UU kappa lambda a A : V)
    (hV0 : ∀ x : V, M.mem x V0)
    (hU : M.IsUSC U V0)
    (hUU : M.IsUSC UU U)
    (hkappa : M.IsFregeClass kappa U)
    (hlambda : M.IsFregeClass lambda UU)
    (ha : M.IsFregeClass a A)
    (hE : ∀ x y : V,
      M.RelByGraph E x y ↔ M.PositiveExponentStep x y)
    (hEfunctional : ∀ x y z : V,
      M.RelByGraph E x y → M.RelByGraph E x z → y = z)
    (hE_lambda : M.RelByGraph E lambda kappa)
    (hOut : ∀ y : V, ¬ M.RelByGraph E a y)
    (hCompare : M.WeakFregeBelow a kappa ∨
      M.StrictFregeBelow kappa a) :
    ∃ ta b C : V,
      M.PositiveTypeRaise a ta ∧
      M.RelByGraph E ta b ∧
      (∀ y : V, ¬ M.RelByGraph E b y) ∧
      M.IsLeastGraphOrbit E ta C ∧
      ta ≠ b ∧
      (∀ x : V, M.mem x C ↔ x = ta ∨ x = b) := by
  have hAbove : M.StrictFregeBelow kappa a := by
    rcases hCompare with hWeak | hStrict
    · obtain ⟨y, hy⟩ :=
        M.run42_weak_below_kappa_implies_E_defined
          hnonempty V0 U E kappa a hV0 hU hkappa hE hWeak
      exact False.elim (hOut y hy)
    · exact hStrict
  obtain ⟨ta, hta, _⟩ :=
    M.positiveTypeRaise_existsUnique hnonempty a A ha
  have hTBoundary : M.PositiveTypeRaise kappa lambda :=
    ⟨U, UU, hkappa, hUU, hlambda⟩
  have hLambdaTa : M.StrictFregeBelow lambda ta :=
    M.positiveTypeRaise_strict_monotone
      hnonempty kappa a lambda ta hAbove hTBoundary hta
  have hTaBelow : M.WeakFregeBelow ta kappa :=
    M.positiveTypeRaise_below_kappa
      hnonempty V0 U kappa a ta hV0 hU hkappa hta
  obtain ⟨b, hTab⟩ :=
    M.run42_weak_below_kappa_implies_E_defined
      hnonempty V0 U E kappa ta hV0 hU hkappa hE hTaBelow
  have hKappaB : M.StrictFregeBelow kappa b :=
    M.positiveExponentGraph_strict_monotone_of_finite
      hnonempty hfinite E lambda ta kappa b hE
      hE_lambda hTab hLambdaTa
  have hBterminal : ∀ y : V, ¬ M.RelByGraph E b y := by
    intro y hBy
    obtain ⟨X, G, hX, hG⟩ :=
      (M.positiveExponent_domain_iff_injects_into_USC_V
        hnonempty V0 U E b hV0 hU hE).mp ⟨y, hBy⟩
    have hBelow : M.WeakFregeBelow b kappa :=
      ⟨X, U, hX, hkappa, G, hG⟩
    exact M.run42_strict_excludes_reverse_weak
      hnonempty kappa b hKappaB hBelow
  obtain ⟨C, hC⟩ := M.leastOrbit_exists E ta
  obtain ⟨hNe, hTwo, _⟩ :=
    M.orbit_two_points_of_terminal_successor
      E ta b C hEfunctional hTab hC hBterminal
  exact ⟨ta, b, C, hta, hTab, hBterminal, hC, hNe, hTwo⟩

end NFMinusZero


/-!
NF−0 Specker Run 43 — comparability interface repair.

Append AFTER the all-runs through 40 source, the Run 41 additions, and Run
42 general-terminal patch, WITHOUT concatenating duplicate old cumulative files.
This is an UNCOMPILED source-level candidate, not a Lean kernel theorem.

The old Equinumerous allows junk graph members.  Hence old BijectionGraph
is NOT definitionally equivalent to Run10.InternalBijection.  The bridge
below filters an old bijection graph to supported Kuratowski edges via
Run17's actual inhabited positive comprehension.
-/

namespace NF0Specker.Run43

open NF0Specker.Run10
universe u

private abbrev old {V : Type u} (M : NF0Specker.Run17.PositiveModel V) :=
  NF0Specker.Run36.toOriginal M

/-- The old predicate and the new predicate code the same graph edge.
    The pair-coordinate convention is checked by Run 39. -/
theorem oldEdge_iff_newEdge {V : Type u}
    (M : NF0Specker.Run17.PositiveModel V) (G x y : V) :
    (old M).RelByGraph G x y ↔ PairEdge M.mem G x y := by
  exact NF0Specker.Run39.old_rel_iff_run10_edge M G x y

/-- Filter an old bijection graph, including potentially junk members, to
    a genuinely supported new bijection.  Nonemptiness of the restricted
    graph is witnessed by one input element and the old totality clause.
    No unrepresented empty relation is manufactured. -/
theorem normalizeOldBijection {V : Type u}
    (M : NF0Specker.Run17.PositiveModel V) (G A B : V)
    (hG : (old M).BijectionGraph G A B) :
    ∃ H : V, InternalBijection M.mem H A B := by
  let O := old M
  obtain ⟨W, hW⟩ := O.universal_exists
  obtain ⟨a, ha⟩ := M.no_empty A
  obtain ⟨b, ⟨hab, hb⟩, _⟩ := hG.2.1 a ha
  obtain ⟨p, hpab, hpG⟩ := hab
  have hpair : NF0Specker.Run17.KPair M.mem p a b := by
    exact hpab
  obtain ⟨H, hH⟩ := M.restrictGraph_exists W G
    ⟨p, a, b, hpG, hW a, hW b, hpair⟩
  have hE : ∀ x y, PairEdge M.mem H x y ↔ O.RelByGraph G x y := by
    intro x y
    constructor
    · rintro ⟨q, hqpair, hqH⟩
      have hqG := ((hH q).mp hqH).1
      exact (oldEdge_iff_newEdge M G x y).mpr ⟨q, hqpair, hqG⟩
    · intro hxy
      obtain ⟨q, hqpair, hqG⟩ := (oldEdge_iff_newEdge M G x y).mp hxy
      refine ⟨q, hqpair, (hH q).mpr ?_⟩
      exact ⟨hqG, x, y, hW x, hW y, hqpair⟩
  refine ⟨H, ?_, ?_, ?_, ?_, ?_⟩
  · intro q hqH
    obtain ⟨hqG, x, y, _, _, hqpair⟩ := (hH q).mp hqH
    have hGxy : O.RelByGraph G x y :=
      (oldEdge_iff_newEdge M G x y).mpr ⟨q, hqpair, hqG⟩
    obtain ⟨hxA, hyB⟩ := hG.1 x y hGxy
    exact ⟨x, y, hxA, hyB, hqpair⟩
  · intro x hxA
    obtain ⟨y, ⟨hxy, hyB⟩, _⟩ := hG.2.1 x hxA
    exact ⟨y, hyB, (hE x y).mpr hxy⟩
  · intro x y z hxA hxy hxz
    obtain ⟨y0, ⟨hy0, hy0B⟩, huniq⟩ := hG.2.1 x hxA
    have hyB := (hG.1 x y ((hE x y).mp hxy)).2
    have hzB := (hG.1 x z ((hE x z).mp hxz)).2
    exact (huniq y ⟨(hE x y).mp hxy, hyB⟩).trans
      (huniq z ⟨(hE x z).mp hxz, hzB⟩).symm
  · intro x x' y hxA hx'A hxy hx'y
    have hyB := (hG.1 x y ((hE x y).mp hxy)).2
    obtain ⟨x0, ⟨hx0, hx0A⟩, huniq⟩ := hG.2.2 y hyB
    exact (huniq x ⟨(hE x y).mp hxy, hxA⟩).trans
      (huniq x' ⟨(hE x' y).mp hx'y, hx'A⟩).symm
  · intro y hyB
    obtain ⟨x, ⟨hxy, hxA⟩, _⟩ := hG.2.2 y hyB
    exact ⟨x, hxA, (hE x y).mpr hxy⟩

/-- A new supported bijection is automatically an old bijection; unlike
    the reverse direction, no normalization is needed. -/
theorem supportedBijectionToOld {V : Type u}
    (M : NF0Specker.Run17.PositiveModel V) (G A B : V)
    (hG : InternalBijection M.mem G A B) :
    (old M).BijectionGraph G A B := by
  refine ⟨?_, ?_, ?_⟩
  · intro x y hxy
    exact internalBijection_edge_supported M.mem G A B x y hG
      ((oldEdge_iff_newEdge M G x y).mp hxy)
  · intro x hxA
    obtain ⟨y, hyB, hxy⟩ := hG.2.1 x hxA
    refine ⟨y, ⟨(oldEdge_iff_newEdge M G x y).mpr hxy, hyB⟩, ?_⟩
    intro z hz
    exact (hG.2.2.1 x y z hxA hxy
      ((oldEdge_iff_newEdge M G x z).mp hz.1)).symm
  · intro y hyB
    obtain ⟨x, hxA, hxy⟩ := hG.2.2.2.2 y hyB
    refine ⟨x, ⟨(oldEdge_iff_newEdge M G x y).mpr hxy, hxA⟩, ?_⟩
    intro x' hx'
    exact (hG.2.2.2.1 x x' y hxA hx'.2 hxy
      ((oldEdge_iff_newEdge M G x' y).mp hx'.1)).symm

/-- Old and new internal equinumerosity coincide, but only AFTER
    graph normalization.  An old graph need not itself be supported. -/
theorem oldEquinum_iff_newEquinum {V : Type u}
    (M : NF0Specker.Run17.PositiveModel V) (A B : V) :
    (old M).Equinumerous A B ↔ InternalEquinum M.mem A B := by
  constructor
  · rintro ⟨G, hG⟩
    exact normalizeOldBijection M G A B hG
  · rintro ⟨G, hG⟩
    exact ⟨G, supportedBijectionToOld M G A B hG⟩

/-- Align the OLD class C=|A| and the Run 35 cardinal class C=|A|.
    The old definition uses B≈A; the new definition uses A≈B. -/
theorem oldClass_iff_newClass {V : Type u}
    (M : NF0Specker.Run17.PositiveModel V) (A C : V) :
    (old M).IsFregeClass C A ↔ IsFregeClass M.mem A C := by
  constructor
  · intro hOld B
    constructor
    · intro hBC
      have hBA : InternalEquinum M.mem B A :=
        (oldEquinum_iff_newEquinum M B A).mp ((hOld B).mp hBC)
      exact NF0Specker.Run10.PositiveModel.internalEquinum_symm M B A hBA
    · intro hAB
      have hBA := NF0Specker.Run10.PositiveModel.internalEquinum_symm M A B hAB
      exact (hOld B).mpr ((oldEquinum_iff_newEquinum M B A).mpr hBA)
  · intro hNew B
    constructor
    · intro hBC
      have hAB : InternalEquinum M.mem A B := (hNew B).mp hBC
      have hBA := NF0Specker.Run10.PositiveModel.internalEquinum_symm M A B hAB
      exact (oldEquinum_iff_newEquinum M B A).mpr hBA
    · intro hBA
      have hBAn := (oldEquinum_iff_newEquinum M B A).mp hBA
      exact (hNew B).mpr (NF0Specker.Run10.PositiveModel.internalEquinum_symm M B A hBAn)

/-- A supported new injection is also an old injection graph. -/
theorem newInjectionToOld {V : Type u}
    (M : NF0Specker.Run17.PositiveModel V) (G A B : V)
    (hG : InternalInjection M.mem G A B) :
    (old M).InjectionGraph G A B := by
  refine ⟨?_, ?_, ?_⟩
  · intro x y hxy
    exact internalInjection_edge_supported M.mem G A B x y hG
      ((oldEdge_iff_newEdge M G x y).mp hxy)
  · intro x hxA
    obtain ⟨y, hyB, hxy⟩ := hG.2.1 x hxA
    refine ⟨y, ⟨(oldEdge_iff_newEdge M G x y).mpr hxy, hyB⟩, ?_⟩
    intro z hz
    exact (hG.2.2.1 x y z hxA hxy
      ((oldEdge_iff_newEdge M G x z).mp hz.1)).symm
  · intro x x' y hxy hx'y
    have hhxy := (oldEdge_iff_newEdge M G x y).mp hxy
    have hhx'y := (oldEdge_iff_newEdge M G x' y).mp hx'y
    have hxA := (internalInjection_edge_supported M.mem G A B x y hG hhxy).1
    have hx'A := (internalInjection_edge_supported M.mem G A B x' y hG hhx'y).1
    exact hG.2.2.2 x x' y hxA hx'A hhxy hhx'y

/-- Run 35 comparison, converted to the OLD Frege-cardinal order. The
    all-finite hypothesis is exactly the user's two-clause predicate. -/
theorem allFinite_oldOrder_compareAt {V : Type u}
    (M : NF0Specker.Run17.PositiveModel V)
    (hFinite : ∀ S : V, NF0Specker.Run17.Finite M.mem S)
    (a kappa A U : V)
    (ha : (old M).IsFregeClass a A)
    (hk : (old M).IsFregeClass kappa U) :
    (old M).WeakFregeBelow a kappa ∨
      (old M).StrictFregeBelow kappa a := by
  let O := old M
  obtain ⟨NC, hNC, hCompare⟩ :=
    NF0Specker.Run10.PositiveModel.run35_all_positive_frege_comparable M hFinite
  have hANew : IsFregeClass M.mem A a :=
    (oldClass_iff_newClass M A a).mp ha
  have hUNew : IsFregeClass M.mem U kappa :=
    (oldClass_iff_newClass M U kappa).mp hk
  have haNC : M.mem a NC := (hNC a).mpr ⟨A, hANew⟩
  have hkNC : M.mem kappa NC := (hNC kappa).mpr ⟨U, hUNew⟩
  have lift : ∀ m n : V, M.mem m NC → M.mem n NC →
      FregeLe M.mem m n → O.WeakFregeBelow m n := by
    intro m n hm hn hmn
    obtain ⟨X, Y, G, hXm, hYn, hG⟩ := hmn
    obtain ⟨A', hAm⟩ := (hNC m).mp hm
    obtain ⟨B', hBn⟩ := (hNC n).mp hn
    have hXmClass := NF0Specker.Run10.PositiveModel.fregeClass_recenter
      M A' m X hAm hXm
    have hYnClass := NF0Specker.Run10.PositiveModel.fregeClass_recenter
      M B' n Y hBn hYn
    exact ⟨X, Y,
      (oldClass_iff_newClass M X m).mpr hXmClass,
      (oldClass_iff_newClass M Y n).mpr hYnClass,
      G, newInjectionToOld M G X Y hG⟩
  rcases hCompare a kappa haNC hkNC with hAK | hKA
  · exact Or.inl (lift a kappa haNC hkNC hAK)
  · have hWeakKA := lift kappa a hkNC haNC hKA
    by_cases hWeakAK : O.WeakFregeBelow a kappa
    · exact Or.inl hWeakAK
    · right
      obtain ⟨X, Y, hXK, hYa, G, hG⟩ := hWeakKA
      refine ⟨X, Y, hXK, hYa, ⟨⟨G, hG⟩, ?_⟩⟩
      intro hXY
      have hYX : O.Equinumerous Y X :=
        O.equinumerous_symm X Y (M.no_empty X) hXY
      obtain ⟨J, hJ⟩ := hYX
      exact hWeakAK ⟨Y, X, hYa, hXK, J,
        O.bijection_is_injection J Y X hJ⟩


/-- The Run 42 GENERAL terminal orbit with its sole additional cardinal-
    comparability hypothesis discharged by the exact two-clause all-finite
    reductio.  All other premises are the actual previously constructed E,
    T and boundary witnesses; no comparability axiom is added. -/
theorem generalTerminalOrbit_from_exactFinite {V : Type u}
    (M : NF0Specker.Run17.PositiveModel V)
    (hAllFinite : ∀ S : V, NF0Specker.Run17.Finite M.mem S)
    (E V0 U UU kappa lambda a A : V)
    (hV0 : ∀ x : V, M.mem x V0)
    (hU : (old M).IsUSC U V0)
    (hUU : (old M).IsUSC UU U)
    (hkappa : (old M).IsFregeClass kappa U)
    (hlambda : (old M).IsFregeClass lambda UU)
    (ha : (old M).IsFregeClass a A)
    (hE : ∀ x y : V,
      (old M).RelByGraph E x y ↔ (old M).PositiveExponentStep x y)
    (hEfunctional : ∀ x y z : V,
      (old M).RelByGraph E x y →
      (old M).RelByGraph E x z → y = z)
    (hE_lambda : (old M).RelByGraph E lambda kappa)
    (hOut : ∀ y : V, ¬ (old M).RelByGraph E a y) :
    ∃ ta b C : V,
      (old M).PositiveTypeRaise a ta ∧
      (old M).RelByGraph E ta b ∧
      (∀ y : V, ¬ (old M).RelByGraph E b y) ∧
      (old M).IsLeastGraphOrbit E ta C ∧
      ta ≠ b ∧
      (∀ x : V, M.mem x C ↔ x = ta ∨ x = b) := by
  have hCompare := allFinite_oldOrder_compareAt M hAllFinite
    a kappa A U ha hkappa
  exact (old M).run42_general_terminal_two_point_orbit
    M.no_empty
    (NF0Specker.Run39.allFinite_implies_allOldDedekindFinite M hAllFinite)
    E V0 U UU kappa lambda a A hV0 hU hUU hkappa hlambda ha
    hE hEfunctional hE_lambda hOut hCompare

end NF0Specker.Run43



/-!
NF−0 simplified Specker, Run 44.
Append AFTER Run 43's integrated development.  This file introduces NO
axioms, sorry, Classical.choice, NF model, Counting, or empty set.

Concrete new mathematical result: positive type raising T preserves the
existing OLD one-point Frege-successor relation.

The algebraic orbit-cardinality recursion step is also isolated; its actual
remaining hypotheses are displayed, not silently imported as axioms.

UNCOMPILED: kernel checking is still required.  The code has not been checked
by a Lean installation.
-/

namespace NFMinusZero

/-- If C is D with a new point p, and U=USC(D), W=USC(C), then
W is U with one new member {p}.  This is a homogeneous OLD-set statement:
all of C, D, U, W, s and p are existing objects of the same NF−0 model.
-/
theorem PositiveModel.run44_USC_preserves_onePointExtension
    {V : Type*} (M : PositiveModel V)
    (D C p U W s : V)
    (hext : M.IsOldOnePointExtension D C p)
    (hU : M.IsUSC U D) (hW : M.IsUSC W C)
    (hs : M.IsSingleton p s) :
    M.IsOldOnePointExtension U W s := by
  constructor
  · intro x
    constructor
    · intro hxW
      obtain ⟨a, haC, hax⟩ := (hW x).mp hxW
      rcases (hext.1 a).mp haC with rfl | haD
      · have hxs : x = s := by
          apply M.extensional x s
          intro z
          exact (hax z).trans (hs z).symm
        exact Or.inl hxs
      · exact Or.inr ((hU x).mpr ⟨a, haD, hax⟩)
    · intro hx
      rcases hx with hxs | hxU
      · subst x
        exact (hW s).mpr
          ⟨p, (hext.1 p).mpr (Or.inl rfl), hs⟩
      · obtain ⟨a, haD, hax⟩ := (hU x).mp hxU
        exact (hW x).mpr
          ⟨a, (hext.1 a).mpr (Or.inr haD), hax⟩
  · intro hsU
    obtain ⟨a, haD, has⟩ := (hU s).mp hsU
    have hap : a = p := M.singleton_source_unique a p s has hs
    exact hext.2 (hap ▸ haD)

/-- T preserves one-point Frege successor.  The two chosen T-values may
use arbitrary, independently selected representatives; functionality of
T and internal USC abstraction identify the resulting Frege classes.
This was the precise, missing T-successor bridge in the orbit recursion.
-/
theorem PositiveModel.run44_typeRaise_preserves_FregeSuccessor
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (m n tm tn : V)
    (hsucc : M.IsPositiveFregeSuccessor m n)
    (htm : M.PositiveTypeRaise m tm)
    (htn : M.PositiveTypeRaise n tn) :
    M.IsPositiveFregeSuccessor tm tn := by
  obtain ⟨D, C, p, hmD, hnC, hExt⟩ := hsucc
  obtain ⟨U, hU⟩ := M.USC_exists D (hnonempty D)
  obtain ⟨W, hW⟩ := M.USC_exists C (hnonempty C)
  obtain ⟨s, hs⟩ := M.singleton_exists p
  obtain ⟨tm', htm'⟩ := M.fregeClass_exists U (hnonempty U)
  obtain ⟨tn', htn'⟩ := M.fregeClass_exists W (hnonempty W)
  have hTleft : M.PositiveTypeRaise m tm' :=
    ⟨D, U, hmD, hU, htm'⟩
  have hTright : M.PositiveTypeRaise n tn' :=
    ⟨C, W, hnC, hW, htn'⟩
  have hExtUW : M.IsOldOnePointExtension U W s :=
    M.run44_USC_preserves_onePointExtension D C p U W s
      hExt hU hW hs
  have hSucc' : M.IsPositiveFregeSuccessor tm' tn' :=
    ⟨U, W, s, htm', htn', hExtUW⟩
  have hmEq : tm = tm' :=
    M.positiveTypeRaise_functional hnonempty m tm tm' htm hTleft
  have hnEq : tn = tn' :=
    M.positiveTypeRaise_functional hnonempty n tn tn' htn hTright
  rw [← hmEq, ← hnEq] at hSucc'
  exact hSucc'

/-- Abstract algebra of the recursive Specker orbit property.  The
previous P(b) yields Succ(T(length Phi(b)), length Phi(T(b))).
The preceding orbit step yields Succ(length Phi(T(b)), length Phi(T(a))).
T respects the first orbit's successor, so successor uniqueness identifies
the middle cardinal with T(length Phi(a)).

Only the uniqueness of OLD Frege successor remains a separate kernel-level
interface in this generic form.  It must be proved from internal bijection
transport, not asserted as an NF−0 axiom.
-/
theorem PositiveModel.run44_orbitCardinalitySuccessor_transport
    {V : Type*} (M : PositiveModel V)
    (k tk' lenNext lenThis : V)
    (hPnext : M.IsPositiveFregeSuccessor k lenNext)
    (hTsuccessor : M.IsPositiveFregeSuccessor k tk')
    (hOrbitStep : M.IsPositiveFregeSuccessor lenNext lenThis)
    (hSuccFunctional : ∀ a b c : V,
      M.IsPositiveFregeSuccessor a b →
      M.IsPositiveFregeSuccessor a c → b = c) :
    M.IsPositiveFregeSuccessor tk' lenThis := by
  have hEq : lenNext = tk' :=
    hSuccFunctional k lenNext tk' hPnext hTsuccessor
  rw [hEq] at hOrbitStep
  exact hOrbitStep

/-- Derived, nonconditional T-successor half of the recursion from actual
OLD orbit classes, *given* the genuine one-point orbit decomposition.
The other half (a corresponding one-point step for the T-raised E-orbit)
and the Frege successor uniqueness must still be supplied.
-/
theorem PositiveModel.run44_orbitStep_typeRaisedCardinal
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (d c td tc : V)
    (hOrbitSucc : M.IsPositiveFregeSuccessor d c)
    (hTd : M.PositiveTypeRaise d td)
    (hTc : M.PositiveTypeRaise c tc) :
    M.IsPositiveFregeSuccessor td tc := by
  exact M.run44_typeRaise_preserves_FregeSuccessor
    hnonempty d c td tc hOrbitSucc hTd hTc


/-- NONTERMINAL CASE of the intended orbit-cardinality recursion.

`Ca = Phi(a)`, `Cb = Phi(b)` with E(a)=b, and
`CTa = Phi(T(a))`, `CTb = Phi(T(b))` with E(T(a))=T(b).
The four orbit classes are c,d,u,v respectively.

The premise `hTail` IS the recursion property P(b), rendered as the
actual OLD Frege-successor relation, not as an unstratified arithmetic
shortcut. The only additional algebraic premise is functionality of
that existing successor relation. The latter can be proved from internal
bijection transport, but its proof in the OLD coding is not yet linked.
-/
theorem PositiveModel.run44_nonterminal_orbit_recursion_step
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (E a b ta tb Ca Cb CTa CTb d c td tc v u : V)
    (hE : ∀ x y : V,
      M.RelByGraph E x y ↔ M.PositiveExponentStep x y)
    (haNon : M.NonSingletonFrege a)
    (htaNon : M.NonSingletonFrege ta)
    (hAb : M.RelByGraph E a b)
    (hTaTb : M.RelByGraph E ta tb)
    (hCa : M.IsLeastGraphOrbit E a Ca)
    (hCb : M.IsLeastGraphOrbit E b Cb)
    (hCTa : M.IsLeastGraphOrbit E ta CTa)
    (hCTb : M.IsLeastGraphOrbit E tb CTb)
    (hd : M.IsFregeClass d Cb)
    (hc : M.IsFregeClass c Ca)
    (hv : M.IsFregeClass v CTb)
    (hu : M.IsFregeClass u CTa)
    (hTd : M.PositiveTypeRaise d td)
    (hTc : M.PositiveTypeRaise c tc)
    (hTail : M.IsPositiveFregeSuccessor td v)
    (hSuccFunctional : ∀ x y z : V,
      M.IsPositiveFregeSuccessor x y →
      M.IsPositiveFregeSuccessor x z → y = z) :
    M.IsPositiveFregeSuccessor tc u := by
  obtain ⟨d', c', hd', hc', hdc'⟩ :=
    M.positiveSpecker_orbit_frege_one_step
      hnonempty E a b Ca Cb hE haNon hAb hCa hCb
  have hdd' : d' = d :=
    M.fregeClass_unique Cb d' d hd' hd
  have hcc' : c' = c :=
    M.fregeClass_unique Ca c' c hc' hc
  have hdc : M.IsPositiveFregeSuccessor d c := by
    simpa [hdd', hcc'] using hdc'
  have hTdc : M.IsPositiveFregeSuccessor td tc :=
    M.run44_typeRaise_preserves_FregeSuccessor
      hnonempty d c td tc hdc hTd hTc
  obtain ⟨v', u', hv', hu', hvu'⟩ :=
    M.positiveSpecker_orbit_frege_one_step
      hnonempty E ta tb CTa CTb hE htaNon hTaTb hCTa hCTb
  have hvv' : v' = v :=
    M.fregeClass_unique CTb v' v hv' hv
  have huu' : u' = u :=
    M.fregeClass_unique CTa u' u hu' hu
  have hvu : M.IsPositiveFregeSuccessor v u := by
    simpa [hvv', huu'] using hvu'
  exact M.run44_orbitCardinalitySuccessor_transport
    td tc v u hTail hTdc hvu hSuccFunctional

end NFMinusZero

/-!
Run 44 second patch: remove the last algebraic assumption from the OLD
orbit-cardinality recursion step by transferring Frege-successor
functionality from Run 34 through the Run 43 class bridge.

Append AFTER the full Runs 1–43 source and the earlier Run 44 patch.
UNCOMPILED, no new axioms.
-/
namespace NF0Specker.Run44

open NF0Specker.Run10
universe u

/-- Convert an OLD positive Frege one-point successor into the exact
Run 33 deletion-successor predicate on the SAME internally encoded sets.
Uses Run 43's old/new Frege-class equivalence; no heterogeneous models. -/
theorem oldSucc_implies_newDeletion
    {V : Type u} (M : NF0Specker.Run17.PositiveModel V)
    (p n : V)
    (h : (NF0Specker.Run36.toOriginal M).IsPositiveFregeSuccessor p n) :
    FregeSuccByDeletion M.mem p n := by
  obtain ⟨D, C, t, hDp, hCn, hext⟩ := h
  have hDnew : IsFregeClass M.mem D p :=
    (NF0Specker.Run43.oldClass_iff_newClass M D p).mp hDp
  have hCnew : IsFregeClass M.mem C n :=
    (NF0Specker.Run43.oldClass_iff_newClass M C n).mp hCn
  have hDmem : M.mem D p := NF0Specker.Run10.PositiveModel.fregeClass_contains_source M D p hDnew
  have hCmem : M.mem C n := NF0Specker.Run10.PositiveModel.fregeClass_contains_source M C n hCnew
  have htC : M.mem t C := (hext.1 t).mpr (Or.inl rfl)
  have hDel : ∀ x : V,
      M.mem x D ↔ M.mem x C ∧ x ≠ t := by
    intro x
    constructor
    · intro hxD
      refine ⟨(hext.1 x).mpr (Or.inr hxD), ?_⟩
      intro hxt
      exact hext.2 (hxt ▸ hxD)
    · rintro ⟨hxC, hxt⟩
      rcases (hext.1 x).mp hxC with hEq | hxD
      · exact False.elim (hxt hEq)
      · exact hxD
  exact ⟨D, C, t, hDmem, hCmem, htC, hDel⟩

/-- OLD Frege one-point successor is a FUNCTIONAL RELATION, proved
without a new axiom by internal one-pair bijection transport in Run 34.
It is proved specifically for the exact Run17 NF−0 model, via the actual
Run36/43 bridges, not for unrelated external models.
-/
theorem oldSuccessorFunctional_of_exactModel
    {V : Type u} (M : NF0Specker.Run17.PositiveModel V)
    (p n₁ n₂ : V)
    (h₁ : (NF0Specker.Run36.toOriginal M).IsPositiveFregeSuccessor p n₁)
    (h₂ : (NF0Specker.Run36.toOriginal M).IsPositiveFregeSuccessor p n₂) :
    n₁ = n₂ := by
  obtain ⟨D₁, C₁, t₁, hD₁, hC₁, hext₁⟩ := h₁
  obtain ⟨D₂, C₂, t₂, hD₂, hC₂, hext₂⟩ := h₂
  have hp : ∃ X : V, IsFregeClass M.mem X p :=
    ⟨D₁, (NF0Specker.Run43.oldClass_iff_newClass M D₁ p).mp hD₁⟩
  have hn₁ : ∃ X : V, IsFregeClass M.mem X n₁ :=
    ⟨C₁, (NF0Specker.Run43.oldClass_iff_newClass M C₁ n₁).mp hC₁⟩
  have hn₂ : ∃ X : V, IsFregeClass M.mem X n₂ :=
    ⟨C₂, (NF0Specker.Run43.oldClass_iff_newClass M C₂ n₂).mp hC₂⟩
  have hs₁ : FregeSuccByDeletion M.mem p n₁ :=
    oldSucc_implies_newDeletion M p n₁
      ⟨D₁, C₁, t₁, hD₁, hC₁, hext₁⟩
  have hs₂ : FregeSuccByDeletion M.mem p n₂ :=
    oldSucc_implies_newDeletion M p n₂
      ⟨D₂, C₂, t₂, hD₂, hC₂, hext₂⟩
  exact NF0Specker.Run10.PositiveModel.finiteSuccessor_wellDefined M p n₁ n₂ hp hn₁ hn₂ hs₁ hs₂


/-- NONTERMINAL ORBIT-CARDINALITY RECURSION for the exact NF−0 model,
with no extra successor-uniqueness hypothesis: Run 34 supplies it.

The only remaining proof-specific premises are the two actual E-edges,
four least old orbits, the matching Frege-length classes, chosen T values,
and the induction assertion P(b) at the successor b of a. These can be
assembled from the earlier internal constructions once the relevant
first-order recursion predicate has been shown stratified.
-/
theorem nonterminalOrbitRecursion_from_exactModel
    {V : Type u} (M : NF0Specker.Run17.PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (E a b ta tb Ca Cb CTa CTb d c td tc v u : V)
    (hE : ∀ x y : V,
      (NF0Specker.Run36.toOriginal M).RelByGraph E x y ↔
      (NF0Specker.Run36.toOriginal M).PositiveExponentStep x y)
    (haNon : (NF0Specker.Run36.toOriginal M).NonSingletonFrege a)
    (htaNon : (NF0Specker.Run36.toOriginal M).NonSingletonFrege ta)
    (hAb : (NF0Specker.Run36.toOriginal M).RelByGraph E a b)
    (hTaTb : (NF0Specker.Run36.toOriginal M).RelByGraph E ta tb)
    (hCa : (NF0Specker.Run36.toOriginal M).IsLeastGraphOrbit E a Ca)
    (hCb : (NF0Specker.Run36.toOriginal M).IsLeastGraphOrbit E b Cb)
    (hCTa : (NF0Specker.Run36.toOriginal M).IsLeastGraphOrbit E ta CTa)
    (hCTb : (NF0Specker.Run36.toOriginal M).IsLeastGraphOrbit E tb CTb)
    (hd : (NF0Specker.Run36.toOriginal M).IsFregeClass d Cb)
    (hc : (NF0Specker.Run36.toOriginal M).IsFregeClass c Ca)
    (hv : (NF0Specker.Run36.toOriginal M).IsFregeClass v CTb)
    (hu : (NF0Specker.Run36.toOriginal M).IsFregeClass u CTa)
    (hTd : (NF0Specker.Run36.toOriginal M).PositiveTypeRaise d td)
    (hTc : (NF0Specker.Run36.toOriginal M).PositiveTypeRaise c tc)
    (hTail : (NF0Specker.Run36.toOriginal M).IsPositiveFregeSuccessor td v) :
    (NF0Specker.Run36.toOriginal M).IsPositiveFregeSuccessor tc u := by
  let O := NF0Specker.Run36.toOriginal M
  exact O.run44_nonterminal_orbit_recursion_step
    hnonempty E a b ta tb Ca Cb CTa CTb d c td tc v u
    hE haNon htaNon hAb hTaTb hCa hCb hCTa hCTb
    hd hc hv hu hTd hTc hTail
    (fun x y z hxy hxz =>
      oldSuccessorFunctional_of_exactModel M x y z hxy hxz)

end NF0Specker.Run44

/-!
Run 44 syntactic safeguard for the eventual orbit induction predicate.

The SAME semantic E-graph is used at two formal type levels by assigning it
to separate free variable slots (2 and 12) in the valuation.  The formula
DOES NOT assert equality of those slots: equality would break stratification.

This lemma certifies only the two simultaneous E-edge atoms, not yet the
entire (more complex) orbit-recursion predicate P(a).
UNCOMPILED; no new axioms.
-/
namespace NFMinusZero
namespace Formula

/-- The low edge uses input/output indices 0,1 and graph parameter 2;
the raised edge uses 10,11 and graph parameter 12. -/
def run44DualEGraphAtoms : Formula :=
  .conj kuratowskiGraphAtom graphStepCode

/-- The type of the second E parameter is TWO formal levels higher than
that of the first, matching the two-level type raising T. -/
def run44DualELevels (i : Nat) : Int :=
  if i < 10 then graphAtomTypes i
  else 2 + graphAtomTypes (i - 10)

theorem run44DualEGraphAtoms_fits :
    run44DualEGraphAtoms.fits run44DualELevels := by
  change kuratowskiGraphAtom.fits run44DualELevels ∧
    graphStepCode.fits run44DualELevels
  constructor
  · simp [kuratowskiGraphAtom, singCode, unorderedCode,
      pairCode, ex_fits, iffF_fits, or_fits, Formula.fits,
      run44DualELevels, graphAtomTypes]
  · rw [graphStepCode, rename_fits]
    have hshift : (fun k : Nat => run44DualELevels (k + 10)) =
        (fun k : Nat => 2 + graphAtomTypes k) := by
      funext k
      have hge : ¬ k + 10 < 10 := by omega
      simp [run44DualELevels, hge]
    simpa only [hshift] using kuratowskiGraphAtom_fits_shift 2

theorem run44DualEGraphAtoms_stratified :
    run44DualEGraphAtoms.Stratified :=
  ⟨run44DualELevels, run44DualEGraphAtoms_fits⟩

/-- Exact semantic interpretation: each free graph parameter may be assigned
the same ACTUAL old E set, though formally their types differ. -/
theorem run44DualEGraphAtoms_correct
    {V : Type*} (M : PositiveModel V) (ρ : Nat → V) :
    run44DualEGraphAtoms.holds M.mem ρ ↔
      M.RelByGraph (ρ 2) (ρ 0) (ρ 1) ∧
      M.RelByGraph (ρ 12) (ρ 10) (ρ 11) := by
  change (kuratowskiGraphAtom.holds M.mem ρ ∧
    graphStepCode.holds M.mem ρ) ↔ _
  exact and_congr (M.kuratowskiGraphAtom_correct ρ)
    (graphStepCode_correct M ρ)

end Formula
end NFMinusZero


/-!
Run 45 — Terminal base of the positive Specker orbit-cardinality recursion.
Append AFTER Run 44 (namespace NFMinusZero). UNCOMPILED.

No new assumptions beyond the existing NF−0 model interface and the
explicit semantic hypotheses of the terminal case. No choice, Counting,
Infinity, empty set, proof placeholders, or new axioms.

The target is the witnessed-successor rendering of
  |Phi(T(a))| = T(|Phi(a)|) + 1_F
when E(a) is undefined and T(a) has an E-successor b with E(b) undefined.
-/
namespace NFMinusZero

/-- Any two old singleton sets are equinumerous using a *set-valued*
Kuratowski graph with exactly one edge.  In particular this is not the
external singleton function (which need not be an internal NF−0 graph). -/
theorem PositiveModel.run45_old_singletons_equinumerous
    {V : Type*} (M : PositiveModel V)
    (S Q a b : V)
    (hS : ∀ x : V, M.mem x S ↔ x = a)
    (hQ : ∀ x : V, M.mem x Q ↔ x = b) :
    M.Equinumerous S Q := by
  obtain ⟨p, hp⟩ := M.kuratowski_pair_exists a b
  obtain ⟨G, hG⟩ := M.singleton_exists p
  have hEdge (x y : V) :
      M.RelByGraph G x y ↔ x = a ∧ y = b := by
    constructor
    · rintro ⟨q, hq, hqG⟩
      have hqp : q = p := (hG q).mp hqG
      subst q
      exact M.kuratowski_pair_injective x y a b p hq hp
    · rintro ⟨rfl, rfl⟩
      exact ⟨p, hp, (hG p).mpr rfl⟩
  refine ⟨G, ?_, ?_, ?_⟩
  · intro x y hxy
    obtain ⟨hxa, hyb⟩ := (hEdge x y).mp hxy
    exact ⟨(hS x).mpr hxa, (hQ y).mpr hyb⟩
  · intro x hx
    have hxa : x = a := (hS x).mp hx
    refine ⟨b, ⟨(hEdge x b).mpr ⟨hxa, rfl⟩,
      (hQ b).mpr rfl⟩, ?_⟩
    intro y hy
    exact ((hEdge x y).mp hy.1).2
  · intro y hy
    have hyb : y = b := (hQ y).mp hy
    refine ⟨a, ⟨(hEdge a y).mpr ⟨rfl, hyb⟩,
      (hS a).mpr rfl⟩, ?_⟩
    intro x hx
    exact ((hEdge x y).mp hx.1).1

/-- The Frege class of ANY singleton is a one-point Frege predecessor
of the Frege class of ANY genuine two-element old set. This explicitly
constructs an internal singleton representative Q contained in C, and
then changes representatives by an old Kuratowski bijection. -/
theorem PositiveModel.run45_singleton_class_successor_pair_class
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ X : V, ∃ x : V, M.mem x X)
    (S C a b s one two : V)
    (hS : ∀ x : V, M.mem x S ↔ x = s)
    (hC : ∀ x : V, M.mem x C ↔ x = a ∨ x = b)
    (hab : a ≠ b)
    (hOne : M.IsFregeClass one S)
    (hTwo : M.IsFregeClass two C) :
    M.IsPositiveFregeSuccessor one two := by
  obtain ⟨Q, hQ⟩ := M.singleton_exists a
  have hSQ : M.Equinumerous S Q :=
    M.run45_old_singletons_equinumerous S Q s a hS hQ
  have hOneQ : M.IsFregeClass one Q :=
    M.fregeClass_rep_independent hnonempty one S Q hOne hSQ
  have hExt : M.IsOldOnePointExtension Q C b := by
    constructor
    · intro x
      constructor
      · intro hx
        rcases (hC x).mp hx with hxa | hxb
        · exact Or.inr ((hQ x).mpr hxa)
        · exact Or.inl hxb
      · intro hx
        rcases hx with hxb | hxQ
        · exact (hC x).mpr (Or.inr hxb)
        · exact (hC x).mpr (Or.inl ((hQ x).mp hxQ))
    · intro hbQ
      exact hab ((hQ b).mp hbQ).symm
  exact ⟨Q, C, b, hOneQ, hTwo, hExt⟩

/-- The TERMINAL base case of the actual orbit-cardinality recursion.
    Ca = Phi(a) is singleton because a is E-terminal; CTa = Phi(ta) is
    a genuine two-point orbit because ta -> b and b is E-terminal.
    If c=|Ca|, tc=T(c), u=|CTa|, then Succ(tc,u). -/
theorem PositiveModel.run45_terminal_orbit_cardinality_base
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ X : V, ∃ x : V, M.mem x X)
    (E a ta b Ca CTa c tc u : V)
    (hfun : ∀ x y z : V,
      M.RelByGraph E x y → M.RelByGraph E x z → y = z)
    (haTerminal : ∀ y : V, ¬ M.RelByGraph E a y)
    (hTaStep : M.RelByGraph E ta b)
    (hbTerminal : ∀ y : V, ¬ M.RelByGraph E b y)
    (hCa : M.IsLeastGraphOrbit E a Ca)
    (hCTa : M.IsLeastGraphOrbit E ta CTa)
    (hc : M.IsFregeClass c Ca)
    (hu : M.IsFregeClass u CTa)
    (htc : M.PositiveTypeRaise c tc) :
    M.IsPositiveFregeSuccessor tc u := by
  have hSingleton : ∀ x : V, M.mem x Ca ↔ x = a :=
    M.orbit_terminal_singleton E a Ca hCa haTerminal
  obtain ⟨hab, hPair, _⟩ :=
    M.orbit_two_points_of_terminal_successor E ta b CTa
      hfun hTaStep hCTa hbTerminal
  obtain ⟨U, hU⟩ := M.USC_exists Ca ⟨a, hCa.1⟩
  obtain ⟨sa, hsa⟩ := M.singleton_exists a
  have hUShape (x : V) : M.mem x U ↔ x = sa := by
    constructor
    · intro hxU
      obtain ⟨z, hzCa, hzx⟩ := (hU x).mp hxU
      have hza : z = a := (hSingleton z).mp hzCa
      subst z
      exact M.singleton_unique a x sa hzx hsa
    · intro hx
      subst x
      exact (hU sa).mpr ⟨a, hCa.1, hsa⟩
  have hsaU : M.mem sa U := (hUShape sa).mpr rfl
  obtain ⟨tc0, htc0⟩ :=
    M.fregeClass_exists U ⟨sa, hsaU⟩
  have hTcanonical : M.PositiveTypeRaise c tc0 :=
    ⟨Ca, U, hc, hU, htc0⟩
  have htcEq : tc = tc0 :=
    M.positiveTypeRaise_functional hnonempty c tc tc0 htc hTcanonical
  have hBase : M.IsPositiveFregeSuccessor tc0 u :=
    M.run45_singleton_class_successor_pair_class
      hnonempty U CTa ta b sa tc0 u hUShape hPair hab htc0 hu
  simpa [htcEq] using hBase


/-- Semantic statement of the orbit-cardinality recursion, formulated only
with internally witnessed orbit sets and Frege cardinal classes.  This is
NOT YET a first-order formula suitable for the positive-comprehension
schema: a separate formula-level stratification theorem is required. -/
def PositiveModel.Run45OrbitRecursionProperty
    {V : Type*} (M : PositiveModel V) (E a : V) : Prop :=
  ∃ ta Ca CTa c tc u : V,
    M.PositiveTypeRaise a ta ∧
    M.IsLeastGraphOrbit E a Ca ∧
    M.IsLeastGraphOrbit E ta CTa ∧
    M.IsFregeClass c Ca ∧
    M.PositiveTypeRaise c tc ∧
    M.IsFregeClass u CTa ∧
    M.IsPositiveFregeSuccessor tc u

/-- Construct all semantic witnesses of P(a) at a terminal exponentiation
point, given the Run 42 two-edge terminal pattern for the chosen T(a).
No extra existence assumption for orbit sets or length Frege classes. -/
theorem PositiveModel.run45_terminal_recursion_witnesses_exist
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ X : V, ∃ x : V, M.mem x X)
    (E a ta b : V)
    (hfun : ∀ x y z : V,
      M.RelByGraph E x y → M.RelByGraph E x z → y = z)
    (hT : M.PositiveTypeRaise a ta)
    (haTerminal : ∀ y : V, ¬ M.RelByGraph E a y)
    (hTaStep : M.RelByGraph E ta b)
    (hbTerminal : ∀ y : V, ¬ M.RelByGraph E b y) :
    M.Run45OrbitRecursionProperty E a := by
  obtain ⟨Ca, hCa⟩ := M.leastOrbit_exists E a
  obtain ⟨CTa, hCTa⟩ := M.leastOrbit_exists E ta
  obtain ⟨c, hc⟩ := M.fregeClass_exists Ca ⟨a, hCa.1⟩
  obtain ⟨u, hu⟩ := M.fregeClass_exists CTa ⟨ta, hCTa.1⟩
  obtain ⟨tc, htc, _⟩ :=
    M.positiveTypeRaise_existsUnique hnonempty c Ca hc
  have hBase : M.IsPositiveFregeSuccessor tc u :=
    M.run45_terminal_orbit_cardinality_base
      hnonempty E a ta b Ca CTa c tc u
      hfun haTerminal hTaStep hbTerminal hCa hCTa hc hu htc
  exact ⟨ta, Ca, CTa, c, tc, u,
    hT, hCa, hCTa, hc, htc, hu, hBase⟩

end NFMinusZero


/-!
Run 45 — Repair of the Run 44 dual-E syntactic stratification.
Append AFTER Run 44. UNCOMPILED.

The old `run44DualELevels` shifts by two type levels. Although this
stratifies the two E-graph atoms in isolation, it does not match the
semantic `PositiveTypeRaise a ta` relation: T raises types by ONE level.

This file replaces the proposed type certificate with a +1 shift. The
same actual E set can be passed as two distinct parameter slots in the
comprehension schema, without equating their syntax variables. This
certificate alone does NOT stratify the entire orbit recursion property.
-/
namespace NFMinusZero
namespace Formula

/-- Lower endpoints 0,1 are at level 0; upper endpoints 10,11 are
at level 1, matching T.  Lower graph parameter 2 has level 3, while
upper graph parameter 12 has level 4. -/
def run45DualELevels (i : Nat) : Int :=
  if i < 10 then graphAtomTypes i
  else 1 + graphAtomTypes (i - 10)

/-- Reuse the *same original two-edge formula*, but with correct typing. -/
theorem run44DualEGraphAtoms_fits_TshiftOne :
    run44DualEGraphAtoms.fits run45DualELevels := by
  change kuratowskiGraphAtom.fits run45DualELevels ∧
    graphStepCode.fits run45DualELevels
  constructor
  · simp [kuratowskiGraphAtom, singCode, unorderedCode, pairCode,
      ex_fits, iffF_fits, or_fits, Formula.fits,
      run45DualELevels, graphAtomTypes]
  · rw [graphStepCode, rename_fits]
    have hshift : (fun k : Nat => run45DualELevels (k + 10)) =
        (fun k : Nat => 1 + graphAtomTypes k) := by
      funext k
      have hge : ¬ k + 10 < 10 := by omega
      simp [run45DualELevels, hge]
    simpa only [hshift] using kuratowskiGraphAtom_fits_shift 1

theorem run44DualEGraphAtoms_stratified_TshiftOne :
    run44DualEGraphAtoms.Stratified :=
  ⟨run45DualELevels, run44DualEGraphAtoms_fits_TshiftOne⟩

/-- The same original semantic correctness theorem applies to this
corrected stratification; it does NOT demand different actual E graphs. -/
theorem run44DualEGraphAtoms_correct_TshiftOne
    {V : Type*} (M : PositiveModel V) (ρ : Nat → V) :
    run44DualEGraphAtoms.holds M.mem ρ ↔
      M.RelByGraph (ρ 2) (ρ 0) (ρ 1) ∧
      M.RelByGraph (ρ 12) (ρ 10) (ρ 11) := by
  exact run44DualEGraphAtoms_correct M ρ

end Formula
end NFMinusZero



/-! ===== RUN 46: COMPLETE FIRST-ORDER ORBIT-RECURSION PREDICATE ===== -/

/-!
Run 46.  FULL FIRST-ORDER CODE for the Specker orbit-cardinality
recursion predicate under the original homogeneous NF-0 membership.

APPEND AFTER the Runs 1--45 integrated source.  UNCOMPILED.
No added nonlogical assumptions or proof placeholders, and no NF model.

The predicate has exactly THREE free slots:
  0 = a,  7 = lower-level occurrence of E,  8 = raised occurrence of E.
The two E slots can receive the identical old set in a valuation,
without adding an equality atom between differently stratified variables.

We represent the successor equation RELATIONALLY rather than using a
metatheoretic or unstratified cardinal addition function.
-/
namespace NFMinusZero
namespace Formula

/-- Hygienically place a formula whose endpoints are slots 0,1;
other (bound and internal) names are shifted into a private block. -/
def run46Place2 (left right base k : Nat) : Nat :=
  if k = 0 then left else if k = 1 then right else base + k

/-- Hygienically place the 3-endpoint one-point-extension code. -/
def run46Place3 (left right extra base k : Nat) : Nat :=
  if k = 0 then left else if k = 1 then right
  else if k = 2 then extra else base + k

/-- Position `closureCode` with free slots 0=x, 1=seed, 12=E;
all binders in the original closure formula move to private slots. -/
def run46PlaceClosure (x seed graph base k : Nat) : Nat :=
  if k = 0 then x else if k = 1 then seed
  else if k = 12 then graph else base + k

/-- Each of the original first-order codes appears literally, renamed
injectively into its own block of witness variables. -/
def run46Frege (c repr block : Nat) : Formula :=
  fregeClassCode.rename (run46Place2 c repr block)

def run46USC (u a block : Nat) : Formula :=
  uscClassCode.rename (run46Place2 u a block)

def run46OnePoint (d c p block : Nat) : Formula :=
  oldOnePointExtensionCode.rename (run46Place3 d c p block)

/-- `C` equals the least E-closed orbit of seed `s`.  We use the
previously constructed closure membership formula, not an abstract
Lean predicate.  x is quantified at the SAME level as s. -/
def run46Orbit (x C s E block : Nat) : Formula :=
  .all x (iffF (.mem x C)
    (closureCode.rename (run46PlaceClosure x s E block)))

/-- `ta=T(a)`, via some base representative A and its USC U. -/
def run46TypeRaiseA : Formula :=
  .conj (run46Frege 0 9 1000)
    (.conj (run46USC 10 9 2000) (run46Frege 1 10 3000))

/-- `tc=T(c)` with separately chosen representatives. -/
def run46TypeRaiseLength : Formula :=
  .conj (run46Frege 4 11 8000)
    (.conj (run46USC 12 11 9000) (run46Frege 5 12 10000))

/-- `u` is the witnessed one-point Frege successor of `tc`.
The witnesses D,C,p are existentially bound by `run46OrbitRecursionCode`.
-/
def run46SuccessorLength : Formula :=
  .conj (run46Frege 5 13 11000)
    (.conj (run46Frege 6 14 12000)
      (run46OnePoint 13 14 15 13000))

/-- Single actual pure ∈/= FIRST-ORDER FORMULA for
      |Phi(T(a))| = T(|Phi(a)|) + 1_F.

Variables 1..6, 9..15 are existential witnesses:
  1=ta, 2=Phi(a), 3=Phi(ta), 4=c, 5=tc, 6=u,
  9=A, 10=USC(A), 11=B, 12=USC(B),
  13=D, 14=C, 15=p.

Variables 16 and 17 are locally universal orbit-member tests.
Only 0,7,8 are free.  All auxiliary quantified variables inside the
embedded codes have names >=1000.
-/
def run46OrbitRecursionCode : Formula :=
  ex 1 (ex 2 (ex 3 (ex 4 (ex 5 (ex 6
    (ex 9 (ex 10 (ex 11 (ex 12 (ex 13 (ex 14 (ex 15
      (.conj run46TypeRaiseA
        (.conj (run46Orbit 16 2 0 7 4000)
          (.conj (run46Orbit 17 3 1 8 5000)
            (.conj (run46Frege 4 2 6000)
              (.conj (run46Frege 6 3 7000)
                (.conj run46TypeRaiseLength run46SuccessorLength))))))))))))))))))

/-- Macro-level type assignment for the FULL formula.
The code imports the ORIGINAL type assignments for each embedded
first-order subformula, with the appropriate integer shifts.

  a:0, E_low:3, E_high:4, T(a):1,
  Phi(a):1, Phi(T(a)):2, c:2, T(c):3, u:3.
-/
def run46Levels (k : Nat) : Int :=
  if k = 0 then 0
  else if k = 1 then 1
  else if k = 2 then 1
  else if k = 3 then 2
  else if k = 4 then 2
  else if k = 5 then 3
  else if k = 6 then 3
  else if k = 7 then 3
  else if k = 8 then 4
  else if k = 9 then -1
  else if k = 10 then 0
  else if k = 11 then 1
  else if k = 12 then 2
  else if k = 13 then 2
  else if k = 14 then 2
  else if k = 15 then 1
  else if k = 16 then 0
  else if k = 17 then 1
  else if 1000 ≤ k ∧ k < 2000 then -2 + fregeClassTypes (k - 1000)
  else if 2000 ≤ k ∧ k < 3000 then -2 + uscClassTypes (k - 2000)
  else if 3000 ≤ k ∧ k < 4000 then -1 + fregeClassTypes (k - 3000)
  else if 4000 ≤ k ∧ k < 5000 then closureTypes (k - 4000)
  else if 5000 ≤ k ∧ k < 6000 then 1 + closureTypes (k - 5000)
  else if 6000 ≤ k ∧ k < 7000 then fregeClassTypes (k - 6000)
  else if 7000 ≤ k ∧ k < 8000 then 1 + fregeClassTypes (k - 7000)
  else if 8000 ≤ k ∧ k < 9000 then fregeClassTypes (k - 8000)
  else if 9000 ≤ k ∧ k < 10000 then uscClassTypes (k - 9000)
  else if 10000 ≤ k ∧ k < 11000 then 1 + fregeClassTypes (k - 10000)
  else if 11000 ≤ k ∧ k < 12000 then 1 + fregeClassTypes (k - 11000)
  else if 12000 ≤ k ∧ k < 13000 then 1 + fregeClassTypes (k - 12000)
  else if 13000 ≤ k ∧ k < 14000 then 1 + oldOnePointExtensionTypes (k - 13000)
  else 0

/-- Comprehension predicate for a counterexample in the one fixed orbit C:
  a ∈ C ∧ ¬P(a).  Here C is the additional FREE parameter 18, of
  level 1.  All other bound and free indices remain unchanged. -/
def run46BadInOrbitCode : Formula :=
  .conj (.mem 0 18) (.neg run46OrbitRecursionCode)

/-- Extension of the same level assignment with orbit parameter C:1. -/
def run46BadLevels (k : Nat) : Int :=
  if k = 18 then 1 else run46Levels k

/-! The following are Lean candidates, requiring actual compilation.
`decide` should check the finite, fully instantiated ∈/= formula's
stratification using kernel reduction, NOT a new mathematical axiom. -/

theorem run46OrbitRecursionCode_fits :
    run46OrbitRecursionCode.fits run46Levels := by
  decide

theorem run46OrbitRecursionCode_stratified :
    run46OrbitRecursionCode.Stratified :=
  ⟨run46Levels, run46OrbitRecursionCode_fits⟩

theorem run46BadInOrbitCode_fits :
    run46BadInOrbitCode.fits run46BadLevels := by
  decide

theorem run46BadInOrbitCode_stratified :
    run46BadInOrbitCode.Stratified :=
  ⟨run46BadLevels, run46BadInOrbitCode_fits⟩

/-! Remaining semantic equivalence obligation: show for every positive
model M and valuation ρ that

  run46OrbitRecursionCode.holds M.mem ρ
    ↔ Run45OrbitRecursionProperty M (ρ 7) (ρ 0)

provided ρ 7 = ρ 8 (two formal copies of the same actual E set),
with the semantic `T` witnesses interpreted relationally.
This is NOT yet certified. -/
end Formula
end NFMinusZero

namespace NFMinusZero

/-- The actual inhabitation-sensitive comprehension bridge.  Once the
stratification certificate is verified, an actual bad seed gives an
internal set of all bad seeds in that one orbit. This uses *only* the
original positive NF-0 comprehension field. -/
theorem PositiveModel.run46_badSet_exists
    {V : Type*} (M : PositiveModel V) (ρ : Nat → V)
    (hbad : ∃ a : V,
      M.mem a (ρ 18) ∧
      ¬ Formula.run46OrbitRecursionCode.holds M.mem (overwrite ρ 0 a)) :
    ∃ D : V, ∀ a : V,
      M.mem a D ↔
        (M.mem a (ρ 18) ∧
          ¬ Formula.run46OrbitRecursionCode.holds M.mem (overwrite ρ 0 a)) := by
  have hwit : ∃ a : V,
      Formula.run46BadInOrbitCode.holds M.mem (overwrite ρ 0 a) := by
    obtain ⟨a, haC, haBad⟩ := hbad
    refine ⟨a, ?_⟩
    exact ⟨by simpa [overwrite] using haC, haBad⟩
  obtain ⟨D, hD⟩ := M.positive
    Formula.run46BadInOrbitCode
    Formula.run46BadInOrbitCode_stratified ρ hwit
  refine ⟨D, ?_⟩
  intro a
  simpa [Formula.run46BadInOrbitCode, Formula.holds, overwrite]
    using (hD a)

end NFMinusZero


/-! ===== RUN 47: semantic block bridge ===== -/

/-!
Run 47 — bridge the *actual* Run-46 first-order least-orbit block
with Run-45's semantic IsLeastGraphOrbit.

APPEND after NF0_Specker_All_Runs_01_to_46_INTEGRATED_UNCOMPILED.lean.
Lean toolchain unavailable here. UNCOMPILED proof candidates.
The full run46OrbitRecursionCode_correct theorem is NOT established here.
-/
namespace NFMinusZero

/-- Elementary semantic characterization of the internally represented
least E-closed orbit. This is a theorem about the ORIGINAL membership
relation, without replacing the closure by an external finite sequence. -/
theorem PositiveModel.run47_leastOrbit_iff_intersection
    {V : Type*} (M : PositiveModel V) (E a C : V) :
    M.IsLeastGraphOrbit E a C ↔
      ∀ x : V, M.mem x C ↔
        ∀ S : V, Formula.IsClosedCandidate M a E S → M.mem x S := by
  constructor
  · intro h x
    constructor
    · intro hx S hS
      exact h.2.2 S hS.1 hS.2 x hx
    · intro hx
      exact hx C ⟨h.1, h.2.1⟩
  · intro h
    have hseed : M.mem a C :=
      (h a).2 (by intro S hS; exact hS.1)
    have hclosed : ∀ x y : V,
        M.mem x C → M.RelByGraph E x y → M.mem y C := by
      intro x y hx hxy
      apply (h y).2
      intro S hS
      exact hS.2 x y ((h x).1 hx S hS) hxy
    refine ⟨hseed, hclosed, ?_⟩
    intro S haS hS x hx
    exact (h x).1 hx S ⟨haS, hS⟩

namespace Formula

/-- Run-46's variable remapping is capture-free under the numerical
freshness conditions actually used by the two orbit-code occurrences. -/
theorem run47_placeClosure_injective
    (x seed graph base : Nat)
    (hx : x < base) (hs : seed < base) (hg : graph < base)
    (hxs : x ≠ seed) (hxg : x ≠ graph)
    (hsg : seed ≠ graph) :
    Function.Injective (run46PlaceClosure x seed graph base) := by
  intro i j hij
  unfold run46PlaceClosure at hij
  split_ifs at hij <;> omega

/-- Corresponding capture-freeness for Frege and USC blocks. -/
theorem run47_place2_injective
    (left right base : Nat)
    (hl : left < base) (hr : right < base)
    (hne : left ≠ right) :
    Function.Injective (run46Place2 left right base) := by
  intro i j hij
  unfold run46Place2 at hij
  split_ifs at hij <;> omega

/-- Corresponding capture-freeness for witnessed one-point extensions. -/
theorem run47_place3_injective
    (left right extra base : Nat)
    (hl : left < base) (hr : right < base) (he : extra < base)
    (hlr : left ≠ right) (hle : left ≠ extra)
    (hre : right ≠ extra) :
    Function.Injective (run46Place3 left right extra base) := by
  intro i j hij
  unfold run46Place3 at hij
  split_ifs at hij <;> omega

/-- A single Run-46 renamed orbit block means exactly least closure.
The arithmetic inequalities are satisfied by (16,2,0,7,4000) and
(17,3,1,8,5000); therefore both orbit occurrences use this theorem. -/
theorem run47_run46Orbit_correct
    {V : Type*} (M : PositiveModel V) (ρ : Nat → V)
    (x C seed E base : Nat)
    (hx : x < base) (hs : seed < base) (hE : E < base)
    (hxs : x ≠ seed) (hxE : x ≠ E) (hsE : seed ≠ E)
    (hxC : x ≠ C) (hCs : C ≠ seed) (hCE : C ≠ E) :
    (run46Orbit x C seed E base).holds M.mem ρ ↔
      M.IsLeastGraphOrbit (ρ E) (ρ seed) (ρ C) := by
  have hinj : Function.Injective
      (run46PlaceClosure x seed E base) :=
    run47_placeClosure_injective x seed E base
      hx hs hE hxs hxE hsE
  have hpoint (y : V) :
      (iffF (.mem x C)
        (closureCode.rename (run46PlaceClosure x seed E base))).holds
          M.mem (overwrite ρ x y) ↔
        (M.mem y (ρ C) ↔
          ∀ S : V, IsClosedCandidate M (ρ seed) (ρ E) S →
            M.mem y S) := by
    rw [iffF_holds]
    rw [rename_holds M.mem
      (run46PlaceClosure x seed E base) hinj closureCode
      (overwrite ρ x y)]
    rw [closureCode_correct M
      (fun k => (overwrite ρ x y)
        (run46PlaceClosure x seed E base k))]
    simp [run46PlaceClosure, Formula.holds, overwrite, Ne.symm hxC,
      Ne.symm hxs, Ne.symm hxE]
  change (∀ y : V,
      (iffF (.mem x C)
        (closureCode.rename (run46PlaceClosure x seed E base))).holds
          M.mem (overwrite ρ x y)) ↔ _
  constructor
  · intro h
    apply (M.run47_leastOrbit_iff_intersection
      (ρ E) (ρ seed) (ρ C)).mpr
    intro y
    exact (hpoint y).mp (h y)
  · intro h
    have hint := (M.run47_leastOrbit_iff_intersection
      (ρ E) (ρ seed) (ρ C)).mp h
    intro y
    exact (hpoint y).mpr (hint y)

end Formula
end NFMinusZero

namespace NFMinusZero
namespace Formula

/-- Frege-class subformula of the Run-46 recursion, after capture-free
renaming; the semantic meaning is the original IsFregeClass. -/
theorem run47_run46Frege_correct
    {V : Type*} (M : PositiveModel V) (ρ : Nat → V)
    (c repr base : Nat)
    (hc : c < base) (hr : repr < base) (hne : c ≠ repr) :
    (run46Frege c repr base).holds M.mem ρ ↔
      M.IsFregeClass (ρ c) (ρ repr) := by
  have hinj := run47_place2_injective c repr base hc hr hne
  unfold run46Frege
  rw [rename_holds M.mem (run46Place2 c repr base)
    hinj fregeClassCode ρ]
  simpa [run46Place2] using
    (fregeClassCode_correct M
      (fun k => ρ (run46Place2 c repr base k)))

/-- Similarly for singleton-collection representatives. -/
theorem run47_run46USC_correct
    {V : Type*} (M : PositiveModel V) (ρ : Nat → V)
    (u a base : Nat)
    (hu : u < base) (ha : a < base) (hne : u ≠ a) :
    (run46USC u a base).holds M.mem ρ ↔
      M.IsUSC (ρ u) (ρ a) := by
  have hinj := run47_place2_injective u a base hu ha hne
  unfold run46USC
  rw [rename_holds M.mem (run46Place2 u a base)
    hinj uscClassCode ρ]
  simpa [run46Place2] using
    (uscClassCode_correct M
      (fun k => ρ (run46Place2 u a base k)))

/-- Similarly for the witnessed successor: a one-point extension is
checked as an actual old set, not a metatheoretic natural-number sum. -/
theorem run47_run46OnePoint_correct
    {V : Type*} (M : PositiveModel V) (ρ : Nat → V)
    (d c p base : Nat)
    (hd : d < base) (hc : c < base) (hp : p < base)
    (hdc : d ≠ c) (hdp : d ≠ p) (hcp : c ≠ p) :
    (run46OnePoint d c p base).holds M.mem ρ ↔
      M.IsOldOnePointExtension (ρ d) (ρ c) (ρ p) := by
  have hinj := run47_place3_injective d c p base
    hd hc hp hdc hdp hcp
  unfold run46OnePoint
  rw [rename_holds M.mem (run46Place3 d c p base)
    hinj oldOnePointExtensionCode ρ]
  simpa [run46Place3] using
    (oldOnePointExtensionCode_correct M
      (fun k => ρ (run46Place3 d c p base k)))

end Formula
end NFMinusZero


/-! RUN 48: ORBIT SEMANTIC BODY & BAD-SET ELIMINATION -/

/-!
Run 48 — real semantic assembly of the Run 46 orbit-recursion BODY;
and a concise no-nontermination elimination principle for the actual
bad set of an old NF−0 model.

APPEND after Run 47 integrated cumulative file.

IMPORTANT: UNCOMPILED. No declaration here claims to have finished the
13-binder quantified semantic bridge, the construction of an order graph,
or the final parity theorem. No `sorry` and no added axioms.
-/
namespace NFMinusZero
namespace Formula

/-- The exact quantified-free body of `run46OrbitRecursionCode`.
It uses the original 13 witness variables 1..6 and 9..15. -/
def run48OrbitBody : Formula :=
  .conj run46TypeRaiseA
    (.conj (run46Orbit 16 2 0 7 4000)
      (.conj (run46Orbit 17 3 1 8 5000)
        (.conj (run46Frege 4 2 6000)
          (.conj (run46Frege 6 3 7000)
            (.conj run46TypeRaiseLength run46SuccessorLength)))))

/-- Definitional audit: the Run 46 formula is precisely thirteen existential
quantifiers around the body constructed above. -/
theorem run48_recursionCode_is_quantifiedBody :
    run46OrbitRecursionCode =
      ex 1 (ex 2 (ex 3 (ex 4 (ex 5 (ex 6
       (ex 9 (ex 10 (ex 11 (ex 12 (ex 13 (ex 14
        (ex 15 run48OrbitBody)))))))))))) := by
  rfl

/-- The fully expanded semantic meaning of the witness body. This is
independent of the complicated thirteen nested existential binders.
Each equivalence is inherited from the ORIGINAL first-order coding,
via the capture-free renaming lemmas of Run 47. -/
theorem run48_orbitBody_correct
    {V : Type*} (M : PositiveModel V) (ρ : Nat → V) :
    run48OrbitBody.holds M.mem ρ ↔
      (M.IsFregeClass (ρ 0) (ρ 9) ∧
        M.IsUSC (ρ 10) (ρ 9) ∧
        M.IsFregeClass (ρ 1) (ρ 10)) ∧
      M.IsLeastGraphOrbit (ρ 7) (ρ 0) (ρ 2) ∧
      M.IsLeastGraphOrbit (ρ 8) (ρ 1) (ρ 3) ∧
      M.IsFregeClass (ρ 4) (ρ 2) ∧
      M.IsFregeClass (ρ 6) (ρ 3) ∧
      (M.IsFregeClass (ρ 4) (ρ 11) ∧
        M.IsUSC (ρ 12) (ρ 11) ∧
        M.IsFregeClass (ρ 5) (ρ 12)) ∧
      (M.IsFregeClass (ρ 5) (ρ 13) ∧
        M.IsFregeClass (ρ 6) (ρ 14) ∧
        M.IsOldOnePointExtension (ρ 13) (ρ 14) (ρ 15)) := by
  classical
  simp only [run48OrbitBody, run46TypeRaiseA,
    run46TypeRaiseLength, run46SuccessorLength, Formula.holds]
  -- All side-conditions of the Run 47 lemmas are closed numeral facts.
  simp [run47_run46Orbit_correct, run47_run46Frege_correct,
    run47_run46USC_correct, run47_run46OnePoint_correct]

end Formula

/-! The following theorem works with a *genuine internal* relation-graph
L and bad set D. It supplies the exact nonterminating structure that the
user's SECOND finiteness clause forbids. Crucially, it neither postulates
induction over all cardinals nor uses maximal-element choice. -/

/-- Given an inhabited-comprehension set of bad orbit points and a genuine
internal strict order graph, forward propagation of badness contradicts
no-nontermination of that actual set. `hNoNT_D` is the instance of the
user's finiteness hypothesis that must subsequently be obtained by the
Run 39 exact-finiteness bridge. -/
theorem PositiveModel.run48_eliminate_bad_orbit
    {V : Type*} (M : PositiveModel V)
    (C D E L : V) (P : V → Prop)
    (hD : ∀ a : V, M.mem a D ↔ M.mem a C ∧ ¬ P a)
    (hEclosed : ∀ a b : V,
      M.mem a C → M.RelByGraph E a b → M.mem b C)
    (hTerminalBase : ∀ a : V, M.mem a C →
      (∀ b : V, ¬ M.RelByGraph E a b) → P a)
    (hNonterminalStep : ∀ a b : V, M.mem a C →
      M.RelByGraph E a b → P b → P a)
    (hGrowth : ∀ a b : V, M.mem a C →
      M.RelByGraph E a b → M.RelByGraph L a b)
    (hIrrefl : ∀ a : V, ¬ M.RelByGraph L a a)
    (hTrans : ∀ a b c : V,
      M.RelByGraph L a b → M.RelByGraph L b c →
        M.RelByGraph L a c)
    (hNoNT_D : ¬
      ((∃ a : V, M.mem a D) ∧
       (∀ a : V, M.mem a D → ¬ M.RelByGraph L a a) ∧
       (∀ a b c : V,
          M.mem a D → M.mem b D → M.mem c D →
          M.RelByGraph L a b → M.RelByGraph L b c →
          M.RelByGraph L a c) ∧
       (∀ a : V, M.mem a D →
          ∃ b : V, M.mem b D ∧ M.RelByGraph L a b))) :
    ∀ a : V, M.mem a C → P a := by
  classical
  by_contra hAll
  have hBad : ∃ a : V, M.mem a C ∧ ¬ P a := by
    push_neg at hAll
    exact hAll
  have hInhabited : ∃ a : V, M.mem a D := by
    obtain ⟨a, haC, hna⟩ := hBad
    exact ⟨a, (hD a).2 ⟨haC, hna⟩⟩
  have hNonterm : ∀ a : V, M.mem a D →
      ∃ b : V, M.mem b D ∧ M.RelByGraph L a b := by
    intro a haD
    obtain ⟨haC, hna⟩ := (hD a).1 haD
    have hStep : ∃ b : V, M.RelByGraph E a b := by
      by_contra hNoStep
      have hTerm : ∀ b : V, ¬ M.RelByGraph E a b := by
        intro b hab
        exact hNoStep ⟨b, hab⟩
      exact hna (hTerminalBase a haC hTerm)
    obtain ⟨b, hab⟩ := hStep
    have hbC : M.mem b C := hEclosed a b haC hab
    have hnb : ¬ P b := by
      intro hbP
      exact hna (hNonterminalStep a b haC hab hbP)
    have hbD : M.mem b D := (hD b).2 ⟨hbC, hnb⟩
    exact ⟨b, hbD, hGrowth a b haC hab⟩
  apply hNoNT_D
  exact ⟨hInhabited,
    (by intro a _; exact hIrrefl a),
    (by intro a b c _ _ _ hab hbc; exact hTrans a b c hab hbc),
    hNonterm⟩

end NFMinusZero


==> anc/Speck-Infinity-main/NF0Specker/All.lean <==
import NF0Specker.Run68


==> anc/Speck-Infinity-main/NF0Specker/AllWithTarski.lean <==
import NF0Specker.All
import NF0Specker.TarskiEquivalence

/-! Separate Tarski/bi-well-order appendix, including the full equivalence. -/


==> anc/Speck-Infinity-main/NF0Specker/ExponentOrbit.lean <==
import NF0Specker.FiniteCardinals
import Mathlib.Tactic.Tauto
import Mathlib.Tactic.Convert
import Mathlib.Tactic.NormNum
import Mathlib.Tactic.IntervalCases

/-! ===================================================================
Runs 01–40: cumulative original NFMinusZero / Frege / exponent / E-T / special terminal orbit
FILE: NF0_Specker_Run40_Integrated_E_T_Orbit_UNCOMPILED.lean
====================================================================== -/
/-!
WARNING: This file is an INCOMPLETE formal development, not the kernel-verified
proof of Con(NF-0) -> Con(NF). The Specker cardinal derivation and the
formula-translation induction are still unproved. No `sorry` or added axiom
is used to conceal those mathematical obligations.
-/


/-!
# NF-0 to NF: exact semantic interface and permutation development

**STATUS (2026-10-12): THIS IS NOT A COMPLETE PROOF OF Con(NF-0) -> Con(NF).**

This file states the positive stratified-comprehension schema explicitly, proves
both of the elementary semantic branches, and identifies the two things which
remain to be formalized from the proposed Specker argument:

  1. `internalShiftFromSpecker`: produce the type-level, internally represented
     injection/bijection from positive finite-cardinal arithmetic in EVERY
     no-empty NF-0 model.  The mathematical Specker argument is not yet encoded.
  2. `FormulaTransport`: for each stratified formula, construct the corresponding
     stratified original-language formula with separately typed graph parameters.
     This too has NOT yet been proved here.

Both appear below as EXPLICIT HYPOTHESES of a conditional theorem, NOT as
`axiom`, `sorry`, `admit`, or a falsely named unconditional proof.

This file has NOT been compiled: no Lean executable is available here.
-/

universe u

namespace NFMinusZero

/-! ## First-order language and stratification -/

/-- First-order formula in the pure language of equality and membership.
    Variables are globally indexed by natural numbers; binders name a variable. -/
inductive Formula where
  | mem : Nat → Nat → Formula
  | eq : Nat → Nat → Formula
  | neg : Formula → Formula
  | conj : Formula → Formula → Formula
  | all : Nat → Formula → Formula
  deriving Repr

/-- Update an assignment at one variable name. -/
def overwrite {V : Type u} (ρ : Nat → V) (i : Nat) (x : V) : Nat → V :=
  fun k => if k = i then x else ρ k

/-- Standard Tarskian semantics for formulas with named bound variables. -/
def Formula.holds {V : Type u} (r : V → V → Prop)
    (ρ : Nat → V) : Formula → Prop
  | .mem i j  => r (ρ i) (ρ j)
  | .eq i j   => ρ i = ρ j
  | .neg φ    => ¬ φ.holds r ρ
  | .conj φ ψ => φ.holds r ρ ∧ ψ.holds r ρ
  | .all i φ  => ∀ x, φ.holds r (overwrite ρ i x)

/-- A single type assignment witnesses stratification of every atomic clause. -/
def Formula.fits (σ : Nat → Int) : Formula → Prop
  | .mem i j  => σ i + 1 = σ j
  | .eq i j   => σ i = σ j
  | .neg φ    => φ.fits σ
  | .conj φ ψ => φ.fits σ ∧ ψ.fits σ
  | .all _ φ  => φ.fits σ

instance Formula.decidableFits (σ : Nat → Int) (φ : Formula) : Decidable (φ.fits σ) :=
  match φ with
  | .mem i j => inferInstanceAs (Decidable (σ i + 1 = σ j))
  | .eq i j => inferInstanceAs (Decidable (σ i = σ j))
  | .neg φ => Formula.decidableFits σ φ
  | .conj φ ψ => @instDecidableAnd _ _ (Formula.decidableFits σ φ) (Formula.decidableFits σ ψ)
  | .all _ φ => Formula.decidableFits σ φ

/-- Quine stratification, including parameter variables. -/
def Formula.Stratified (φ : Formula) : Prop := ∃ σ : Nat → Int, φ.fits σ

/-! ## The exact NF-0 and NF axioms -/

structure PositiveModel (V : Type u) where
  mem : V → V → Prop
  extensional : ∀ a b, (∀ x, mem x a ↔ mem x b) → a = b
  multiplicity : ∃ a b : V, a ≠ b
  positive : ∀ (φ : Formula), φ.Stratified → ∀ (ρ : Nat → V),
    (∃ x : V, φ.holds mem (overwrite ρ 0 x)) →
    ∃ a : V, ∀ x : V, mem x a ↔ φ.holds mem (overwrite ρ 0 x)

structure FullModel (V : Type u) where
  carrier_nonempty : Nonempty V
  mem : V → V → Prop
  extensional : ∀ a b, (∀ x, mem x a ↔ mem x b) → a = b
  comprehension : ∀ (φ : Formula), φ.Stratified → ∀ (ρ : Nat → V),
    ∃ a : V, ∀ x : V, mem x a ↔ φ.holds mem (overwrite ρ 0 x)

/-! ## Case I: NF-0 with an old empty set already satisfies NF -/

noncomputable def PositiveModel.toFull_of_empty {V : Type u}
    (M : PositiveModel V) (q : V) (hq : ∀ x, ¬ M.mem x q) : FullModel V := by
  refine ⟨⟨Classical.choose M.multiplicity⟩, M.mem, M.extensional, ?_⟩
  intro φ hφ ρ
  classical
  by_cases h : ∃ x : V, φ.holds M.mem (overwrite ρ 0 x)
  · exact M.positive φ hφ ρ h
  · refine ⟨q, ?_⟩
    intro x
    constructor
    · intro hx
      exact False.elim (hq x hx)
    · intro hx
      exact False.elim (h ⟨x, hx⟩)

/-! ## The permutation operation -/

/-- The new membership has a new empty set at any point omitted by `j`. -/
def twist {V : Type u} (r : V → V → Prop) (j : V → V)
    (x y : V) : Prop := ∃ z, j z = y ∧ r x z

theorem twist_omitted_empty {V : Type u}
    (r : V → V → Prop) (j : V → V) (q : V)
    (hq : ∀ z, j z ≠ q) : ∀ x, ¬ twist r j x q := by
  intro x h
  rcases h with ⟨z, hz, _⟩
  exact hq z hz

theorem twist_at_image {V : Type u}
    (r : V → V → Prop) (j : V → V)
    (hinj : Function.Injective j) (z x : V) :
    twist r j x (j z) ↔ r x z := by
  constructor
  · rintro ⟨w, hw, hx⟩
    have h : w = z := hinj hw
    subst w
    exact hx
  · intro hx
    exact ⟨z, rfl, hx⟩

theorem twist_extensional {V : Type u}
    (r : V → V → Prop) (j : V → V) (q : V)
    (hext : ∀ a b, (∀ x, r x a ↔ r x b) → a = b)
    (hnonempty : ∀ z, ∃ x, r x z)
    (hinj : Function.Injective j)
    (hq : ∀ z, j z ≠ q)
    (hrange : ∀ y, y = q ∨ ∃ z, j z = y) :
    ∀ a b, (∀ x, twist r j x a ↔ twist r j x b) → a = b := by
  intro a b h
  rcases hrange a with hqa | ⟨za, hza⟩
  · rcases hrange b with hqb | ⟨zb, hzb⟩
    · exact hqa.trans hqb.symm
    · obtain ⟨x, hx⟩ := hnonempty zb
      have htwb : twist r j x b := ⟨zb, hzb, hx⟩
      have htwa : twist r j x a := (h x).mpr htwb
      rw [hqa] at htwa
      exact False.elim ((twist_omitted_empty r j q hq x) htwa)
  · rcases hrange b with hqb | ⟨zb, hzb⟩
    · obtain ⟨x, hx⟩ := hnonempty za
      have htwa : twist r j x a := ⟨za, hza, hx⟩
      have htwb : twist r j x b := (h x).mp htwa
      rw [hqb] at htwb
      exact False.elim ((twist_omitted_empty r j q hq x) htwb)
    · have heq : ∀ x, r x za ↔ r x zb := by
        intro x
        constructor
        · intro hxa
          have htwa : twist r j x a := ⟨za, hza, hxa⟩
          rcases (h x).mp htwa with ⟨w, hw, hxw⟩
          have hwz : w = zb := hinj (hw.trans hzb.symm)
          subst w
          exact hxw
        · intro hxb
          have htwb : twist r j x b := ⟨zb, hzb, hxb⟩
          rcases (h x).mpr htwb with ⟨w, hw, hxw⟩
          have hwz : w = za := hinj (hw.trans hza.symm)
          subst w
          exact hxw
      have hz : za = zb := hext za zb heq
      calc
        a = j za := hza.symm
        _ = j zb := congrArg j hz
        _ = b := hzb

/-! ## The actual syntax/comprehension bridge still required -/

/-- This is the syntactic translation obligation, NOT a theorem yet.
    An actual full proof must derive this from an *internal, homogeneous graph*
    of `j`, with separately typed parameter copies.

    It is deliberately a named PROP, so it cannot silently become an axiom.
    Note that simply having a metatheoretic function `j : V → V` is not
    sufficient to derive this property. -/
def FormulaTransport {V : Type u} (r : V → V → Prop) (j : V → V) : Prop :=
  ∀ (φ : Formula), φ.Stratified → ∀ (ρ : Nat → V),
    ∃ (ψ : Formula) (τ : Nat → V), ψ.Stratified ∧
      ∀ x : V,
        ψ.holds r (overwrite τ 0 x) ↔
          φ.holds (twist r j) (overwrite ρ 0 x)

/-- If the explicit formula-translation obligation is supplied, all
    stratified comprehension transfers along the permutation. -/
theorem twist_comprehension {V : Type u}
    (M : PositiveModel V) (j : V → V) (q : V)
    (hinj : Function.Injective j)
    (hq : ∀ z, j z ≠ q)
    (htransport : FormulaTransport M.mem j) :
    ∀ (φ : Formula), φ.Stratified → ∀ (ρ : Nat → V),
      ∃ b : V, ∀ x : V,
        twist M.mem j x b ↔ φ.holds (twist M.mem j) (overwrite ρ 0 x) := by
  intro φ hφ ρ
  obtain ⟨ψ, τ, hψ, heq⟩ := htransport φ hφ ρ
  classical
  by_cases hw : ∃ x : V, ψ.holds M.mem (overwrite τ 0 x)
  · obtain ⟨A, hA⟩ := M.positive ψ hψ τ hw
    refine ⟨j A, ?_⟩
    intro x
    exact (twist_at_image M.mem j hinj A x).trans ((hA x).trans (heq x))
  · refine ⟨q, ?_⟩
    intro x
    constructor
    · intro hx
      exact False.elim ((twist_omitted_empty M.mem j q hq x) hx)
    · intro hx
      have hx' : ψ.holds M.mem (overwrite τ 0 x) := (heq x).mpr hx
      exact False.elim (hw ⟨x, hx'⟩)

/-- Fully proved SEMANTIC ENDPOINT, conditional on the two precisely named
    hypotheses: the internal shift and its formula translation. -/
noncomputable def PositiveModel.twist_toFull {V : Type u}
    (M : PositiveModel V) (hnonempty : ∀ a, ∃ x, M.mem x a)
    (j : V → V) (q : V)
    (hinj : Function.Injective j)
    (hq : ∀ z, j z ≠ q)
    (hrange : ∀ y, y = q ∨ ∃ z, j z = y)
    (htransport : FormulaTransport M.mem j) : FullModel V := by
  refine ⟨⟨Classical.choose M.multiplicity⟩, twist M.mem j, ?_, ?_⟩
  · exact twist_extensional M.mem j q M.extensional
      hnonempty hinj hq hrange
  · exact twist_comprehension M j q hinj hq htransport

/-! ## The exact Hilbert-hotel step on an internal successor sector -/

/-- Extend a successor on a distinguished sector by the identity elsewhere. -/
noncomputable def extendShift {V : Type u}
    (N : Set V) (s : V → V) (x : V) : V := by
  classical
  exact if x ∈ N then s x else x

/-- The combinatorial Hilbert-hotel part is proved without any set-theory axioms.
    Internal *representation* of its graph still has to be supplied before
    invoking the first-order formula translation. -/
theorem extendShift_properties {V : Type u}
    (N : Set V) (s : V → V) (q : V)
    (hqN : q ∈ N)
    (hclosed : ∀ x, x ∈ N → s x ∈ N)
    (hinj : ∀ x y, x ∈ N → y ∈ N → s x = s y → x = y)
    (homit : ∀ x, x ∈ N → s x ≠ q)
    (hsurj : ∀ y, y ∈ N → y ≠ q → ∃ x, x ∈ N ∧ s x = y) :
    Function.Injective (extendShift N s) ∧
      (∀ z, extendShift N s z ≠ q) ∧
      (∀ y, y = q ∨ ∃ z, extendShift N s z = y) := by
  classical
  constructor
  · intro x y hxy
    by_cases hx : x ∈ N
    · by_cases hy : y ∈ N
      · apply hinj x y hx hy
        simpa [extendShift, hx, hy] using hxy
      · have h : s x = y := by simpa [extendShift, hx, hy] using hxy
        have : y ∈ N := h ▸ hclosed x hx
        exact False.elim (hy this)
    · by_cases hy : y ∈ N
      · have h : x = s y := by simpa [extendShift, hx, hy] using hxy
        have : x ∈ N := by rw [h]; exact hclosed y hy
        exact False.elim (hx this)
      · simpa [extendShift, hx, hy] using hxy
  constructor
  · intro z
    by_cases hz : z ∈ N
    · simpa [extendShift, hz] using homit z hz
    · have hzq : z ≠ q := by
        intro h
        apply hz
        simpa [h] using hqN
      simpa [extendShift, hz] using hzq
  · intro y
    by_cases hyq : y = q
    · exact Or.inl hyq
    · right
      by_cases hy : y ∈ N
      · obtain ⟨x, hx, hsx⟩ := hsurj y hy hyq
        exact ⟨x, by simpa [extendShift, hx] using hsx⟩
      · exact ⟨y, by simp [extendShift, hy]⟩

/-! ## Arithmetic/minimality core of the Specker contradiction

The following theorem is a FORMAL proof of the *final contradiction*, in an
abstract cardinal order. It does NOT prove that the proposed NF-0 definitions
of `Good`, `T`, and `orbitLength` fulfill its hypotheses. In particular,
`hshift` represents the two difficult Specker orbit-induction lemmas.
-/

theorem specker_final_contradiction
    {C : Type u} [LinearOrder C]
    (T : C → C) (Good : C → Prop)
    (orbitLength : C → Nat) (Tfinite : Nat → Nat)
    (hleast : ∃ m, Good m ∧ ∀ p, Good p → m ≤ p)
    (hTgood : ∀ m, Good m → Good (T m))
    (hpredecessor : ∀ m, Good m → m < T m →
      ∃ p, Good p ∧ p < m)
    (horbit : ∀ m, Good m →
      orbitLength (T m) = Tfinite (orbitLength m) + 1 ∨
      orbitLength (T m) = Tfinite (orbitLength m) + 2)
    (hmod : ∀ n, Tfinite n % 3 = n % 3) : False := by
  obtain ⟨m, hm, hmin⟩ := hleast
  have hle : m ≤ T m := hmin (T m) (hTgood m hm)
  have hfix : m = T m := by
    by_contra hne
    have hlt : m < T m := lt_of_le_of_ne hle hne
    obtain ⟨p, hpGood, hpLess⟩ := hpredecessor m hm hlt
    exact (not_lt_of_ge (hmin p hpGood)) hpLess
  have hlenEq : orbitLength m = orbitLength (T m) :=
    congrArg orbitLength hfix
  rcases horbit m hm with hnext | hnext
  · have hform : orbitLength m = Tfinite (orbitLength m) + 1 :=
      hlenEq.trans hnext
    have hres := hmod (orbitLength m)
    omega
  · have hform : orbitLength m = Tfinite (orbitLength m) + 2 :=
      hlenEq.trans hnext
    have hres := hmod (orbitLength m)
    omega

/-! ## The precise outstanding Specker/representation interface -/

/-- What the adapted positive Specker argument + successor graph + actual
    first-order formula translation must prove.  An internal graph condition
    must be used while proving this predicate, not inferred from a bare
    externally given Lean function. -/
def InternalShiftSupply {V : Type u} (M : PositiveModel V) : Prop :=
  (∀ a, ∃ x, M.mem x a) →
    ∃ (j : V → V) (q : V),
      Function.Injective j ∧
      (∀ z, j z ≠ q) ∧
      (∀ y, y = q ∨ ∃ z, j z = y) ∧
      FormulaTransport M.mem j

/-- A completely explicit conditional consistency theorem. The goal of the
    unfinished cardinal formalization is exactly to REMOVE `hSpecker`.
    This theorem should not be advertised as the unconditional result. -/
noncomputable def PositiveModel.toFull_if_shift_supplied {V : Type u}
    (M : PositiveModel V)
    (hSpecker : InternalShiftSupply M) : FullModel V := Classical.choice <| by
  classical
  by_cases he : ∃ q : V, ∀ x, ¬ M.mem x q
  · obtain ⟨q, hq⟩ := he
    exact ⟨M.toFull_of_empty q hq⟩
  · have hnonempty : ∀ a, ∃ x, M.mem x a := by
      intro a
      by_contra hn
      apply he
      refine ⟨a, ?_⟩
      intro x hx
      exact hn ⟨x, hx⟩
    obtain ⟨j, q, hinj, hq, hrange, htr⟩ := hSpecker hnonempty
    exact ⟨M.twist_toFull hnonempty j q hinj hq hrange htr⟩

end NFMinusZero



/-!
This module derives elementary internal set constructions from the exact
positive stratified comprehension schema (not from unproved set constructors).

It is supplementary to NFMinusZero_Equiconsistency_Development.lean.
It is NOT a complete proof of Con(NF-0) -> Con(NF).
No Lean toolchain is available to compile it in this environment.
-/

namespace NFMinusZero

namespace Formula

def or (φ ψ : Formula) : Formula := .neg (.conj (.neg φ) (.neg ψ))

theorem or_holds {V : Type*} (r : V → V → Prop) (ρ : Nat → V)
    (φ ψ : Formula) :
    (or φ ψ).holds r ρ ↔ φ.holds r ρ ∨ ψ.holds r ρ := by
  classical
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, and_assoc, exists_and_right]

theorem or_fits (σ : Nat → Int) (φ ψ : Formula) :
    (or φ ψ).fits σ ↔ φ.fits σ ∧ ψ.fits σ := by
  simp [or, fits]

end Formula

/-- A stratified formula whose extension is exactly {a}. -/
def singletonFormula : Formula := .eq 0 1

theorem singletonFormula_stratified : singletonFormula.Stratified := by
  refine ⟨fun _ => 0, ?_⟩
  rfl

/-- A stratified formula whose extension is exactly {a,b}. -/
def unorderedPairFormula : Formula :=
  Formula.or (.eq 0 1) (.eq 0 2)

theorem unorderedPairFormula_stratified : unorderedPairFormula.Stratified := by
  refine ⟨fun _ => 0, ?_⟩
  simp [unorderedPairFormula, Formula.or_fits, Formula.fits]

/-- Positive comprehension proves that every object has a singleton. -/
theorem PositiveModel.singleton_exists {V : Type*} (M : PositiveModel V)
    (a : V) :
    ∃ s : V, ∀ x : V, M.mem x s ↔ x = a := by
  let ρ : Nat → V := fun _ => a
  have hn : ∃ x : V,
      singletonFormula.holds M.mem (overwrite ρ 0 x) := by
    refine ⟨a, ?_⟩
    simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, exists_and_right, or_iff_not_imp_left]
  obtain ⟨s, hs⟩ := M.positive singletonFormula
    singletonFormula_stratified ρ hn
  refine ⟨s, ?_⟩
  intro x
  simpa [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, exists_and_right, or_iff_not_imp_left] using hs x

/-- Positive comprehension proves every unordered pair exists. -/
theorem PositiveModel.unordered_pair_exists {V : Type*} (M : PositiveModel V)
    (a b : V) :
    ∃ s : V, ∀ x : V, M.mem x s ↔ x = a ∨ x = b := by
  let ρ : Nat → V := fun k => if k = 2 then b else a
  have hn : ∃ x : V,
      unorderedPairFormula.holds M.mem (overwrite ρ 0 x) := by
    refine ⟨a, ?_⟩
    simp [unorderedPairFormula, Formula.or_holds, Formula.holds,
      overwrite, ρ, and_assoc, exists_and_right, or_iff_not_imp_left]
  obtain ⟨s, hs⟩ := M.positive unorderedPairFormula
    unorderedPairFormula_stratified ρ hn
  refine ⟨s, ?_⟩
  intro x
  simpa [unorderedPairFormula, Formula.or_holds,
    Formula.holds, overwrite, ρ, and_assoc, exists_and_right, or_iff_not_imp_left] using hs x

/-- Extensionality makes any given singleton representation unique. -/
theorem PositiveModel.singleton_unique {V : Type*} (M : PositiveModel V)
    (a s t : V)
    (hs : ∀ x : V, M.mem x s ↔ x = a)
    (ht : ∀ x : V, M.mem x t ↔ x = a) : s = t := by
  apply M.extensional s t
  intro x
  exact (hs x).trans (ht x).symm

/-- Extensionality makes any given unordered pair representation unique. -/
theorem PositiveModel.unordered_pair_unique {V : Type*} (M : PositiveModel V)
    (a b s t : V)
    (hs : ∀ x : V, M.mem x s ↔ x = a ∨ x = b)
    (ht : ∀ x : V, M.mem x t ↔ x = a ∨ x = b) : s = t := by
  apply M.extensional s t
  intro x
  exact (hs x).trans (ht x).symm

/-- Multiplicity yields three pairwise distinct sets:
    {a}, {b}, and {a,b}.  No empty set is invoked. -/
theorem PositiveModel.three_distinct {V : Type*} (M : PositiveModel V) :
    ∃ u v w : V, u ≠ v ∧ u ≠ w ∧ v ≠ w := by
  obtain ⟨a, b, hab⟩ := M.multiplicity
  obtain ⟨u, hu⟩ := M.singleton_exists a
  obtain ⟨v, hv⟩ := M.singleton_exists b
  obtain ⟨w, hw⟩ := M.unordered_pair_exists a b
  have huv : u ≠ v := by
    intro heq
    have ha : M.mem a u := (hu a).mpr rfl
    have hav : M.mem a v := by simpa [heq] using ha
    exact hab ((hv a).mp hav)
  have huw : u ≠ w := by
    intro heq
    have hb : M.mem b w := (hw b).mpr (Or.inr rfl)
    have hbu : M.mem b u := by simpa [heq] using hb
    exact hab ((hu b).mp hbu).symm
  have hvw : v ≠ w := by
    intro heq
    have ha : M.mem a w := (hw a).mpr (Or.inl rfl)
    have hav : M.mem a v := by simpa [heq] using ha
    exact hab ((hv a).mp hav)
  exact ⟨u, v, w, huv, huw, hvw⟩

/-- Full NF has a genuinely empty set. This works with the nonempty-carrier
    semantics (and avoids the vacuous empty-domain model). -/
theorem FullModel.empty_exists {V : Type*} (M : FullModel V) :
    ∃ e : V, ∀ x : V, ¬ M.mem x e := by
  classical
  obtain ⟨a⟩ := M.carrier_nonempty
  let ρ : Nat → V := fun _ => a
  have hstrat : (Formula.neg (.eq 0 0)).Stratified := by
    exact ⟨fun _ => 0, rfl⟩
  obtain ⟨e, he⟩ := M.comprehension (Formula.neg (.eq 0 0))
    hstrat ρ
  refine ⟨e, ?_⟩
  intro x hx
  have hfalse := (he x).mp hx
  simpa [Formula.holds, overwrite, and_assoc, exists_and_right, or_iff_not_imp_left] using hfalse

/-- Full NF implies the three-axiom positive NF-0 theory, including
    multiplicity; nothing about cardinal arithmetic is needed here. -/
noncomputable def FullModel.toPositive {V : Type*} (M : FullModel V) :
    PositiveModel V := Classical.choice <| by
  classical
  obtain ⟨a⟩ := M.carrier_nonempty
  obtain ⟨e, he⟩ := M.empty_exists
  let ρ : Nat → V := fun _ => a
  have hstrat : (Formula.eq 0 1).Stratified :=
    singletonFormula_stratified
  obtain ⟨s, hs⟩ := M.comprehension (Formula.eq 0 1)
    hstrat ρ
  have has : M.mem a s := by
    apply (hs a).mpr
    simp [Formula.holds, overwrite, ρ, and_assoc, exists_and_right, or_iff_not_imp_left]
  have hse : s ≠ e := by
    intro h
    exact he a (h ▸ has)
  refine ⟨⟨M.mem, M.extensional, ⟨s, e, hse⟩, ?_⟩⟩
  intro φ hφ τ _
  exact M.comprehension φ hφ τ

/-- The universal set exists from positive comprehension, because x=x
    has an explicit witness supplied by Multiplicity. -/
theorem PositiveModel.universal_exists {V : Type*} (M : PositiveModel V) :
    ∃ v : V, ∀ x : V, M.mem x v := by
  classical
  obtain ⟨a, b, hab⟩ := M.multiplicity
  let ρ : Nat → V := fun _ => a
  have hstrat : (Formula.eq 0 0).Stratified := ⟨fun _ => 0, rfl⟩
  have hwitness : ∃ x : V,
      (Formula.eq 0 0).holds M.mem (overwrite ρ 0 x) := by
    exact ⟨a, by simp [Formula.holds, overwrite, and_assoc, exists_and_right, or_iff_not_imp_left]⟩
  obtain ⟨v, hv⟩ := M.positive (.eq 0 0) hstrat ρ hwitness
  refine ⟨v, ?_⟩
  intro x
  apply (hv x).mpr
  simp [Formula.holds, overwrite, and_assoc, exists_and_right, or_iff_not_imp_left]

/-- A faithful Kuratowski pair code is constructed from three positive
    comprehension instances: {a}, {a,b}, and {{a},{a,b}}. -/
def PositiveModel.IsKuratowskiPair {V : Type*} (M : PositiveModel V)
    (a b p : V) : Prop :=
  ∃ s t : V,
    (∀ x : V, M.mem x s ↔ x = a) ∧
    (∀ x : V, M.mem x t ↔ x = a ∨ x = b) ∧
    (∀ x : V, M.mem x p ↔ x = s ∨ x = t)

theorem PositiveModel.kuratowski_pair_exists {V : Type*}
    (M : PositiveModel V) (a b : V) :
    ∃ p : V, M.IsKuratowskiPair a b p := by
  obtain ⟨s, hs⟩ := M.singleton_exists a
  obtain ⟨t, ht⟩ := M.unordered_pair_exists a b
  obtain ⟨p, hp⟩ := M.unordered_pair_exists s t
  exact ⟨p, s, t, hs, ht, hp⟩

/-- The Kuratowski pairing relation is injective in a fully extensional
    positive-comprehension model, even if there is no empty set. -/
theorem PositiveModel.kuratowski_pair_injective {V : Type*}
    (M : PositiveModel V) (a b c d p : V)
    (hab : M.IsKuratowskiPair a b p)
    (hcd : M.IsKuratowskiPair c d p) : a = c ∧ b = d := by
  obtain ⟨sa, ta, hsa, hta, hpab⟩ := hab
  obtain ⟨sc, tc, hsc, htc, hpcd⟩ := hcd
  have hscP : M.mem sc p := (hpcd sc).mpr (Or.inl rfl)
  have hac : a = c := by
    have hAinSC : M.mem a sc := by
      rcases (hpab sc).mp hscP with heq | heq
      · rw [heq]
        exact (hsa a).mpr rfl
      · rw [heq]
        exact (hta a).mpr (Or.inl rfl)
    exact (hsc a).mp hAinSC
  refine ⟨hac, ?_⟩
  by_cases hba : b = a
  · have htaEq : ta = sa := by
      apply M.extensional ta sa
      intro x
      constructor
      · intro hx
        rcases (hta x).mp hx with h | h
        · exact (hsa x).mpr h
        · exact (hsa x).mpr (h.trans hba)
      · intro hx
        exact (hta x).mpr (Or.inl ((hsa x).mp hx))
    have htcP : M.mem tc p := (hpcd tc).mpr (Or.inr rfl)
    have htcSa : tc = sa := by
      rcases (hpab tc).mp htcP with h | h
      · exact h
      · exact h.trans htaEq
    have hDinTc : M.mem d tc := (htc d).mpr (Or.inr rfl)
    have hda : d = a := (hsa d).mp (by simpa [htcSa] using hDinTc)
    exact hba.trans hda.symm
  · have htaP : M.mem ta p := (hpab ta).mpr (Or.inr rfl)
    have htaTc : ta = tc := by
      rcases (hpcd ta).mp htaP with h | h
      · have hbInTa : M.mem b ta := (hta b).mpr (Or.inr rfl)
        have hbInSc : M.mem b sc := by simpa [h] using hbInTa
        have hbc : b = c := (hsc b).mp hbInSc
        exact False.elim (hba (hbc.trans hac.symm))
      · exact h
    have hbInTa : M.mem b ta := (hta b).mpr (Or.inr rfl)
    have hbInTc : M.mem b tc := by simpa [htaTc] using hbInTa
    rcases (htc b).mp hbInTc with hbc | hbd
    · exact False.elim (hba (hbc.trans hac.symm))
    · exact hbd

/-! ### Explicit stratified graph-membership coding -/

namespace Formula

/-- Syntactic existential quantification using only the original grammar. -/
def ex (i : Nat) (φ : Formula) : Formula := .neg (.all i (.neg φ))

/-- Syntactic biconditional using only negation and conjunction. -/
def iffF (φ ψ : Formula) : Formula :=
  or (.conj φ ψ) (.conj (.neg φ) (.neg ψ))

theorem ex_holds {V : Type*} (r : V → V → Prop)
    (ρ : Nat → V) (i : Nat) (φ : Formula) :
    (ex i φ).holds r ρ ↔ ∃ x : V, φ.holds r (overwrite ρ i x) := by
  classical
  simp [ex, Formula.holds, and_assoc, exists_and_right, or_iff_not_imp_left]

theorem ex_fits (σ : Nat → Int) (i : Nat) (φ : Formula) :
    (ex i φ).fits σ ↔ φ.fits σ := by
  simp [ex, Formula.fits]

theorem iffF_holds {V : Type*} (r : V → V → Prop)
    (ρ : Nat → V) (φ ψ : Formula) :
    (iffF φ ψ).holds r ρ ↔
       (φ.holds r ρ ↔ ψ.holds r ρ) := by
  classical
  simp [iffF, or_holds, Formula.holds, and_assoc, exists_and_right, or_iff_not_imp_left]
  tauto

theorem iffF_fits (σ : Nat → Int) (φ ψ : Formula) :
    (iffF φ ψ).fits σ ↔ φ.fits σ ∧ ψ.fits σ := by
  simp [iffF, or_fits, Formula.fits]

/-- `s` is the singleton of `a`, with bound member-index `z`. -/
def singCode (s a z : Nat) : Formula :=
  .all z (iffF (.mem z s) (.eq z a))

/-- `t` is the unordered pair of `a,b`. -/
def unorderedCode (t a b z : Nat) : Formula :=
  .all z (iffF (.mem z t) (or (.eq z a) (.eq z b)))

/-- `p` is the unordered pair of `s,t`. -/
def pairCode (p s t z : Nat) : Formula :=
  .all z (iffF (.mem z p) (or (.eq z s) (.eq z t)))

/-- A concrete membership-only formula for a homogeneous Kuratowski graph.
    Free variables: 0=input, 1=output, 2=graph-set.
    Bound variables: 3,4,5 are the set witnesses; 6,7,8 are the
    member-test variables. All are distinct. -/
def kuratowskiGraphAtom : Formula :=
  ex 5 (ex 3 (ex 4
    (.conj (singCode 3 0 6)
      (.conj (unorderedCode 4 0 1 7)
        (.conj (pairCode 5 3 4 8) (.mem 5 2))))))

/-- Correct types: input/output at 0, components at 1, code at 2,
    graph-set at 3. -/
def graphAtomTypes : Nat → Int
  | 0 => 0 | 1 => 0 | 2 => 3
  | 3 => 1 | 4 => 1 | 5 => 2
  | 6 => 0 | 7 => 0 | 8 => 1
  | _ => 0

theorem kuratowskiGraphAtom_stratified :
    kuratowskiGraphAtom.Stratified := by
  refine ⟨graphAtomTypes, ?_⟩
  simp [kuratowskiGraphAtom, singCode, unorderedCode, pairCode,
    ex_fits, iffF_fits, or_fits, Formula.fits, graphAtomTypes]

end Formula

/-- Exact first-order meaning of the homogeneous graph atom.
    The only nonlogical parameter is the graph-set at variable 2. -/
theorem PositiveModel.kuratowskiGraphAtom_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    Formula.kuratowskiGraphAtom.holds M.mem ρ ↔
      ∃ p : V, M.IsKuratowskiPair (ρ 0) (ρ 1) p ∧ M.mem p (ρ 2) := by
  classical
  simp [Formula.kuratowskiGraphAtom, Formula.ex_holds,
    Formula.singCode, Formula.unorderedCode, Formula.pairCode,
    Formula.iffF_holds, Formula.or_holds, Formula.holds,
    PositiveModel.IsKuratowskiPair, overwrite, and_assoc, ← exists_and_right, or_iff_not_imp_left]

end NFMinusZero




/-! ===== MODULE: NFMinusZero_FormulaSubstitution.lean ===== -/

/-!
NF−0 → NF, continuing formalization checkpoint (2026-10-12).

This module proves a genuinely general syntax-level substitution result:
replace ALL atomic membership occurrences of any first-order formula by a
specified family of formula codes, including under quantifiers.

No sorry, admit, or new axioms. However, this file has NOT been compiled,
and it does NOT on its own discharge FormulaTransport or the positive
Specker argument. Those tasks require atom coding and cardinal proofs.
-/

namespace NFMinusZero
namespace Formula

/-- Replace membership atoms, recursively including all bound subformulas. -/
def substituteMem (atom : Nat → Nat → Formula) : Formula → Formula
  | .mem i j   => atom i j
  | .eq i j    => .eq i j
  | .neg φ     => .neg (substituteMem atom φ)
  | .conj φ ψ  => .conj (substituteMem atom φ) (substituteMem atom ψ)
  | .all i φ   => .all i (substituteMem atom φ)

/-- Every (including bound) variable index is strictly less than `bound`. -/
def Bounded (bound : Nat) : Formula → Prop
  | .mem i j  => i < bound ∧ j < bound
  | .eq i j   => i < bound ∧ j < bound
  | .neg φ    => φ.Bounded bound
  | .conj φ ψ => φ.Bounded bound ∧ ψ.Bounded bound
  | .all i φ  => i < bound ∧ φ.Bounded bound

instance decidableBounded (bound : Nat) (φ : Formula) : Decidable (φ.Bounded bound) :=
  match φ with
  | .mem i j => inferInstanceAs (Decidable (i < bound ∧ j < bound))
  | .eq i j => inferInstanceAs (Decidable (i < bound ∧ j < bound))
  | .neg φ => decidableBounded bound φ
  | .conj φ ψ => @instDecidableAnd _ _ (decidableBounded bound φ) (decidableBounded bound ψ)
  | .all i φ => @instDecidableAnd _ _ (inferInstanceAs (Decidable (i < bound))) (decidableBounded bound φ)

/-- A membership-atom substitution preserves a given stratification provided
    each new atom fits at the old atom's original relative levels. -/
theorem substituteMem_fits
    (atom : Nat → Nat → Formula) (φ : Formula) (σ : Nat → Int)
    (hAtom : ∀ i j, σ i + 1 = σ j → (atom i j).fits σ)
    (hφ : φ.fits σ) : (φ.substituteMem atom).fits σ := by
  induction φ with
  | mem i j => exact hAtom i j hφ
  | eq i j => exact hφ
  | neg ψ ih => exact ih hφ
  | conj ψ χ ihψ ihχ => exact ⟨ihψ hφ.1, ihχ hφ.2⟩
  | all i ψ ih => exact ih hφ

/-- The pure semantic substitution theorem. This does not assume that the
    replacement atoms are single symbols; they can be arbitrarily complex
    formulas. It handles negation, conjunction, and *all* quantifiers. -/
theorem substituteMem_holds {V : Type*}
    (r s : V → V → Prop)
    (atom : Nat → Nat → Formula) (φ : Formula) (ρ : Nat → V)
    (hAtom : ∀ i j (τ : Nat → V),
      (atom i j).holds r τ ↔ s (τ i) (τ j)) :
    (φ.substituteMem atom).holds r ρ ↔ φ.holds s ρ := by
  induction φ generalizing ρ with
  | mem i j => exact hAtom i j ρ
  | eq i j => exact Iff.rfl
  | neg ψ ih => exact not_congr (ih ρ)
  | conj ψ χ ihψ ihχ => exact and_congr (ihψ ρ) (ihχ ρ)
  | all i ψ ih =>
      simp only [substituteMem, holds, and_assoc, exists_and_right, or_iff_not_imp_left]
      exact forall_congr' (fun x => ih (overwrite ρ i x))

/-- If all quantifiers and all atomic variable indices are below `B`, then
    a predicate about the auxiliary parameters is preserved by every binder
    provided it is invariant under updates BELOW `B`. -/
theorem substituteMem_holds_guarded {V : Type*}
    (r s : V → V → Prop)
    (atom : Nat → Nat → Formula) (φ : Formula) (ρ : Nat → V)
    (B : Nat) (P : (Nat → V) → Prop)
    (hAtom : ∀ i j (τ : Nat → V), P τ →
      ((atom i j).holds r τ ↔ s (τ i) (τ j)))
    (hStable : ∀ i (τ : Nat → V) (x : V), i < B →
      P τ → P (overwrite τ i x))
    (hB : φ.Bounded B) (hP : P ρ) :
    (φ.substituteMem atom).holds r ρ ↔ φ.holds s ρ := by
  induction φ generalizing ρ with
  | mem i j => exact hAtom i j ρ hP
  | eq i j => exact Iff.rfl
  | neg ψ ih => exact not_congr (ih ρ hB hP)
  | conj ψ χ ihψ ihχ =>
      exact and_congr (ihψ ρ hB.1 hP) (ihχ ρ hB.2 hP)
  | all i ψ ih =>
      simp only [substituteMem, holds, and_assoc, exists_and_right, or_iff_not_imp_left]
      exact forall_congr' (fun x =>
        ih (overwrite ρ i x) hB.2 (hStable i ρ x hB.1 hP))

/-- Concrete condition: all auxiliary assignment slots from `B` upwards
    have a prescribed value `g`. -/
def FixedAbove {V : Type*} (B : Nat) (g : V) (ρ : Nat → V) : Prop :=
  ∀ k, B ≤ k → ρ k = g

/-- Quantifying over an old variable cannot change a high-numbered
    auxiliary graph parameter. -/
theorem fixedAbove_overwrite {V : Type*}
    (B : Nat) (g : V) (ρ : Nat → V)
    (i : Nat) (x : V) (hi : i < B)
    (h : FixedAbove B g ρ) :
    FixedAbove B g (overwrite ρ i x) := by
  intro k hk
  have hne : k ≠ i := by omega
  simpa [overwrite, hne] using h k hk

/-- The guarded theorem specialized to constant graph-parameter slots.
    This is the syntactic/semantic recursion needed in the membership twist. -/
theorem substituteMem_holds_fixedAbove {V : Type*}
    (r s : V → V → Prop)
    (atom : Nat → Nat → Formula) (φ : Formula) (ρ : Nat → V)
    (B : Nat) (g : V)
    (hAtom : ∀ i j (τ : Nat → V), FixedAbove B g τ →
      ((atom i j).holds r τ ↔ s (τ i) (τ j)))
    (hB : φ.Bounded B)
    (hρ : FixedAbove B g ρ) :
    (φ.substituteMem atom).holds r ρ ↔ φ.holds s ρ := by
  exact substituteMem_holds_guarded r s atom φ ρ B
    (FixedAbove B g) hAtom
    (fun i τ x hi h => fixedAbove_overwrite B g τ i x hi h)
    hB hρ

end Formula
end NFMinusZero



/-! ===== MODULE: NFMinusZero_RenameSyntax.lean ===== -/

/-!
NF−0 → NF, stage: capture-free syntactic renaming of Tarskian variables.

This is a proven-in-source general lemma, awaiting compilation. The theorem
`rename_holds` is the recursive binder-renaming step needed to insert the
Kuratowski graph atom into the translated membership formula. It assumes
injectivity of the variable renaming so bound variables are not captured.

This is NOT the full NF−0 equiconsistency result.
-/

namespace NFMinusZero
namespace Formula

/-- Rename every occurrence, including the binder and its bound occurrences. -/
def rename (f : Nat → Nat) : Formula → Formula
  | .mem i j   => .mem (f i) (f j)
  | .eq i j    => .eq (f i) (f j)
  | .neg φ     => .neg (rename f φ)
  | .conj φ ψ  => .conj (rename f φ) (rename f ψ)
  | .all i φ   => .all (f i) (rename f φ)

/-- Updating a renamed variable then restricting the valuation to the old
    names is exactly the same as updating the old valuation. -/
theorem overwrite_comp_renaming {V : Type*}
    (ρ : Nat → V) (f : Nat → Nat) (hf : Function.Injective f)
    (i : Nat) (x : V) :
    (fun k => overwrite ρ (f i) x (f k)) =
      overwrite (fun k => ρ (f k)) i x := by
  funext k
  by_cases hki : k = i
  · subst k
    simp [overwrite]
  · have hfki : f k ≠ f i := by
      intro heq
      exact hki (hf heq)
    simp [overwrite, hki, hfki]

/-- Semantics of capture-free renaming, including quantifiers. -/
theorem rename_holds {V : Type*}
    (r : V → V → Prop) (f : Nat → Nat) (hf : Function.Injective f)
    (φ : Formula) (ρ : Nat → V) :
    (φ.rename f).holds r ρ ↔
      φ.holds r (fun k => ρ (f k)) := by
  induction φ generalizing ρ with
  | mem i j => exact Iff.rfl
  | eq i j => exact Iff.rfl
  | neg ψ ih => exact not_congr (ih ρ)
  | conj ψ χ ihψ ihχ => exact and_congr (ihψ ρ) (ihχ ρ)
  | all i ψ ih =>
      simp only [rename, holds, and_assoc, exists_and_right, or_iff_not_imp_left]
      apply forall_congr'
      intro x
      rw [ih (overwrite ρ (f i) x)]
      rw [overwrite_comp_renaming ρ f hf i x]

/-- Renaming also transports all stratification equations. -/
theorem rename_fits
    (f : Nat → Nat) (φ : Formula) (σ : Nat → Int) :
    (φ.rename f).fits σ ↔ φ.fits (fun i => σ (f i)) := by
  induction φ with
  | mem i j => exact Iff.rfl
  | eq i j => exact Iff.rfl
  | neg ψ ih => exact ih
  | conj ψ χ ihψ ihχ => exact and_congr ihψ ihχ
  | all i ψ ih => exact ih

end Formula
end NFMinusZero



/-! ===== MODULE: NFMinusZero_CodedTwistAtom.lean ===== -/

/-!
NF−0 → NF, stage: one actual first-order coded membership-twist atom.

This links the already-constructed Kuratowski graph formula to the semantic
membership permutation, using capture-free variable renaming.

The graph must actually be represented by an internal old-language set G;
that condition will be derived from the successor graph in the subsequent
Specker/shift formalization. The file is not a complete proof and has not
been compiled (Lean is unavailable in this runtime).
-/

namespace NFMinusZero
namespace Formula

/-- A separate fresh-name block for the second argument `j` of a membership
    atom. The size-20 spacing avoids clashes among its nine local slots. -/
def atomBase (B j : Nat) : Nat := B + 10 + 20*j

/-- Slot 1 is the old target variable `j`. All other slots are fresh.
    Hence the Kuratowski graph atom has input at slot 0, output at slot 1,
    the graph parameter at slot 2, and local binders in slots 3 through 8. -/
def atomRenaming (B j : Nat) (k : Nat) : Nat :=
  if k = 1 then j else atomBase B j + k

theorem atomRenaming_injective (B j : Nat) (hj : j < B) :
    Function.Injective (atomRenaming B j) := by
  intro a b h
  by_cases ha : a = 1
  · by_cases hb : b = 1
    · exact ha.trans hb.symm
    · simp only [atomRenaming, if_pos ha, if_neg hb] at h
      dsimp [atomBase] at h
      omega
  · by_cases hb : b = 1
    · simp only [atomRenaming, if_neg ha, if_pos hb] at h
      dsimp [atomBase] at h
      omega
    · simp only [atomRenaming, if_neg ha, if_neg hb] at h
      dsimp [atomBase] at h
      omega

/-- The new-membership atom `i ∈* j` expanded as
      `∃ z, i ∈ z ∧ ⟨z,j⟩ ∈ G`, with a genuinely first-order
    Kuratowski formula instead of an unexplained graph primitive. -/
def codedTwistAtom (B i j : Nat) : Formula :=
  ex (atomBase B j)
    (.conj (.mem i (atomBase B j))
      (kuratowskiGraphAtom.rename (atomRenaming B j)))

/-- Correct semantics for one expanded atom whenever the graph of `jfun`
    is represented by the set `G`, and all fresh high-numbered parameters
    retain the value `G` outside local quantifier scopes. -/
theorem codedTwistAtom_correct {V : Type*}
    (M : PositiveModel V) (jfun : V → V) (G : V)
    (B i j : Nat) (hi : i < B) (hj : j < B)
    (ρ : Nat → V)
    (hρ : FixedAbove B G ρ)
    (hGraph : ∀ a b : V,
      jfun a = b ↔
        ∃ p : V, M.IsKuratowskiPair a b p ∧ M.mem p G) :
    (codedTwistAtom B i j).holds M.mem ρ ↔
      twist M.mem jfun (ρ i) (ρ j) := by
  let f := atomRenaming B j
  let base := atomBase B j
  have hf : Function.Injective f := atomRenaming_injective B j hj
  have hbase : B ≤ base := by dsimp [base, atomBase]; omega
  have hbasei : base ≠ i := by omega
  have hbasej : base ≠ j := by omega
  have hbi : i ≠ atomBase B j := Ne.symm hbasei
  have hbase2 : base + 2 ≠ base := by omega
  have hlevel2 : B ≤ base + 2 := by omega
  have h0 (z : V) :
      (fun k => overwrite ρ base z (f k)) 0 = z := by
    simp [f, atomRenaming, base, overwrite]
  have h1 (z : V) :
      (fun k => overwrite ρ base z (f k)) 1 = ρ j := by
    simp [f, atomRenaming, overwrite, Ne.symm hbasej]
  have h2 (z : V) :
      (fun k => overwrite ρ base z (f k)) 2 = G := by
    have hg : ρ (base + 2) = G := hρ (base + 2) hlevel2
    simpa [f, atomRenaming, base, overwrite, hbase2] using hg
  have hGraphCode (z : V) :
      (kuratowskiGraphAtom.rename f).holds M.mem
          (overwrite ρ base z) ↔ jfun z = ρ j := by
    calc
      (kuratowskiGraphAtom.rename f).holds M.mem
          (overwrite ρ base z)
          ↔ kuratowskiGraphAtom.holds M.mem
              (fun k => overwrite ρ base z (f k)) :=
                rename_holds M.mem f hf kuratowskiGraphAtom
                  (overwrite ρ base z)
      _ ↔ ∃ p : V,
            M.IsKuratowskiPair z (ρ j) p ∧ M.mem p G := by
              simpa [h0 z, h1 z, h2 z] using
                (M.kuratowskiGraphAtom_correct
                  (fun k => overwrite ρ base z (f k)))
      _ ↔ jfun z = ρ j := (hGraph z (ρ j)).symm
  have hmem (z : V) :
      M.mem (overwrite ρ base z i) z ↔ M.mem (ρ i) z := by
    simp [overwrite, Ne.symm hbasei]
  unfold codedTwistAtom
  rw [ex_holds]
  simp only [Formula.holds, and_assoc, exists_and_right, or_iff_not_imp_left]
  constructor
  · rintro ⟨z, hleft, hright⟩
    exact ⟨z, (hGraphCode z).mp hright, by simpa [overwrite, hbi] using hleft⟩
  · rintro ⟨z, hright, hleft⟩
    exact ⟨z, by simpa [overwrite, hbi] using hleft, (hGraphCode z).mpr hright⟩

end Formula
end NFMinusZero



/-! ===== MODULE: NFMinusZero_AtomStratification.lean ===== -/

/-!
NF−0 → NF, stage: an explicit type assignment for all graph-atom
substitutions, with disjoint type levels for their parameter copies.

STATUS: source-level proof attempt; uncompiled. This closes *the construction*
of the type assignment in the manuscript, but does not establish the full
consistency result until Lean has checked it and the remaining Specker bridge.
-/

namespace NFMinusZero
namespace Formula

/-- Local intended type for a graph-atom slot at base type `t`.
    Slots 0..8 are all that occur in `kuratowskiGraphAtom`. -/
def slotType (t : Int) (k : Nat) : Int :=
  if k = 2 then t + 3
  else if k = 3 ∨ k = 4 ∨ k = 8 then t + 1
  else if k = 5 then t + 2
  else t

/-- Extend an original type assignment to every reserved atom block.
    The slot for the graph parameter (slot 2) has type `σ j + 3`.
    Different original target-variable levels use different renamed copies
    of the *same* actual graph set. -/
def transportedTypes (B : Nat) (σ : Nat → Int) (n : Nat) : Int :=
  if n < B then σ n
  else
    let shifted := n - (B + 10)
    let j := shifted / 20
    let k := shifted % 20
    slotType (σ j) k

theorem transportedTypes_old (B : Nat) (σ : Nat → Int)
    (i : Nat) (hi : i < B) :
    transportedTypes B σ i = σ i := by
  simp [transportedTypes, hi]

/-- The no-collision arithmetic underlying the fresh blocks. -/
theorem transportedTypes_slot (B : Nat) (σ : Nat → Int)
    (j k : Nat) (hk : k < 20) :
    transportedTypes B σ (atomBase B j + k) =
      slotType (σ j) k := by
  have hge : ¬ atomBase B j + k < B := by
    dsimp [atomBase]
    omega
  have hsub : atomBase B j + k - (B + 10) = 20 * j + k := by
    dsimp [atomBase]
    omega
  have hdiv : (20 * j + k) / 20 = j := by omega
  have hmod : (20 * j + k) % 20 = k := by omega
  simp [transportedTypes, hge, hsub, hdiv, hmod]

/-- The nine concrete graph-atom slots receive precisely their required
    types, relative to the original type `σ j`. -/
theorem transportedTypes_graphSlots (B : Nat) (σ : Nat → Int)
    (j : Nat) (hj : j < B) (k : Nat) (hk : k ≤ 8) :
    transportedTypes B σ (atomRenaming B j k) =
      σ j + graphAtomTypes k := by
  by_cases h : k = 1
  · subst k
    simp [atomRenaming, transportedTypes_old B σ j hj,
      graphAtomTypes]
  · have hslot : k < 20 := by omega
    have hr : atomRenaming B j k = atomBase B j + k := by
      simp [atomRenaming, h]
    rw [hr, transportedTypes_slot B σ j k hslot]
    interval_cases k <;> simp [slotType, graphAtomTypes] <;> omega

/-- A uniform stratification for the *original* graph atom when each named
    variable is lifted by the common integer offset `t`. -/
theorem kuratowskiGraphAtom_fits_shift (t : Int) :
    kuratowskiGraphAtom.fits
      (fun k => t + graphAtomTypes k) := by
  simp [kuratowskiGraphAtom, singCode, unorderedCode, pairCode,
    ex_fits, iffF_fits, or_fits, Formula.fits, graphAtomTypes]
  omega

/-- A formula only uses the stratification values at variable indices which
    occur in it. The bound on ALL indices includes bound-variable names. -/
theorem fits_congr_bounded (φ : Formula) (B : Nat)
    (hB : φ.Bounded B) (σ τ : Nat → Int)
    (heq : ∀ k, k < B → σ k = τ k) :
    φ.fits σ ↔ φ.fits τ := by
  induction φ with
  | mem i j =>
      change (σ i + 1 = σ j) ↔ (τ i + 1 = τ j)
      rw [heq i hB.1, heq j hB.2]
  | eq i j =>
      change (σ i = σ j) ↔ (τ i = τ j)
      rw [heq i hB.1, heq j hB.2]
  | neg ψ ih => exact ih hB
  | conj ψ χ ihψ ihχ =>
      exact and_congr (ihψ hB.1) (ihχ hB.2)
  | all i ψ ih => exact ih hB.2

/-- Only indices 0 through 8 occur anywhere in the graph-atom formula. -/
theorem kuratowskiGraphAtom_bounded : kuratowskiGraphAtom.Bounded 9 := by
  simp [kuratowskiGraphAtom, singCode, unorderedCode, pairCode,
    ex, iffF, or, Bounded]

/-- For every originally stratified membership atom `i ∈ j` with both names
    below B, the expanded twist atom is stratified in the *same global*
    extended assignment. This is the atom-level typing lemma needed by
    `substituteMem_fits`. -/
theorem codedTwistAtom_fits
    (B i j : Nat) (σ : Nat → Int)
    (hi : i < B) (hj : j < B)
    (hmem : σ i + 1 = σ j) :
    (codedTwistAtom B i j).fits (transportedTypes B σ) := by
  have hsource :
      transportedTypes B σ i + 1 =
        transportedTypes B σ (atomBase B j) := by
    rw [transportedTypes_old B σ i hi]
    have hs := transportedTypes_slot B σ j 0 (by omega)
    simp only [Nat.add_zero] at hs
    rw [hs]
    simpa [slotType] using hmem
  have hgraph :
      (kuratowskiGraphAtom.rename (atomRenaming B j)).fits
        (transportedTypes B σ) := by
    rw [rename_fits]
    apply (fits_congr_bounded kuratowskiGraphAtom 9
      kuratowskiGraphAtom_bounded
      (fun k => transportedTypes B σ (atomRenaming B j k))
      (fun k => σ j + graphAtomTypes k)
      (fun k hk => transportedTypes_graphSlots B σ j hj k (by omega))).mpr
    exact kuratowskiGraphAtom_fits_shift (σ j)
  simpa [codedTwistAtom, ex_fits, Formula.fits] using
    And.intro hsource hgraph

end Formula
end NFMinusZero



/-! ===== MODULE: NFMinusZero_FormulaTransport_PROOF.lean ===== -/

/-!
NF−0 → NF: elimination of the previously assumed FormulaTransport interface.

This file gives an explicit syntactic translation for *every* stratified
first-order formula in the new membership relation, with independently
typed, high-numbered copies of the same Kuratowski graph parameter.

ASSUMPTION OF THIS MODULE: an original-language object G internally
represents the total homogeneous graph of j as Kuratowski pairs. This
assumption is strictly weaker and more concrete than FormulaTransport,
and is intended to be discharged by positive comprehension on the
successor graph in the next module.

NOT COMPILED: no Lean 4 toolchain is installed in this runtime.
NO sorry/admit/new axioms. This is not the complete Specker proof.
-/

namespace NFMinusZero
namespace Formula

/-- Increasing the bounding index preserves boundedness. -/
theorem bounded_mono (φ : Formula) {B C : Nat}
    (hBC : B ≤ C) (h : φ.Bounded B) : φ.Bounded C := by
  induction φ with
  | mem i j =>
      rcases h with ⟨hi, hj⟩
      exact ⟨by omega, by omega⟩
  | eq i j =>
      rcases h with ⟨hi, hj⟩
      exact ⟨by omega, by omega⟩
  | neg ψ ih => exact ih h
  | conj ψ χ ihψ ihχ => exact ⟨ihψ h.1, ihχ h.2⟩
  | all i ψ ih =>
      have hi := h.1
      exact ⟨by omega, ih h.2⟩

/-- Every finite formula has a strict bound on ALL names, including binders.
    We additionally require 0 < B to preserve the designated comprehension
    variable 0 when extending assignments. -/
theorem exists_positive_bound (φ : Formula) :
    ∃ B : Nat, 0 < B ∧ φ.Bounded B := by
  induction φ with
  | mem i j =>
      refine ⟨max i j + 1, by omega, ?_⟩
      change i < max i j + 1 ∧ j < max i j + 1
      omega
  | eq i j =>
      refine ⟨max i j + 1, by omega, ?_⟩
      change i < max i j + 1 ∧ j < max i j + 1
      omega
  | neg ψ ih => exact ih
  | conj ψ χ ihψ ihχ =>
      obtain ⟨B, hBpos, hB⟩ := ihψ
      obtain ⟨C, hCpos, hC⟩ := ihχ
      refine ⟨max B C, by omega, ?_⟩
      exact ⟨bounded_mono ψ (by omega) hB,
        bounded_mono χ (by omega) hC⟩
  | all i ψ ih =>
      obtain ⟨B, hBpos, hB⟩ := ih
      refine ⟨max (i+1) B, by omega, ?_⟩
      exact ⟨by omega, bounded_mono ψ (by omega) hB⟩

/-- Replacing every membership atom in a bounded formula preserves fitting
    without making an unjustified claim about atoms with indices ≥ B. -/
theorem substituteMem_fits_bounded
    (atom : Nat → Nat → Formula) (φ : Formula)
    (B : Nat) (σ : Nat → Int)
    (hAtom : ∀ i j, i < B → j < B → σ i + 1 = σ j →
      (atom i j).fits σ)
    (hB : φ.Bounded B) (hφ : φ.fits σ) :
    (φ.substituteMem atom).fits σ := by
  induction φ with
  | mem i j => exact hAtom i j hB.1 hB.2 hφ
  | eq i j => exact hφ
  | neg ψ ih => exact ih hB hφ
  | conj ψ χ ihψ ihχ =>
      exact ⟨ihψ hB.1 hφ.1, ihχ hB.2 hφ.2⟩
  | all i ψ ih => exact ih hB.2 hφ

/-- Guarded semantic recursion using only the atom replacements that can
    actually occur in the source formula. -/
theorem substituteMem_holds_guarded_bounded {V : Type*}
    (r s : V → V → Prop)
    (atom : Nat → Nat → Formula) (φ : Formula) (ρ : Nat → V)
    (B : Nat) (P : (Nat → V) → Prop)
    (hAtom : ∀ i j (τ : Nat → V), i < B → j < B → P τ →
      ((atom i j).holds r τ ↔ s (τ i) (τ j)))
    (hStable : ∀ i (τ : Nat → V) (x : V), i < B →
      P τ → P (overwrite τ i x))
    (hB : φ.Bounded B) (hP : P ρ) :
    (φ.substituteMem atom).holds r ρ ↔ φ.holds s ρ := by
  induction φ generalizing ρ with
  | mem i j => exact hAtom i j ρ hB.1 hB.2 hP
  | eq i j => exact Iff.rfl
  | neg ψ ih => exact not_congr (ih ρ hB hP)
  | conj ψ χ ihψ ihχ =>
      exact and_congr (ihψ ρ hB.1 hP) (ihχ ρ hB.2 hP)
  | all i ψ ih =>
      simp only [substituteMem, holds, and_assoc, exists_and_right, or_iff_not_imp_left]
      exact forall_congr' (fun x =>
        ih (overwrite ρ i x) hB.2 (hStable i ρ x hB.1 hP))

/-- Formulas with variables bounded by B are invariant under assignment
    changes above B. This includes arbitrary nesting of quantifiers. -/
theorem holds_congr_bounded {V : Type*}
    (r : V → V → Prop) (φ : Formula) (B : Nat)
    (hB : φ.Bounded B)
    (ρ τ : Nat → V)
    (heq : ∀ k, k < B → ρ k = τ k) :
    φ.holds r ρ ↔ φ.holds r τ := by
  induction φ generalizing ρ τ with
  | mem i j =>
      change r (ρ i) (ρ j) ↔ r (τ i) (τ j)
      rw [heq i hB.1, heq j hB.2]
  | eq i j =>
      change (ρ i = ρ j) ↔ (τ i = τ j)
      rw [heq i hB.1, heq j hB.2]
  | neg ψ ih => exact not_congr (ih hB ρ τ heq)
  | conj ψ χ ihψ ihχ =>
      exact and_congr
        (ihψ hB.1 ρ τ heq)
        (ihχ hB.2 ρ τ heq)
  | all i ψ ih =>
      simp only [holds, and_assoc, exists_and_right, or_iff_not_imp_left]
      apply forall_congr'
      intro x
      apply ih hB.2
      intro k hk
      by_cases hki : k = i
      · subst k
        simp [overwrite]
      · simp [overwrite, hki, heq k hk]

/-- Give the old variables their original values; reserve every auxiliary
    variable ≥ B for an independently typed copy of the SAME graph set. -/
def graphExtendedAssignment {V : Type*}
    (B : Nat) (ρ : Nat → V) (G : V) : Nat → V :=
  fun k => if k < B then ρ k else G

theorem graphExtendedAssignment_fixed {V : Type*}
    (B : Nat) (ρ : Nat → V) (G : V) :
    FixedAbove B G (graphExtendedAssignment B ρ G) := by
  intro k hk
  simp [graphExtendedAssignment, Nat.not_lt.mpr hk]

theorem graphExtendedAssignment_old {V : Type*}
    (B : Nat) (ρ : Nat → V) (G : V)
    (k : Nat) (hk : k < B) :
    graphExtendedAssignment B ρ G k = ρ k := by
  simp [graphExtendedAssignment, hk]

/-- The full syntactic translation and its original-language assignment. -/
def translatedTwist (B : Nat) (φ : Formula) : Formula :=
  φ.substituteMem (codedTwistAtom B)

/-- NO `FormulaTransport` assumption: the entire formula-transport obligation
    follows from an honest internal Kuratowski graph of the map `jfun`.
    This theorem quantifies over all source formulas and all parameter
    assignments, including arbitrarily deep binders. -/
theorem formulaTransport_of_internalGraph {V : Type*}
    (M : PositiveModel V) (jfun : V → V) (G : V)
    (hGraph : ∀ a b : V,
      jfun a = b ↔
        ∃ p : V, M.IsKuratowskiPair a b p ∧ M.mem p G) :
    FormulaTransport M.mem jfun := by
  intro φ hstrat ρ
  obtain ⟨σ, hφ⟩ := hstrat
  obtain ⟨B, hBpos, hB⟩ := exists_positive_bound φ
  let σ' := transportedTypes B σ
  let τ := graphExtendedAssignment B ρ G
  let ψ := translatedTwist B φ
  refine ⟨ψ, τ, ?_, ?_⟩
  · refine ⟨σ', ?_⟩
    apply substituteMem_fits_bounded (codedTwistAtom B) φ B σ'
    · intro i j hi hj hmem
      have hσ : σ i + 1 = σ j := by
        simpa [σ', transportedTypes_old B σ i hi,
          transportedTypes_old B σ j hj] using hmem
      exact codedTwistAtom_fits B i j σ hi hj hσ
    · exact hB
    · exact (fits_congr_bounded φ B hB σ σ'
        (fun i hi => (transportedTypes_old B σ i hi).symm)).mp hφ
  · intro x
    have hfixed : FixedAbove B G (overwrite τ 0 x) :=
      fixedAbove_overwrite B G τ 0 x hBpos
        (graphExtendedAssignment_fixed B ρ G)
    have hEq : ∀ k, k < B →
        overwrite τ 0 x k = overwrite ρ 0 x k := by
      intro k hk
      by_cases hk0 : k = 0
      · subst k
        simp [overwrite]
      · simp [overwrite, hk0, τ,
          graphExtendedAssignment_old B ρ G k hk]
    calc
      ψ.holds M.mem (overwrite τ 0 x)
          ↔ φ.holds (twist M.mem jfun) (overwrite τ 0 x) := by
            exact substituteMem_holds_guarded_bounded
              M.mem (twist M.mem jfun)
              (codedTwistAtom B) φ (overwrite τ 0 x) B
              (FixedAbove B G)
              (fun i j ω hi hj hω =>
                codedTwistAtom_correct M jfun G B i j hi hj ω hω hGraph)
              (fun i ω z hi hω =>
                fixedAbove_overwrite B G ω i z hi hω)
              hB hfixed
      _ ↔ φ.holds (twist M.mem jfun) (overwrite ρ 0 x) :=
        holds_congr_bounded (twist M.mem jfun) φ B hB
          (overwrite τ 0 x) (overwrite ρ 0 x) hEq

end Formula

/-- The previous abstract transport hypothesis is now discharged by an
    internal graph witness. -/
noncomputable def PositiveModel.twist_toFull_of_internalGraph {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ a, ∃ x, M.mem x a)
    (jfun : V → V) (q G : V)
    (hinj : Function.Injective jfun)
    (hq : ∀ z, jfun z ≠ q)
    (hrange : ∀ y, y = q ∨ ∃ z, jfun z = y)
    (hGraph : ∀ a b : V,
      jfun a = b ↔
        ∃ p : V, M.IsKuratowskiPair a b p ∧ M.mem p G) :
    FullModel V := by
  exact M.twist_toFull hnonempty jfun q hinj hq hrange
    (Formula.formulaTransport_of_internalGraph M jfun G hGraph)

end NFMinusZero



/-! ===== MODULE: NFMinusZero_PositivePowerset.lean ===== -/

/-!
NF−0 → NF, positive finite-cardinal foundation: actual powerset and USC.

Both constructions are derived directly from the native positive
comprehension schema, with explicit first-order stratified formulas.
This file needs Lean compilation. It does not contain the Specker proof.
-/

namespace NFMinusZero
namespace Formula

/-- `x ⊆ a`: output candidate x is variable 0, a is parameter 1,
    and 2 is the universally bound member-test variable. -/
def subsetCode : Formula :=
  .all 2 (or (.neg (.mem 2 0)) (.mem 2 1))

theorem subsetCode_stratified : subsetCode.Stratified := by
  refine ⟨fun k => if k = 2 then 0 else 1, ?_⟩
  simp [subsetCode, or_fits, Formula.fits]

theorem subsetCode_correct {V : Type*} (r : V → V → Prop)
    (ρ : Nat → V) :
    subsetCode.holds r ρ ↔ ∀ z : V, r z (ρ 0) → r z (ρ 1) := by
  classical
  simp [subsetCode, or_holds, Formula.holds, overwrite,
    imp_iff_not_or, and_assoc, exists_and_right, or_assoc]

/-- A code saying `x = {y}` for a quantified y which belongs to A.
    The output x is variable 0, A parameter 1, y binder 2,
    and 3 is the member-test binder. -/
def uscCode : Formula :=
  ex 2 (.conj (.mem 2 1) (singCode 0 2 3))

theorem uscCode_stratified : uscCode.Stratified := by
  refine ⟨fun k => if k = 2 ∨ k = 3 then 0 else 1, ?_⟩
  simp [uscCode, singCode, ex_fits, iffF_fits,
    Formula.fits, or_fits]

theorem uscCode_correct {V : Type*} (r : V → V → Prop)
    (ρ : Nat → V) :
    uscCode.holds r ρ ↔
      ∃ y : V, r y (ρ 1) ∧
        ∀ z : V, r z (ρ 0) ↔ z = y := by
  classical
  simp [uscCode, ex_holds, singCode, iffF_holds,
    Formula.holds, overwrite, and_assoc, exists_and_right, or_iff_not_imp_left]

end Formula

/-- Positive comprehension constructs P(A) because A is always a subset
    of itself. Without an old empty set, this is exactly P⁺(A). -/
theorem PositiveModel.powerset_exists {V : Type*}
    (M : PositiveModel V) (A : V) :
    ∃ P : V, ∀ X : V,
      M.mem X P ↔ ∀ z : V, M.mem z X → M.mem z A := by
  let ρ : Nat → V := fun _ => A
  have hWitness : ∃ X : V,
      Formula.subsetCode.holds M.mem (overwrite ρ 0 X) := by
    refine ⟨A, ?_⟩
    apply (Formula.subsetCode_correct M.mem (overwrite ρ 0 A)).mpr
    intro z hz
    simpa [overwrite, ρ] using hz
  obtain ⟨P, hP⟩ := M.positive
    Formula.subsetCode Formula.subsetCode_stratified ρ hWitness
  refine ⟨P, ?_⟩
  intro X
  exact (hP X).trans (by
    simpa [overwrite, ρ] using
      (Formula.subsetCode_correct M.mem (overwrite ρ 0 X)))

/-- For any nonempty A, the collection of all old-language singletons
    of elements of A exists under POSITIVE comprehension. -/
theorem PositiveModel.USC_exists {V : Type*}
    (M : PositiveModel V) (A : V)
    (hA : ∃ y : V, M.mem y A) :
    ∃ U : V, ∀ X : V,
      M.mem X U ↔ ∃ y : V, M.mem y A ∧
        ∀ z : V, M.mem z X ↔ z = y := by
  obtain ⟨y, hy⟩ := hA
  obtain ⟨s, hs⟩ := M.singleton_exists y
  let ρ : Nat → V := fun _ => A
  have hWitness : ∃ X : V,
      Formula.uscCode.holds M.mem (overwrite ρ 0 X) := by
    refine ⟨s, ?_⟩
    apply (Formula.uscCode_correct M.mem (overwrite ρ 0 s)).mpr
    exact ⟨y, by simpa [overwrite, ρ] using hy,
      by simpa [overwrite] using hs⟩
  obtain ⟨U, hU⟩ := M.positive
    Formula.uscCode Formula.uscCode_stratified ρ hWitness
  refine ⟨U, ?_⟩
  intro X
  exact (hU X).trans (by
    simpa [overwrite, ρ] using
      (Formula.uscCode_correct M.mem (overwrite ρ 0 X)))

end NFMinusZero

namespace NFMinusZero

/-- The positive-powerset boundary identity P(V)=V, expressed with actual
    NF−0 objects rather than an external powerset constructor. -/
theorem PositiveModel.powerset_of_universal_eq {V : Type*}
    (M : PositiveModel V)
    (U P : V)
    (hU : ∀ x : V, M.mem x U)
    (hP : ∀ X : V,
      M.mem X P ↔ ∀ z : V, M.mem z X → M.mem z U) :
    P = U := by
  apply M.extensional
  intro X
  constructor
  · intro _
    exact hU X
  · intro _
    apply (hP X).mpr
    intro z _
    exact hU z

/-- A self-contained existence form of the boundary equation P(V)=V.
    It requires neither Infinity nor the empty set nor Choice. -/
theorem PositiveModel.universal_positive_powerset {V : Type*}
    (M : PositiveModel V) :
    ∃ U P : V,
      (∀ x : V, M.mem x U) ∧
      (∀ X : V,
        M.mem X P ↔ ∀ z : V, M.mem z X → M.mem z U) ∧
      P = U := by
  obtain ⟨U, hU⟩ := M.universal_exists
  obtain ⟨P, hP⟩ := M.powerset_exists U
  exact ⟨U, P, hU, hP,
    M.powerset_of_universal_eq U P hU hP⟩

end NFMinusZero
namespace NFMinusZero
namespace Formula

/-- Definable binary union: x ∈ A or x ∈ B. -/
def unionTwoCode : Formula := or (.mem 0 1) (.mem 0 2)

theorem unionTwoCode_stratified : unionTwoCode.Stratified := by
  refine ⟨fun k => if k = 0 then 0 else 1, ?_⟩
  simp [unionTwoCode, or_fits, fits]

/-- Definable binary intersection: x ∈ A and x ∈ B. -/
def intersectionTwoCode : Formula := .conj (.mem 0 1) (.mem 0 2)

theorem intersectionTwoCode_stratified : intersectionTwoCode.Stratified := by
  refine ⟨fun k => if k = 0 then 0 else 1, ?_⟩
  simp [intersectionTwoCode, fits]

/-- Definable relative difference A \\ B.  A witness is required. -/
def differenceCode : Formula := .conj (.mem 0 1) (.neg (.mem 0 2))

theorem differenceCode_stratified : differenceCode.Stratified := by
  refine ⟨fun k => if k = 0 then 0 else 1, ?_⟩
  simp [differenceCode, fits]

/-- Definable union of a family: some member of A contains x. -/
def unionFamilyCode : Formula := ex 2 (.conj (.mem 2 1) (.mem 0 2))

theorem unionFamilyCode_stratified : unionFamilyCode.Stratified := by
  refine ⟨fun k => if k = 1 then 2 else if k = 2 then 1 else 0, ?_⟩
  simp [unionFamilyCode, ex_fits, fits]

/-- Definable intersection of a family. If there is a common element,
    positive comprehension constructs it (even without an old empty set). -/
def intersectionFamilyCode : Formula :=
  .all 2 (or (.neg (.mem 2 1)) (.mem 0 2))

theorem intersectionFamilyCode_stratified : intersectionFamilyCode.Stratified := by
  refine ⟨fun k => if k = 1 then 2 else if k = 2 then 1 else 0, ?_⟩
  simp [intersectionFamilyCode, or_fits, fits]

end Formula

/-- Binary union requires only one inhabited summand. -/
theorem PositiveModel.binary_union_exists {V : Type*}
    (M : PositiveModel V) (A B : V)
    (hA : ∃ x, M.mem x A) :
    ∃ U : V, ∀ x, M.mem x U ↔ M.mem x A ∨ M.mem x B := by
  let ρ : Nat → V := fun k => if k = 2 then B else A
  obtain ⟨a, ha⟩ := hA
  have hw : ∃ x, Formula.unionTwoCode.holds M.mem (overwrite ρ 0 x) := by
    refine ⟨a, ?_⟩
    apply (Formula.or_holds M.mem (overwrite ρ 0 a) (.mem 0 1) (.mem 0 2)).mpr
    exact Or.inl (by simpa [Formula.holds, overwrite, ρ, and_assoc, exists_and_right, or_iff_not_imp_left] using ha)
  obtain ⟨U, hU⟩ := M.positive Formula.unionTwoCode
    Formula.unionTwoCode_stratified ρ hw
  refine ⟨U, ?_⟩
  intro x
  simpa [Formula.unionTwoCode, Formula.or_holds, Formula.holds,
    overwrite, ρ, and_assoc, exists_and_right, or_iff_not_imp_left] using hU x

/-- Binary intersection when the intersection has an explicit element. -/
theorem PositiveModel.binary_intersection_exists {V : Type*}
    (M : PositiveModel V) (A B : V)
    (hAB : ∃ x, M.mem x A ∧ M.mem x B) :
    ∃ I : V, ∀ x, M.mem x I ↔ M.mem x A ∧ M.mem x B := by
  let ρ : Nat → V := fun k => if k = 2 then B else A
  obtain ⟨a, ha, hb⟩ := hAB
  have hw : ∃ x, Formula.intersectionTwoCode.holds M.mem
      (overwrite ρ 0 x) := by
    exact ⟨a, by simpa [Formula.intersectionTwoCode, Formula.holds,
      overwrite, ρ, and_assoc, exists_and_right, or_iff_not_imp_left] using And.intro ha hb⟩
  obtain ⟨I, hI⟩ := M.positive Formula.intersectionTwoCode
    Formula.intersectionTwoCode_stratified ρ hw
  refine ⟨I, ?_⟩
  intro x
  simpa [Formula.intersectionTwoCode, Formula.holds,
    overwrite, ρ, and_assoc, exists_and_right, or_iff_not_imp_left] using hI x

/-- Difference is not generally available in NF−0: positive comprehension
    gives it exactly when an element of A outside B has been exhibited. -/
theorem PositiveModel.nonempty_difference_exists {V : Type*}
    (M : PositiveModel V) (A B : V)
    (hAB : ∃ x, M.mem x A ∧ ¬ M.mem x B) :
    ∃ D : V, ∀ x, M.mem x D ↔ M.mem x A ∧ ¬ M.mem x B := by
  let ρ : Nat → V := fun k => if k = 2 then B else A
  obtain ⟨a, ha, hb⟩ := hAB
  have hw : ∃ x, Formula.differenceCode.holds M.mem
      (overwrite ρ 0 x) := by
    exact ⟨a, by simpa [Formula.differenceCode, Formula.holds,
      overwrite, ρ, and_assoc, exists_and_right, or_iff_not_imp_left] using And.intro ha hb⟩
  obtain ⟨D, hD⟩ := M.positive Formula.differenceCode
    Formula.differenceCode_stratified ρ hw
  refine ⟨D, ?_⟩
  intro x
  simpa [Formula.differenceCode, Formula.holds,
    overwrite, ρ, and_assoc, exists_and_right, or_iff_not_imp_left] using hD x

/-- Union of any nonempty family of nonempty sets is nonempty. -/
theorem PositiveModel.unionFamily_exists {V : Type*}
    (M : PositiveModel V) (A : V)
    (hFamily : ∃ y, M.mem y A)
    (hnonempty : ∀ y, ∃ x, M.mem x y) :
    ∃ U : V, ∀ x, M.mem x U ↔
       ∃ y, M.mem y A ∧ M.mem x y := by
  let ρ : Nat → V := fun _ => A
  obtain ⟨y, hy⟩ := hFamily
  obtain ⟨x, hx⟩ := hnonempty y
  have hw : ∃ z, Formula.unionFamilyCode.holds M.mem
      (overwrite ρ 0 z) := by
    refine ⟨x, ?_⟩
    apply (Formula.ex_holds M.mem (overwrite ρ 0 x) 2 _).mpr
    exact ⟨y, by simpa [Formula.unionFamilyCode, Formula.holds,
      overwrite, ρ, and_assoc, exists_and_right, or_iff_not_imp_left] using And.intro hy hx⟩
  obtain ⟨U, hU⟩ := M.positive Formula.unionFamilyCode
    Formula.unionFamilyCode_stratified ρ hw
  refine ⟨U, ?_⟩
  intro x
  rw [hU x]
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds,
    overwrite, ρ, and_assoc, exists_and_right, or_iff_not_imp_left]

/-- Intersection of a family with an explicit common element. -/
theorem PositiveModel.intersectionFamily_exists {V : Type*}
    (M : PositiveModel V) (A : V)
    (hCommon : ∃ x : V, ∀ y, M.mem y A → M.mem x y) :
    ∃ I : V, ∀ x, M.mem x I ↔
       ∀ y, M.mem y A → M.mem x y := by
  let ρ : Nat → V := fun _ => A
  obtain ⟨x, hx⟩ := hCommon
  have hw : ∃ z, Formula.intersectionFamilyCode.holds M.mem
      (overwrite ρ 0 z) := by
    refine ⟨x, ?_⟩
    simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, exists_and_right, or_iff_not_imp_left]
    intro y
    rw [Formula.or_holds]
    by_cases hy : M.mem y A
    · right
      simpa [overwrite, ρ] using hx y hy
    · left
      simpa [overwrite, ρ] using hy
  obtain ⟨I, hI⟩ := M.positive Formula.intersectionFamilyCode
    Formula.intersectionFamilyCode_stratified ρ hw
  refine ⟨I, ?_⟩
  intro z
  rw [hI z]
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
    Formula.holds, overwrite, ρ, not_imp_not, and_assoc, exists_and_right, or_iff_not_imp_left]

end NFMinusZero

/-! ## A positive, internally coded least-closure operation

Specker's Φ(m) requires a least set closed under an internally coded partial
operation E. The graph is represented by a *set* G of Kuratowski pairs,
so that the comprehension defining the closure is genuinely stratified.
-/

namespace NFMinusZero

/-- A binary relation represented by an internal set of Kuratowski pairs. -/
def PositiveModel.RelByGraph {V : Type*}
    (M : PositiveModel V) (G x y : V) : Prop :=
  ∃ p, M.IsKuratowskiPair x y p ∧ M.mem p G

namespace Formula

/-- All graph-code variable names move to the fresh block 10,...,18.
    Inputs are 10,11; the parameter G is 12; local witnesses are 13,...,18. -/
def graphStepCode : Formula :=
  kuratowskiGraphAtom.rename (fun k => k + 10)

theorem graphStepCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    graphStepCode.holds M.mem ρ ↔
      M.RelByGraph (ρ 12) (ρ 10) (ρ 11) := by
  have hinj : Function.Injective (fun k : Nat => k + 10) := by
    intro a b h
    dsimp at h
    omega
  rw [graphStepCode, rename_holds M.mem (fun k => k + 10)
    hinj kuratowskiGraphAtom ρ]
  exact M.kuratowskiGraphAtom_correct (fun k => ρ (k + 10))

/-- A set S (variable 3) contains the seed a (variable 1) and is closed
    under the binary relation coded by graph-set G (variable 12). -/
def closedFamilyCode : Formula :=
  .conj (.mem 1 3)
    (.all 10 (.all 11
      (or (.neg (.conj (.mem 10 3) graphStepCode)) (.mem 11 3))))

/-- The intersection-of-closed-sets predicate defining Φ(a). -/
def closureCode : Formula :=
  .all 3 (or (.neg closedFamilyCode) (.mem 0 3))

/-- A simultaneous stratification: a,x,input,output at 0; S at 1;
    G at 3; the six auxiliary Kuratowski slots at their prescribed levels. -/
def closureTypes (k : Nat) : Int :=
  if k < 10 then (if k = 3 then 1 else 0)
  else graphAtomTypes (k - 10)

theorem closureTypes_step (k : Nat) :
    closureTypes (k + 10) = graphAtomTypes k := by
  have h : ¬ k + 10 < 10 := by omega
  simp [closureTypes, h]

theorem graphStepCode_fits : graphStepCode.fits closureTypes := by
  change kuratowskiGraphAtom.fits (fun k => closureTypes (k + 10))
  simpa only [closureTypes_step, zero_add] using
    (kuratowskiGraphAtom_fits_shift 0)

theorem closedFamilyCode_fits : closedFamilyCode.fits closureTypes := by
  simp [closedFamilyCode, Formula.fits, or_fits,
    graphStepCode_fits, closureTypes, graphAtomTypes]

theorem closureCode_stratified : closureCode.Stratified := by
  refine ⟨closureTypes, ?_⟩
  simpa [closureCode, Formula.fits, or_fits, closureTypes] using
    closedFamilyCode_fits

/-- Meaning of a closed candidate S in the old membership structure. -/
def IsClosedCandidate {V : Type*} (M : PositiveModel V)
    (a G S : V) : Prop :=
  M.mem a S ∧
    ∀ x y, M.mem x S → M.RelByGraph G x y → M.mem y S

/-- The closure code has the intended meaning at every assignment,
    with no dependence on the existence of an empty set. -/
theorem closedFamilyCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    closedFamilyCode.holds M.mem ρ ↔
      IsClosedCandidate M (ρ 1) (ρ 12) (ρ 3) := by
  classical
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds,
    Formula.or_holds, graphStepCode_correct, overwrite,
    imp_iff_not_or, not_and_or, and_assoc, exists_and_right, or_assoc]

theorem closureCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    closureCode.holds M.mem ρ ↔
      ∀ S, IsClosedCandidate M (ρ 1) (ρ 12) S → M.mem (ρ 0) S := by
  classical
  simp [closureCode, Formula.holds, Formula.or_holds,
    closedFamilyCode_correct, overwrite, imp_iff_not_or, and_assoc, exists_and_right, or_assoc]

end Formula

/-- Positive comprehension yields the least closure of a seed under any
    *internally represented* binary relation. This is the zero-free
    construction needed for the positive Specker orbit Φ. -/
theorem PositiveModel.leastGraphClosure_exists {V : Type*}
    (M : PositiveModel V) (a G : V) :
    ∃ C : V,
      M.mem a C ∧
      (∀ x y, M.mem x C → M.RelByGraph G x y → M.mem y C) ∧
      (∀ S, M.mem a S →
        (∀ x y, M.mem x S → M.RelByGraph G x y → M.mem y S) →
        ∀ x, M.mem x C → M.mem x S) := by
  let ρ : Nat → V := fun k => if k = 12 then G else a
  have hw : ∃ x, Formula.closureCode.holds M.mem (overwrite ρ 0 x) := by
    refine ⟨a, ?_⟩
    apply (Formula.closureCode_correct M (overwrite ρ 0 a)).mpr
    intro S hS
    exact hS.1
  obtain ⟨C, hC0⟩ := M.positive Formula.closureCode
    Formula.closureCode_stratified ρ hw
  have hC (x : V) :
      M.mem x C ↔
        ∀ S, Formula.IsClosedCandidate M a G S → M.mem x S := by
    calc
      M.mem x C ↔
          Formula.closureCode.holds M.mem (overwrite ρ 0 x) := hC0 x
      _ ↔ ∀ S, Formula.IsClosedCandidate M a G S → M.mem x S := by
        simpa [overwrite, ρ] using
          (Formula.closureCode_correct M (overwrite ρ 0 x))
  refine ⟨C, ?_, ?_, ?_⟩
  · apply (hC a).mpr
    intro S hS
    exact hS.1
  · intro x y hx hxy
    apply (hC y).mpr
    intro S hS
    exact hS.2 x y ((hC x).mp hx S hS) hxy
  · intro S hs hclosed x hx
    exact (hC x).mp hx S ⟨hs, hclosed⟩

end NFMinusZero


/-!
## Stage 3 — positive Cantor diagonal with a genuinely internal graph

This module is appended to the last RETRIEVABLE checkpoint, Stage 2.
It proves the positive Cantor step under the exact internal-graph
representation, not under an assumption that diagonal comprehension already
holds.  It does not constitute the entire Specker derivation.

UNCOMPILED: Lean and Mathlib are not installed in this environment.
-/
namespace NFMinusZero

/-- Exact semantic assertion that `s` is the old singleton of `a`. -/
def PositiveModel.IsSingleton {V : Type*}
    (M : PositiveModel V) (a s : V) : Prop :=
  ∀ z : V, M.mem z s ↔ z = a

namespace Formula

/-- The homogeneous Kuratowski graph of a relation at input variable 3,
output variable 4 and graph parameter variable 2.  The quantified witnesses
7,8,9 and membership testers 10,11,12 are all distinct. -/
def diagonalGraphCode : Formula :=
  ex 9 (ex 7 (ex 8
    (.conj (singCode 7 3 10)
      (.conj (unorderedCode 8 3 4 11)
        (.conj (pairCode 9 7 8 12) (.mem 9 2))))))

/-- The diagonal predicate for a graph acting on singleton inputs:
`x ∈ A ∧ ∃s,y (s={x} ∧ ⟨s,y⟩∈G ∧ x∉y)`.
It is a formula of the original membership language, not a new primitive. -/
def positiveDiagonalCode : Formula :=
  .conj (.mem 0 1)
    (ex 3 (ex 4
      (.conj (singCode 3 0 5)
        (.conj diagonalGraphCode (.neg (.mem 0 4))))))

/-- Full integer stratification of the original-language diagonal.
0=x, 1=A, 2=G, 3=s, 4=y.  The code for ⟨s,y⟩ has type 3,
so the internal graph G has type 4. -/
def positiveDiagonalTypes : Nat → Int
  | 0 => 0
  | 1 => 1
  | 2 => 4
  | 3 => 1
  | 4 => 1
  | 5 => 0
  | 6 => 0
  | 7 => 2
  | 8 => 2
  | 9 => 3
  | 10 => 1
  | 11 => 1
  | 12 => 2
  | _ => 0

/-- Unlike Cantor's untyped diagonal, this is stratified because the
input is the SINGLETON of x, and output is a subset of A. -/
theorem positiveDiagonalCode_stratified :
    positiveDiagonalCode.Stratified := by
  refine ⟨positiveDiagonalTypes, ?_⟩
  simp [positiveDiagonalCode, diagonalGraphCode,
    singCode, unorderedCode, pairCode, ex_fits, iffF_fits,
    or_fits, Formula.fits, positiveDiagonalTypes]

/-- The auxiliary graph formula has the intended internal-pair semantics. -/
theorem diagonalGraphCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    diagonalGraphCode.holds M.mem ρ ↔
      M.RelByGraph (ρ 2) (ρ 3) (ρ 4) := by
  classical
  simp [diagonalGraphCode, Formula.ex_holds,
    singCode, unorderedCode, pairCode, iffF_holds,
    or_holds, Formula.holds, overwrite,
    PositiveModel.RelByGraph, PositiveModel.IsKuratowskiPair, and_assoc, ← exists_and_right, or_iff_not_imp_left]

/-- The whole diagonal code is correct with no metatheoretic function
hidden in its definition. -/
theorem positiveDiagonalCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    positiveDiagonalCode.holds M.mem ρ ↔
      M.mem (ρ 0) (ρ 1) ∧
        ∃ s y : V,
          M.IsSingleton (ρ 0) s ∧
          M.RelByGraph (ρ 2) s y ∧
          ¬ M.mem (ρ 0) y := by
  classical
  simp [positiveDiagonalCode, Formula.ex_holds,
    Formula.holds, singCode, iffF_holds,
    diagonalGraphCode_correct, PositiveModel.IsSingleton,
    overwrite, and_assoc, exists_and_right, or_iff_not_imp_left]

end Formula

/-- The positive Cantor theorem, directly from positive stratified
comprehension.  A relation internally represented by a set of Kuratowski
pairs CANNOT be a single-valued surjection from the singletons of a
non-singleton set A onto all existing subsets of A.

The proof constructs the diagonal only AFTER proving it has an inhabitant.
This is the exact issue that ordinary Cantor diagonalization hides in NF−0.
-/
theorem PositiveModel.positive_cantor_no_internal_surjection
    {V : Type*} (M : PositiveModel V) (A G u v : V)
    (hu : M.mem u A) (hv : M.mem v A) (huv : u ≠ v)
    (hfun : ∀ s y z : V,
      M.RelByGraph G s y → M.RelByGraph G s z → y = z)
    (honto : ∀ Y : V,
      (∀ x : V, M.mem x Y → M.mem x A) →
      ∃ x s : V,
        M.mem x A ∧ M.IsSingleton x s ∧ M.RelByGraph G s Y) : False := by
  classical
  -- Step 1: the diagonal predicate necessarily has an inhabitant.
  have hd : ∃ x s y : V,
      M.mem x A ∧ M.IsSingleton x s ∧
      M.RelByGraph G s y ∧ ¬ M.mem x y := by
    by_contra h
    have hall (x s y : V) (hx : M.mem x A)
        (hs : M.IsSingleton x s) (hg : M.RelByGraph G s y) :
        M.mem x y := by
      by_contra hn
      exact h ⟨x, s, y, hx, hs, hg, hn⟩
    -- Every singleton in A must be a fixed point of the alleged map.
    have hsingle (a sa : V) (ha : M.mem a A)
        (hsa : M.IsSingleton a sa) : M.RelByGraph G sa sa := by
      have hsSubset : ∀ x, M.mem x sa → M.mem x A := by
        intro x hx
        have hxa : x = a := (hsa x).mp hx
        exact hxa ▸ ha
      obtain ⟨x, sx, hx, hsx, hg⟩ := honto sa hsSubset
      have hxin : M.mem x sa := hall x sx sa hx hsx hg
      have hxa : x = a := (hsa x).mp hxin
      have hsEq : sx = sa := by
        apply M.extensional
        intro w
        calc
          M.mem w sx ↔ w = x := hsx w
          _ ↔ w = a := by rw [hxa]
          _ ↔ M.mem w sa := (hsa w).symm
      simpa [hsEq] using hg
    -- Surjectivity onto the pair {u,v} violates this fixed-point law.
    obtain ⟨P, hP⟩ := M.unordered_pair_exists u v
    have hPA : ∀ x, M.mem x P → M.mem x A := by
      intro x hx
      rcases (hP x).mp hx with rfl | rfl
      · exact hu
      · exact hv
    obtain ⟨x, sx, hx, hsx, hgraph⟩ := honto P hPA
    have hxp : M.mem x P := hall x sx P hx hsx hgraph
    have hxx : x = u ∨ x = v := (hP x).mp hxp
    have hfixed : M.RelByGraph G sx sx :=
      hsingle x sx hx hsx
    have hPeq : P = sx := hfun sx P sx hgraph hfixed
    rcases hxx with hxu | hxv
    · have hvP : M.mem v P := (hP v).mpr (Or.inr rfl)
      have hvS : M.mem v sx := hPeq ▸ hvP
      have hvx : v = x := (hsx v).mp hvS
      exact huv (hxu.symm.trans hvx.symm)
    · have huP : M.mem u P := (hP u).mpr (Or.inl rfl)
      have huS : M.mem u sx := hPeq ▸ huP
      have hux : u = x := (hsx u).mp huS
      exact huv (hux.trans hxv)
  -- Step 2: the witnessed diagonal is a set by POSITIVE comprehension.
  let ρ : Nat → V := fun k => if k = 1 then A else if k = 2 then G else u
  obtain ⟨x0, s0, y0, hx0, hs0, hg0, hmiss0⟩ := hd
  have hnonempty : ∃ x : V,
      Formula.positiveDiagonalCode.holds M.mem (overwrite ρ 0 x) := by
    refine ⟨x0, ?_⟩
    apply (Formula.positiveDiagonalCode_correct M
      (overwrite ρ 0 x0)).mpr
    simpa [ρ, overwrite] using
      (show M.mem x0 A ∧
        ∃ s y : V, M.IsSingleton x0 s ∧
          M.RelByGraph G s y ∧ ¬ M.mem x0 y from
        ⟨hx0, s0, y0, hs0, hg0, hmiss0⟩)
  obtain ⟨D, hD0⟩ := M.positive
    Formula.positiveDiagonalCode
    Formula.positiveDiagonalCode_stratified ρ hnonempty
  have hD (x : V) :
      M.mem x D ↔
        M.mem x A ∧ ∃ s y : V,
          M.IsSingleton x s ∧ M.RelByGraph G s y ∧
          ¬ M.mem x y := by
    calc
      M.mem x D ↔
          Formula.positiveDiagonalCode.holds M.mem
            (overwrite ρ 0 x) := hD0 x
      _ ↔ M.mem x A ∧ ∃ s y : V,
          M.IsSingleton x s ∧ M.RelByGraph G s y ∧
          ¬ M.mem x y := by
        simpa [ρ, overwrite] using
          (Formula.positiveDiagonalCode_correct M
            (overwrite ρ 0 x))
  have hDsubset : ∀ x : V, M.mem x D → M.mem x A := by
    intro x hx
    exact ((hD x).mp hx).1
  -- Step 3: surjectivity onto D gives the contradiction.
  obtain ⟨x, sx, hx, hsx, hgraph⟩ := honto D hDsubset
  have hiff : M.mem x D ↔ ¬ M.mem x D := by
    constructor
    · intro hxD
      obtain ⟨_, s, y, hs, hgy, hnot⟩ := (hD x).mp hxD
      have hse : s = sx := M.singleton_unique x s sx hs hsx
      have hye : y = D := hfun sx y D (hse ▸ hgy) hgraph
      exact hye ▸ hnot
    · intro hnD
      apply (hD x).mpr
      exact ⟨hx, sx, D, hsx, hgraph, hnD⟩
  by_cases hxd : M.mem x D
  · exact (hiff.mp hxd) hxd
  · exact hxd (hiff.mpr hxd)

end NFMinusZero


/-!
## Stage 4 — generic internal graph from homogeneous stratified relation

This is the syntactic graph-construction interface needed for the successor
relation and Specker's partial exponentiation. It is derived using the
original NF−0 positive-comprehension axiom schema, not postulated as an axiom.

All stages remain UNCOMPILED until an actual Lean 4/Mathlib toolchain is
available.  This is a proof attempt, not a kernel certificate.
-/
namespace NFMinusZero
namespace Formula

/-- Injectively rename the two relation arguments 0,1 into bound variables
1,2, and all remaining (parameter/bound) names into a fresh high block. -/
def relationEndpointRename (k : Nat) : Nat :=
  if k = 0 then 1 else if k = 1 then 2 else k + 20

theorem relationEndpointRename_injective :
    Function.Injective relationEndpointRename := by
  intro a b h
  unfold relationEndpointRename at h
  split_ifs at h <;> omega

/-- The output variable 0 denotes the Kuratowski code ⟨a,b⟩.
The original relation formula has its inputs at names 0,1.
Auxiliary witnesses 3,4 give {a} and {a,b}; 5,6,7 are member testers.
All bound variables in the original formula have been safely renamed. -/
def relationGraphCode (φ : Formula) : Formula :=
  ex 1 (ex 2 (ex 3 (ex 4
    (.conj (singCode 3 1 5)
      (.conj (unorderedCode 4 1 2 6)
        (.conj (pairCode 0 3 4 7)
          (φ.rename relationEndpointRename)))))))

/-- Explicit type assignment for the candidate pair and its components.
All original parameter/bound variable levels are preserved in the high block. -/
def relationGraphTypes (σ : Nat → Int) (k : Nat) : Int :=
  if k = 0 then σ 0 + 2
  else if k = 1 ∨ k = 2 then σ 0
  else if k = 3 ∨ k = 4 then σ 0 + 1
  else if k = 5 ∨ k = 6 then σ 0
  else if k = 7 then σ 0 + 1
  else if 20 ≤ k then σ (k - 20)
  else 0

theorem relationGraphTypes_renamed (σ : Nat → Int)
    (hEq : σ 0 = σ 1) (k : Nat) :
    relationGraphTypes σ (relationEndpointRename k) = σ k := by
  by_cases h0 : k = 0
  · subst k
    simp [relationEndpointRename, relationGraphTypes]
  by_cases h1 : k = 1
  · subst k
    simpa [relationEndpointRename, relationGraphTypes] using hEq
  · have hk : 2 ≤ k := by omega
    have h20 : 20 ≤ k + 20 := by omega
    simp [relationEndpointRename, relationGraphTypes, h0, h1, h20]

/-- A stratified relation with equal input/output levels has a stratified
membership predicate for its collection of Kuratowski pairs. -/
theorem relationGraphCode_stratified
    (φ : Formula) (σ : Nat → Int)
    (hφ : φ.fits σ) (hEq : σ 0 = σ 1) :
    (relationGraphCode φ).Stratified := by
  let τ := relationGraphTypes σ
  have hφ' : (φ.rename relationEndpointRename).fits τ := by
    rw [rename_fits]
    convert hφ using 1
    funext k
    exact relationGraphTypes_renamed σ hEq k
  refine ⟨τ, ?_⟩
  simpa [relationGraphCode, singCode, unorderedCode,
    pairCode, ex_fits, iffF_fits, or_fits,
    Formula.fits, τ, relationGraphTypes, Int.add_assoc] using hφ'

/-- Assign old parameters into their renamed high slots. -/
def relationGraphAssignment {V : Type*} (ρ : Nat → V) (k : Nat) : V :=
  if k = 0 then ρ 0
  else if k = 1 then ρ 0
  else if k = 2 then ρ 1
  else if 20 ≤ k then ρ (k - 20)
  else ρ 0

/-- After the two bound inputs are installed, the high-block assignment
recovers the old relation formula's environment exactly. -/
theorem relationGraphAssignment_agrees {V : Type*}
    (ρ : Nat → V) (a b : V) :
    (fun k => overwrite (overwrite (relationGraphAssignment ρ) 1 a) 2 b
        (relationEndpointRename k)) =
      overwrite (overwrite ρ 0 a) 1 b := by
  funext k
  by_cases h0 : k = 0
  · subst k
    simp [relationEndpointRename, relationGraphAssignment, overwrite]
  by_cases h1 : k = 1
  · subst k
    simp [relationEndpointRename, relationGraphAssignment, overwrite]
  · have hk : 2 ≤ k := by omega
    have h20 : 20 ≤ k + 20 := by omega
    have hne1 : k + 20 ≠ 1 := by omega
    have hne2 : k + 20 ≠ 2 := by omega
    simp [relationEndpointRename, relationGraphAssignment,
      overwrite, h0, h1, h20, hne1, hne2]

/-- Semantic characterization of the candidate-graph formula.
Even arbitrary nested quantifiers in φ are handled by `rename_holds`. -/
theorem relationGraphCode_correct {V : Type*}
    (M : PositiveModel V) (φ : Formula)
    (ρ : Nat → V) (p : V) :
    (relationGraphCode φ).holds M.mem
        (overwrite (relationGraphAssignment ρ) 0 p) ↔
      ∃ a b : V,
        M.IsKuratowskiPair a b p ∧
        φ.holds M.mem (overwrite (overwrite ρ 0 a) 1 b) := by
  classical
  have hr := rename_holds M.mem relationEndpointRename
    relationEndpointRename_injective φ
  have hEnv (a b c d : V) :
      (fun k => overwrite
        (overwrite (overwrite (overwrite
          (overwrite (relationGraphAssignment ρ) 0 p) 1 a) 2 b) 3 c) 4 d
            (relationEndpointRename k)) =
        overwrite (overwrite ρ 0 a) 1 b := by
    funext k
    by_cases h0 : k = 0
    · subst k
      simp [relationEndpointRename, overwrite]
    by_cases h1 : k = 1
    · subst k
      simp [relationEndpointRename, overwrite]
    · have h20 : 20 ≤ k + 20 := by omega
      simp [relationEndpointRename, relationGraphAssignment, overwrite, h0, h1, h20,
        show k + 20 ≠ 0 from by omega,
        show k + 20 ≠ 1 from by omega,
        show k + 20 ≠ 2 from by omega,
        show k + 20 ≠ 3 from by omega,
        show k + 20 ≠ 4 from by omega]
  simp only [relationGraphCode, ex_holds, Formula.holds,
    singCode, unorderedCode, pairCode, iffF_holds, or_holds,
    hr, hEnv] <;>
    simp [PositiveModel.IsKuratowskiPair, overwrite,
      and_assoc, ← exists_and_right, or_iff_not_imp_left]

end Formula

/-- FULL INTERNAL-GRAPH COMPREHENSION THEOREM.
The witness ensures the set of relation pairs is nonempty, so NF−0 positive
comprehension is legitimate. This theorem does not assume full comprehension,
an internal singleton function, or an internal bijection theorem.

The only stratification hypothesis is that the input/output variables 0,1
have the same integer type in φ. -/
theorem PositiveModel.internal_graph_of_type_level_formula
    {V : Type*} (M : PositiveModel V)
    (φ : Formula) (ρ : Nat → V) (σ : Nat → Int)
    (hφ : φ.fits σ) (hEq : σ 0 = σ 1)
    (hwitness : ∃ a b : V,
      φ.holds M.mem (overwrite (overwrite ρ 0 a) 1 b)) :
    ∃ G : V, ∀ a b : V,
      M.RelByGraph G a b ↔
        φ.holds M.mem (overwrite (overwrite ρ 0 a) 1 b) := by
  classical
  let ψ := Formula.relationGraphCode φ
  let τ := Formula.relationGraphAssignment ρ
  obtain ⟨a, b, hab⟩ := hwitness
  obtain ⟨p, hp⟩ := M.kuratowski_pair_exists a b
  have hn : ∃ p : V, ψ.holds M.mem (overwrite τ 0 p) := by
    refine ⟨p, ?_⟩
    apply (Formula.relationGraphCode_correct M φ ρ p).mpr
    exact ⟨a, b, hp, hab⟩
  obtain ⟨G, hG⟩ := M.positive ψ
    (Formula.relationGraphCode_stratified φ σ hφ hEq) τ hn
  refine ⟨G, ?_⟩
  intro a b
  constructor
  · rintro ⟨p, hp, hpG⟩
    have hh := (hG p).mp hpG
    obtain ⟨c, d, hcd, hrel⟩ :=
      (Formula.relationGraphCode_correct M φ ρ p).mp hh
    obtain ⟨hac, hbd⟩ := M.kuratowski_pair_injective a b c d p hp hcd
    simpa [hac, hbd] using hrel
  · intro hab
    obtain ⟨p, hp⟩ := M.kuratowski_pair_exists a b
    refine ⟨p, hp, ?_⟩
    apply (hG p).mpr
    apply (Formula.relationGraphCode_correct M φ ρ p).mpr
    exact ⟨a, b, hp, hab⟩

end NFMinusZero

/-!
## Stage 5 — from a stratified definable shift to the full NF model

This is a conditional THEOREM, not a new axiom.  The earlier construction
produced an internal graph of any witnessed homogeneous stratified relation;
here we connect that graph to the complete recursive formula-transport theorem.

The remaining Specker obligation is to exhibit, in every no-empty NF−0 model,
a particular φ satisfying the explicit htotal, hinjective, homit, hcover below.
This fragment does not purport to prove that cardinal-theoretic obligation.

UNCOMPILED, because Lean/Mathlib are unavailable in the current environment.
-/
namespace NFMinusZero

/-- A relation formula φ(x,y) has the model-theoretic properties required
for the membership twist: x,y are at the same stratification level, it is
total and functional in y, injective, and omits exactly the object q.
This is an abbreviated property, not a new set-theoretic axiom. -/
def PositiveModel.IsDefinableShift {V : Type*}
    (M : PositiveModel V) (φ : Formula) (ρ : Nat → V)
    (σ : Nat → Int) (q : V) : Prop :=
  φ.fits σ ∧ σ 0 = σ 1 ∧
  (∀ a : V, ∃! b : V,
    φ.holds M.mem (overwrite (overwrite ρ 0 a) 1 b)) ∧
  (∀ a a' b : V,
    φ.holds M.mem (overwrite (overwrite ρ 0 a) 1 b) →
    φ.holds M.mem (overwrite (overwrite ρ 0 a') 1 b) →
    a = a') ∧
  (∀ a : V, ¬ φ.holds M.mem (overwrite (overwrite ρ 0 a) 1 q)) ∧
  (∀ y : V, y = q ∨ ∃ a : V,
    φ.holds M.mem (overwrite (overwrite ρ 0 a) 1 y))

/-- An internally definable homogeneous bijection from V onto V\{q} gives
an NF model by a membership twist.  Unlike the older conditional theorem,
there is no `FormulaTransport` hypothesis: the internal graph is *constructed*
using the previously proved positive-comprehension graph theorem, and formula
transport is derived using the recursive syntax theorem.

The only assumption beyond NF−0 is the explicitly quantified existence of
one definable shift (the pending positive Specker endpoint). -/
noncomputable def PositiveModel.toFull_of_definable_shift {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ a : V, ∃ x : V, M.mem x a)
    (φ : Formula) (ρ : Nat → V) (σ : Nat → Int) (q : V)
    (hshift : M.IsDefinableShift φ ρ σ q) : FullModel V := Classical.choice <| by
  classical
  rcases hshift with ⟨hφ, hEq, htotal, hInject, hOmit, hCover⟩
  let R : V → V → Prop :=
    fun a b => φ.holds M.mem (overwrite (overwrite ρ 0 a) 1 b)
  let j : V → V := fun a => Classical.choose (htotal a).exists
  have hj (a : V) : R a (j a) :=
    Classical.choose_spec (htotal a).exists
  have hj_unique (a b : V) (hab : R a b) : j a = b :=
    (htotal a).unique (hj a) hab
  have hinj : Function.Injective j := by
    intro a a' heq
    apply hInject a a' (j a)
    · exact hj a
    · simpa [heq] using hj a'
  have homit : ∀ a : V, j a ≠ q := by
    intro a heq
    exact hOmit a (by simpa [R, heq] using hj a)
  have hcover : ∀ y : V, y = q ∨ ∃ a : V, j a = y := by
    intro y
    rcases hCover y with hy | ⟨a, ha⟩
    · exact Or.inl hy
    · exact Or.inr ⟨a, hj_unique a y ha⟩
  have hwitness : ∃ a b : V,
      φ.holds M.mem (overwrite (overwrite ρ 0 a) 1 b) := by
    obtain ⟨a, _, _⟩ := M.multiplicity
    exact ⟨a, j a, hj a⟩
  obtain ⟨G, hG⟩ := M.internal_graph_of_type_level_formula
    φ ρ σ hφ hEq hwitness
  have hGraph (a b : V) :
      j a = b ↔
        ∃ p : V, M.IsKuratowskiPair a b p ∧ M.mem p G := by
    change j a = b ↔ M.RelByGraph G a b
    rw [hG]
    constructor
    · intro h
      simpa [R, ← h] using hj a
    · exact hj_unique a b
  exact ⟨M.twist_toFull_of_internalGraph
    hnonempty j q G hinj homit hcover hGraph⟩

/-- The sole remaining MODEL-THEORETIC endpoint of the positive Specker
cardinal construction.  Theorem below proves its precise consequence, but
its hypothesis must still be derived from the three NF−0 axioms. -/
def PositiveModel.HasDefinableShiftIfNoEmpty {V : Type*}
    (M : PositiveModel V) : Prop :=
  (∀ a : V, ∃ x : V, M.mem x a) →
  ∃ (φ : Formula) (ρ : Nat → V) (σ : Nat → Int) (q : V),
    M.IsDefinableShift φ ρ σ q

/-- Precisely conditional on the outstanding Specker endpoint; no abstract
formula-transport axiom and no separately assumed internal shift graph. -/
noncomputable def PositiveModel.toFull_of_positiveSpeckerEndpoint {V : Type*}
    (M : PositiveModel V)
    (hSpecker : M.HasDefinableShiftIfNoEmpty) : FullModel V := Classical.choice <| by
  classical
  by_cases he : ∃ q : V, ∀ x : V, ¬ M.mem x q
  · obtain ⟨q, hq⟩ := he
    exact ⟨M.toFull_of_empty q hq⟩
  · have hnonempty : ∀ a : V, ∃ x : V, M.mem x a := by
      intro a
      by_contra hn
      apply he
      refine ⟨a, ?_⟩
      intro x hx
      exact hn ⟨x, hx⟩
    obtain ⟨φ, ρ, σ, q, hshift⟩ := hSpecker hnonempty
    exact ⟨M.toFull_of_definable_shift
      hnonempty φ ρ σ q hshift⟩

end NFMinusZero

/-!
## Stage 6 — internal identity bijections and reflexivity of equinumerosity

Frege cardinal coding requires old-set graphs of bijections, not merely
metatheoretic functions.  Here positive comprehension constructs the identity
graph on every *nonempty* set directly from a stratified binary formula.
This proves the reflexive portion of the actual internal equinumerosity
relation used by cardinal equivalence classes; no empty-set instance is used.

The symmetric/transitive closure and the syntactic code for equinumerosity,
needed before cardinal classes can be formed, remain to be formalized.
UNCOMPILED: the environment has no Lean or Mathlib executable.
-/
namespace NFMinusZero

/-- One old-set graph is an internal bijection from A to B. -/
def PositiveModel.BijectionGraph {V : Type*}
    (M : PositiveModel V) (G A B : V) : Prop :=
  (∀ x y : V, M.RelByGraph G x y → M.mem x A ∧ M.mem y B) ∧
  (∀ x : V, M.mem x A →
    ∃! y : V, M.RelByGraph G x y ∧ M.mem y B) ∧
  (∀ y : V, M.mem y B →
    ∃! x : V, M.RelByGraph G x y ∧ M.mem x A)

/-- The semantic relation represented by an old-set bijection graph. -/
def PositiveModel.Equinumerous {V : Type*}
    (M : PositiveModel V) (A B : V) : Prop :=
  ∃ G : V, M.BijectionGraph G A B

namespace Formula

/-- Inputs 0 and 1 have equal types, and variable 2 denotes the set A. -/
def identityOnCode : Formula := .conj (.mem 0 2) (.eq 0 1)

def identityOnTypes : Nat → Int
  | 2 => 1
  | _ => 0

theorem identityOnCode_fits : identityOnCode.fits identityOnTypes := by
  simp [identityOnCode, Formula.fits, identityOnTypes]

/-- Semantic correctness for an arbitrary nonempty input set A. -/
theorem identityOnCode_correct {V : Type*}
    (M : PositiveModel V) (A x y : V) (ρ : Nat → V)
    (hA : ρ 2 = A) :
    identityOnCode.holds M.mem
        (overwrite (overwrite ρ 0 x) 1 y) ↔
      M.mem x A ∧ x = y := by
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, exists_and_right, or_iff_not_imp_left]

end Formula

/-- Every nonempty set has a *genuinely internal* identity bijection.
The graph is produced by the positive comprehension schema through the
homogeneous relation-graph theorem. -/
theorem PositiveModel.identityBijection_exists {V : Type*}
    (M : PositiveModel V) (A : V) (hA : ∃ x : V, M.mem x A) :
    ∃ G : V, M.BijectionGraph G A A := by
  classical
  let ρ : Nat → V := fun k => if k = 2 then A else A
  have hρ : ρ 2 = A := by simp [ρ]
  have hw : ∃ x y : V,
      Formula.identityOnCode.holds M.mem
        (overwrite (overwrite ρ 0 x) 1 y) := by
    obtain ⟨a, ha⟩ := hA
    refine ⟨a, a, ?_⟩
    exact (Formula.identityOnCode_correct M A a a ρ hρ).mpr ⟨ha, rfl⟩
  obtain ⟨G, hG₀⟩ := M.internal_graph_of_type_level_formula
    Formula.identityOnCode ρ Formula.identityOnTypes
    Formula.identityOnCode_fits (by rfl) hw
  have hG (x y : V) : M.RelByGraph G x y ↔ M.mem x A ∧ x = y := by
    exact (hG₀ x y).trans
      (Formula.identityOnCode_correct M A x y ρ hρ)
  refine ⟨G, ?_⟩
  constructor
  · intro x y hxy
    obtain ⟨hx, h⟩ := (hG x y).mp hxy
    exact ⟨hx, h ▸ hx⟩
  constructor
  · intro x hx
    refine ⟨x, ?_, ?_⟩
    · exact ⟨(hG x x).mpr ⟨hx, rfl⟩, hx⟩
    · intro y hy
      exact ((hG x y).mp hy.1).2.symm
  · intro y hy
    refine ⟨y, ?_, ?_⟩
    · exact ⟨(hG y y).mpr ⟨hy, rfl⟩, hy⟩
    · intro x hx
      exact ((hG x y).mp hx.1).2

/-- Reflexivity of internal Frege equinumerosity, derived from NF−0 positive
comprehension rather than assumed in the definition of cardinality. -/
theorem PositiveModel.equinumerous_refl {V : Type*}
    (M : PositiveModel V) (A : V) (hA : ∃ x : V, M.mem x A) :
    M.Equinumerous A A := by
  exact M.identityBijection_exists A hA

end NFMinusZero

/-!
## Stage 7 — inverse of an internally represented nonempty bijection

Under the explicitly stated nonempty-domain hypothesis, the inverse of a
set-valued homogeneous Kuratowski-pair bijection is again an *old set*.
The proof uses positive comprehension and the general relation-graph theorem;
it does not invoke external choice, and does not assert existence of an empty
inverse graph.  This proves symmetry of Frege equinumerosity in the case
needed for the no-empty NF−0 model.

UNCOMPILED: Lean/Mathlib not installed in this runtime.
-/
namespace NFMinusZero
namespace Formula

/-- Inputs 0=x and 1=y. Parameter 2=G.  The formula says
that the Kuratowski pair ⟨y,x⟩ belongs to G. -/
def inverseGraphCode : Formula :=
  ex 3 (ex 4 (ex 5
    (.conj (singCode 4 1 6)
      (.conj (unorderedCode 5 1 0 7)
        (.conj (pairCode 3 4 5 8) (.mem 3 2))))))

def inverseGraphTypes : Nat → Int
  | 0 => 0
  | 1 => 0
  | 2 => 3
  | 3 => 2
  | 4 => 1
  | 5 => 1
  | 6 => 0
  | 7 => 0
  | 8 => 1
  | _ => 0

theorem inverseGraphCode_fits :
    inverseGraphCode.fits inverseGraphTypes := by
  simp [inverseGraphCode, inverseGraphTypes,
    Formula.fits, ex_fits, singCode, unorderedCode,
    pairCode, iffF_fits, or_fits]

theorem inverseGraphCode_correct {V : Type*}
    (M : PositiveModel V) (G x y : V) (ρ : Nat → V)
    (hG : ρ 2 = G) :
    inverseGraphCode.holds M.mem
        (overwrite (overwrite ρ 0 x) 1 y) ↔
      M.RelByGraph G y x := by
  classical
  simp [inverseGraphCode, Formula.ex_holds, Formula.holds,
    singCode, unorderedCode, pairCode, iffF_holds, or_holds,
    PositiveModel.RelByGraph, PositiveModel.IsKuratowskiPair,
    overwrite, hG, and_assoc, ← exists_and_right, or_iff_not_imp_left]

end Formula

/-- Positive comprehension constructs the inverse *set graph* of an
internally represented bijection, provided its domain is nonempty. -/
theorem PositiveModel.inverseBijection_exists {V : Type*}
    (M : PositiveModel V) (G A B : V)
    (hbij : M.BijectionGraph G A B)
    (hA : ∃ x : V, M.mem x A) :
    ∃ H : V,
      M.BijectionGraph H B A ∧
      (∀ x y : V, M.RelByGraph H x y ↔ M.RelByGraph G y x) := by
  classical
  let ρ : Nat → V := fun k => if k = 2 then G else A
  have hρ : ρ 2 = G := by simp [ρ]
  obtain ⟨hlegal, htotal, honto⟩ := hbij
  have hw : ∃ x y : V,
      Formula.inverseGraphCode.holds M.mem
        (overwrite (overwrite ρ 0 x) 1 y) := by
    obtain ⟨a, ha⟩ := hA
    obtain ⟨b, ⟨hab, _⟩, _⟩ := htotal a ha
    exact ⟨b, a, (Formula.inverseGraphCode_correct
      M G b a ρ hρ).mpr hab⟩
  obtain ⟨H, hH₀⟩ := M.internal_graph_of_type_level_formula
    Formula.inverseGraphCode ρ Formula.inverseGraphTypes
    Formula.inverseGraphCode_fits (by rfl) hw
  have hrev (x y : V) :
      M.RelByGraph H x y ↔ M.RelByGraph G y x := by
    exact (hH₀ x y).trans
      (Formula.inverseGraphCode_correct M G x y ρ hρ)
  refine ⟨H, ?_, hrev⟩
  constructor
  · intro x y hxy
    obtain ⟨hy, hx⟩ := hlegal y x ((hrev x y).mp hxy)
    exact ⟨hx, hy⟩
  constructor
  · intro x hx
    obtain ⟨y, ⟨hgyx, hy⟩, huniq⟩ := honto x hx
    refine ⟨y, ⟨(hrev x y).mpr hgyx, hy⟩, ?_⟩
    intro z hz
    apply huniq
    exact ⟨(hrev x z).mp hz.1, hz.2⟩
  · intro y hy
    obtain ⟨x, ⟨hgyx, hx⟩, huniq⟩ := htotal y hy
    refine ⟨x, ⟨(hrev x y).mpr hgyx, hx⟩, ?_⟩
    intro z hz
    apply huniq
    exact ⟨(hrev z y).mp hz.1, hz.2⟩

/-- Symmetry of internal equinumerosity for nonempty source sets. -/
theorem PositiveModel.equinumerous_symm {V : Type*}
    (M : PositiveModel V) (A B : V)
    (hA : ∃ x : V, M.mem x A)
    (h : M.Equinumerous A B) : M.Equinumerous B A := by
  obtain ⟨G, hbij⟩ := h
  obtain ⟨H, hH, _⟩ := M.inverseBijection_exists G A B hbij hA
  exact ⟨H, hH⟩

end NFMinusZero

/-!
## Stage 8 — set-coded composition of internally represented bijections

The composite is formed using a *single homogeneous first-order formula*.
The middle element is quantified internally, and both input graphs are old
sets.  In the positive theory we must exhibit a composite edge before
applying comprehension.  Thus the construction explicitly retains the
nonempty-domain premise; it does not silently manufacture an empty graph.

This stage is an UNCOMPILED source-level proof attempt.  In particular, it
is not the positive Specker exponentiation theorem, and it does not assert
that Frege cardinal classes or an orbit set have already been constructed.
-/
namespace NFMinusZero
namespace Formula

/-- Rename the first graph atom's (input, output, graph) to (0,3,4),
    with its six auxiliary variables in the block 6,...,11. -/
def composeLeftRename (k : Nat) : Nat :=
  if k = 0 then 0 else if k = 1 then 3 else if k = 2 then 4
  else if k < 9 then k + 3 else k + 30

/-- Rename the second graph atom's (input, output, graph) to (3,1,5),
    with its six auxiliary variables in the block 12,...,17. -/
def composeRightRename (k : Nat) : Nat :=
  if k = 0 then 3 else if k = 1 then 1 else if k = 2 then 5
  else if k < 9 then k + 9 else k + 40

theorem composeLeftRename_injective : Function.Injective composeLeftRename := by
  intro a b h
  unfold composeLeftRename at h
  split_ifs at h <;> omega

theorem composeRightRename_injective : Function.Injective composeRightRename := by
  intro a b h
  unfold composeRightRename at h
  split_ifs at h <;> omega

/-- Free variables 0=x, 1=y, 4=G, 5=H; bound variable 3=z.
    This expresses (x,z)∈G and (z,y)∈H using real Kuratowski codes. -/
def composeGraphCode : Formula :=
  ex 3 (.conj
    (kuratowskiGraphAtom.rename composeLeftRename)
    (kuratowskiGraphAtom.rename composeRightRename))

/-- Both endpoints and the quantified middle point have type 0.
    Graph parameters are at type 3 and the pair witnesses at types 1,2. -/
def composeGraphTypes (k : Nat) : Int :=
  if k = 0 ∨ k = 1 ∨ k = 3 then 0
  else if k = 4 ∨ k = 5 then 3
  else if k = 6 ∨ k = 7 ∨ k = 12 ∨ k = 13 then 1
  else if k = 8 ∨ k = 14 then 2
  else if k = 9 ∨ k = 10 ∨ k = 15 ∨ k = 16 then 0
  else if k = 11 ∨ k = 17 then 1
  else 0

theorem composeLeftRename_types (k : Nat) (hk : k < 9) :
    composeGraphTypes (composeLeftRename k) = graphAtomTypes k := by
  interval_cases k <;>
    norm_num [composeGraphTypes, composeLeftRename, graphAtomTypes]

theorem composeRightRename_types (k : Nat) (hk : k < 9) :
    composeGraphTypes (composeRightRename k) = graphAtomTypes k := by
  interval_cases k <;>
    norm_num [composeGraphTypes, composeRightRename, graphAtomTypes]

private theorem kuratowskiGraphAtom_fits_graphAtomTypes :
    kuratowskiGraphAtom.fits graphAtomTypes := by
  simp [kuratowskiGraphAtom, singCode, unorderedCode, pairCode,
    ex_fits, iffF_fits, or_fits, Formula.fits, graphAtomTypes]

theorem composeLeftGraph_fits :
    (kuratowskiGraphAtom.rename composeLeftRename).fits composeGraphTypes := by
  rw [rename_fits]
  exact (fits_congr_bounded kuratowskiGraphAtom 9
    kuratowskiGraphAtom_bounded graphAtomTypes
    (fun k => composeGraphTypes (composeLeftRename k))
    (fun k hk => (composeLeftRename_types k hk).symm)).mp
      kuratowskiGraphAtom_fits_graphAtomTypes

theorem composeRightGraph_fits :
    (kuratowskiGraphAtom.rename composeRightRename).fits composeGraphTypes := by
  rw [rename_fits]
  exact (fits_congr_bounded kuratowskiGraphAtom 9
    kuratowskiGraphAtom_bounded graphAtomTypes
    (fun k => composeGraphTypes (composeRightRename k))
    (fun k hk => (composeRightRename_types k hk).symm)).mp
      kuratowskiGraphAtom_fits_graphAtomTypes

theorem composeGraphCode_fits : composeGraphCode.fits composeGraphTypes := by
  simp only [composeGraphCode, ex_fits, Formula.fits]
  exact ⟨composeLeftGraph_fits, composeRightGraph_fits⟩

/-- Exact semantic meaning of the first renamed graph atom. -/
theorem composeLeftGraph_correct {V : Type*}
    (M : PositiveModel V) (ω : Nat → V) :
    (kuratowskiGraphAtom.rename composeLeftRename).holds M.mem ω ↔
      M.RelByGraph (ω 4) (ω 0) (ω 3) := by
  rw [rename_holds M.mem composeLeftRename
    composeLeftRename_injective kuratowskiGraphAtom ω]
  simpa [composeLeftRename, PositiveModel.RelByGraph] using
    (M.kuratowskiGraphAtom_correct
      (fun k => ω (composeLeftRename k)))

/-- Exact semantic meaning of the second renamed graph atom. -/
theorem composeRightGraph_correct {V : Type*}
    (M : PositiveModel V) (ω : Nat → V) :
    (kuratowskiGraphAtom.rename composeRightRename).holds M.mem ω ↔
      M.RelByGraph (ω 5) (ω 3) (ω 1) := by
  rw [rename_holds M.mem composeRightRename
    composeRightRename_injective kuratowskiGraphAtom ω]
  simpa [composeRightRename, PositiveModel.RelByGraph] using
    (M.kuratowskiGraphAtom_correct
      (fun k => ω (composeRightRename k)))

/-- The composite relation is defined in the *old membership language*.
    Its two graph parameters are fixed at free names 4 and 5. -/
theorem composeGraphCode_correct {V : Type*}
    (M : PositiveModel V) (G H x y : V) (ρ : Nat → V)
    (hG : ρ 4 = G) (hH : ρ 5 = H) :
    composeGraphCode.holds M.mem
      (overwrite (overwrite ρ 0 x) 1 y) ↔
      ∃ z : V, M.RelByGraph G x z ∧ M.RelByGraph H z y := by
  change (ex 3 (.conj
      (kuratowskiGraphAtom.rename composeLeftRename)
      (kuratowskiGraphAtom.rename composeRightRename))).holds M.mem
        (overwrite (overwrite ρ 0 x) 1 y) ↔
      ∃ z : V, M.RelByGraph G x z ∧ M.RelByGraph H z y
  rw [ex_holds]
  change (∃ z : V,
      (kuratowskiGraphAtom.rename composeLeftRename).holds M.mem
        (overwrite (overwrite (overwrite ρ 0 x) 1 y) 3 z) ∧
      (kuratowskiGraphAtom.rename composeRightRename).holds M.mem
        (overwrite (overwrite (overwrite ρ 0 x) 1 y) 3 z)) ↔
      ∃ z : V, M.RelByGraph G x z ∧ M.RelByGraph H z y
  apply exists_congr
  intro z
  have hl := composeLeftGraph_correct M
    (overwrite (overwrite (overwrite ρ 0 x) 1 y) 3 z)
  have hr := composeRightGraph_correct M
    (overwrite (overwrite (overwrite ρ 0 x) 1 y) 3 z)
  simpa [overwrite, hG, hH] using (and_congr hl hr)

end Formula

/-- Composition of two internally represented bijections is again
    represented by an OLD SET.  The proof constructs the graph by positive
    comprehension and verifies both directions of uniqueness explicitly. -/
theorem PositiveModel.composeBijection_exists {V : Type*}
    (M : PositiveModel V) (G H A B C : V)
    (hG : M.BijectionGraph G A B)
    (hH : M.BijectionGraph H B C)
    (hA : ∃ x : V, M.mem x A) :
    ∃ K : V, M.BijectionGraph K A C ∧
      (∀ x y : V, M.RelByGraph K x y ↔
        ∃ z : V, M.RelByGraph G x z ∧ M.RelByGraph H z y) := by
  classical
  obtain ⟨hGlegal, hGtotal, hGonto⟩ := hG
  obtain ⟨hHlegal, hHtotal, hHonto⟩ := hH
  let ρ : Nat → V := fun k => if k = 4 then G else if k = 5 then H else A
  have hρG : ρ 4 = G := by simp [ρ]
  have hρH : ρ 5 = H := by simp [ρ]
  have hw : ∃ x y : V,
      Formula.composeGraphCode.holds M.mem
        (overwrite (overwrite ρ 0 x) 1 y) := by
    obtain ⟨a, ha⟩ := hA
    obtain ⟨b, ⟨hab, hb⟩, _⟩ := hGtotal a ha
    obtain ⟨c, ⟨hbc, _⟩, _⟩ := hHtotal b hb
    refine ⟨a, c, ?_⟩
    exact (Formula.composeGraphCode_correct
      M G H a c ρ hρG hρH).mpr ⟨b, hab, hbc⟩
  obtain ⟨K, hK₀⟩ := M.internal_graph_of_type_level_formula
    Formula.composeGraphCode ρ Formula.composeGraphTypes
    Formula.composeGraphCode_fits (by rfl) hw
  have hK (x y : V) : M.RelByGraph K x y ↔
      ∃ z : V, M.RelByGraph G x z ∧ M.RelByGraph H z y := by
    exact (hK₀ x y).trans
      (Formula.composeGraphCode_correct M G H x y ρ hρG hρH)
  refine ⟨K, ?_, hK⟩
  constructor
  · intro x y hxy
    obtain ⟨z, hxz, hzy⟩ := (hK x y).mp hxy
    exact ⟨(hGlegal x z hxz).1, (hHlegal z y hzy).2⟩
  constructor
  · intro x hx
    obtain ⟨z, ⟨hxz, hzB⟩, huniqG⟩ := hGtotal x hx
    obtain ⟨y, ⟨hzy, hyC⟩, huniqH⟩ := hHtotal z hzB
    refine ⟨y, ⟨(hK x y).mpr ⟨z, hxz, hzy⟩, hyC⟩, ?_⟩
    intro w hw
    obtain ⟨z', hxz', hz'w⟩ := (hK x w).mp hw.1
    have hz'B : M.mem z' B := (hGlegal x z' hxz').2
    have hzz' : z' = z := huniqG z' ⟨hxz', hz'B⟩
    subst z'
    exact huniqH w ⟨hz'w, hw.2⟩
  · intro y hy
    obtain ⟨z, ⟨hzy, hzB⟩, huniqH⟩ := hHonto y hy
    obtain ⟨x, ⟨hxz, hxA⟩, huniqG⟩ := hGonto z hzB
    refine ⟨x, ⟨(hK x y).mpr ⟨z, hxz, hzy⟩, hxA⟩, ?_⟩
    intro w hw
    obtain ⟨z', hwz', hz'y⟩ := (hK w y).mp hw.1
    have hz'B : M.mem z' B := (hHlegal z' y hz'y).1
    have hz'z : z' = z := huniqH z' ⟨hz'y, hz'B⟩
    subst z'
    exact huniqG w ⟨hwz', hw.2⟩

/-- Transitivity of the actual set-coded internal equinumerosity relation,
    under the nonempty source hypothesis required by positive comprehension. -/
theorem PositiveModel.equinumerous_trans {V : Type*}
    (M : PositiveModel V) (A B C : V)
    (hA : ∃ x : V, M.mem x A)
    (hAB : M.Equinumerous A B)
    (hBC : M.Equinumerous B C) : M.Equinumerous A C := by
  obtain ⟨G, hG⟩ := hAB
  obtain ⟨H, hH⟩ := hBC
  obtain ⟨K, hK, _⟩ := M.composeBijection_exists G H A B C hG hH hA
  exact ⟨K, hK⟩

/-- In the no-empty branch, the *set-coded* equinumerosity relation is
    an equivalence relation. This packages Stages 6–8 without postulating
    any external bijection or an empty graph. -/
theorem PositiveModel.equinumerous_equivalence_if_no_empty {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ A : V, ∃ x : V, M.mem x A) :
    (∀ A : V, M.Equinumerous A A) ∧
    (∀ A B : V, M.Equinumerous A B → M.Equinumerous B A) ∧
    (∀ A B C : V, M.Equinumerous A B →
      M.Equinumerous B C → M.Equinumerous A C) := by
  refine ⟨?_, ?_, ?_⟩
  · intro A
    exact M.equinumerous_refl A (hnonempty A)
  · intro A B hAB
    exact M.equinumerous_symm A B (hnonempty A) hAB
  · intro A B C hAB hBC
    exact M.equinumerous_trans A B C (hnonempty A) hAB hBC

end NFMinusZero

/-!
## Stage 9 — syntactic equinumerosity and positive Frege classes

Unlike an externally supplied relation `Equinumerous`, the code below is an
actual formula in the membership/equality language. It explicitly quantifies
over an old-set Kuratowski graph, and tests its legality, totality, and inverse
totality. The graph predicate uses fresh local binder slots 23 through 28;
the domain/codomain variables and the uniqueness witnesses use slots 0–5.

This is an UNCOMPILED cumulative source attempt, not a kernel certificate.
Positive comprehension is invoked only after a witness has been constructed
from an internal identity graph. The source theory still has the explicit
`PositiveModel.multiplicity` field; it is NOT discharged here.
-/
namespace NFMinusZero
namespace Formula

/-- Material implication expressed in the primitive grammar. -/
def impliesF (φ ψ : Formula) : Formula := or (.neg φ) ψ

theorem impliesF_holds {V : Type*} (r : V → V → Prop)
    (ρ : Nat → V) (φ ψ : Formula) :
    (impliesF φ ψ).holds r ρ ↔
      (φ.holds r ρ → ψ.holds r ρ) := by
  classical
  change (or (.neg φ) ψ).holds r ρ ↔ _
  rw [or_holds]
  simp only [Formula.holds, and_assoc, exists_and_right, or_iff_not_imp_left]
  tauto

theorem impliesF_fits (σ : Nat → Int) (φ ψ : Formula) :
    (impliesF φ ψ).fits σ ↔ φ.fits σ ∧ ψ.fits σ := by
  simp [impliesF, or_fits, Formula.fits]

/-- Relocate the old-set graph atom to endpoints `i,j`, retaining graph
    parameter 2 and using fresh internal witnesses 23,...,28. -/
def graphAtRename (i j k : Nat) : Nat :=
  if k = 0 then i else if k = 1 then j else if k = 2 then 2 else k + 20

theorem graphAtRename_injective (i j : Nat)
    (hi : 3 ≤ i) (hi' : i < 20)
    (hj : 3 ≤ j) (hj' : j < 20) (hij : i ≠ j) :
    Function.Injective (graphAtRename i j) := by
  intro a b h
  unfold graphAtRename at h
  split_ifs at h <;> omega

def graphAt (i j : Nat) : Formula :=
  kuratowskiGraphAtom.rename (graphAtRename i j)

/-- The graph atom is exactly the set-coded relation, with no external
    relation symbol inserted into the object-language formula. -/
theorem graphAt_correct {V : Type*} (M : PositiveModel V)
    (ρ : Nat → V) (i j : Nat)
    (hi : 3 ≤ i) (hi' : i < 20)
    (hj : 3 ≤ j) (hj' : j < 20) (hij : i ≠ j) :
    (graphAt i j).holds M.mem ρ ↔
      M.RelByGraph (ρ 2) (ρ i) (ρ j) := by
  unfold graphAt
  rw [rename_holds M.mem (graphAtRename i j)
    (graphAtRename_injective i j hi hi' hj hj' hij)
    kuratowskiGraphAtom ρ]
  simpa [graphAtRename, PositiveModel.RelByGraph] using
    (M.kuratowskiGraphAtom_correct
      (fun k => ρ (graphAtRename i j k)))

private theorem graphAt34_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    (graphAt 3 4).holds M.mem ρ ↔
      M.RelByGraph (ρ 2) (ρ 3) (ρ 4) := by
  exact graphAt_correct M ρ 3 4 (by omega) (by omega)
    (by omega) (by omega) (by omega)

private theorem graphAt35_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    (graphAt 3 5).holds M.mem ρ ↔
      M.RelByGraph (ρ 2) (ρ 3) (ρ 5) := by
  exact graphAt_correct M ρ 3 5 (by omega) (by omega)
    (by omega) (by omega) (by omega)

private theorem graphAt54_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    (graphAt 5 4).holds M.mem ρ ↔
      M.RelByGraph (ρ 2) (ρ 5) (ρ 4) := by
  exact graphAt_correct M ρ 5 4 (by omega) (by omega)
    (by omega) (by omega) (by omega)

/-- Free names 0=A, 1=B are type 1, graph name 2 is type 3,
    and graph endpoints 3,4,5 are type 0. -/
def equinumerosityTypes (k : Nat) : Int :=
  if k = 0 ∨ k = 1 ∨ k = 23 ∨ k = 24 ∨ k = 28 then 1
  else if k = 2 then 3
  else if k = 25 then 2
  else 0

private theorem graphAtRename_types (i j : Nat)
    (hi : i = 3 ∨ i = 4 ∨ i = 5)
    (hj : j = 3 ∨ j = 4 ∨ j = 5)
    (k : Nat) (hk : k < 9) :
    equinumerosityTypes (graphAtRename i j k) = graphAtomTypes k := by
  rcases hi with rfl | rfl | rfl <;>
    rcases hj with rfl | rfl | rfl <;>
    interval_cases k <;>
    norm_num [equinumerosityTypes, graphAtRename, graphAtomTypes]

private theorem graphAtom_fits_atTypes :
    kuratowskiGraphAtom.fits graphAtomTypes := by
  simp [kuratowskiGraphAtom, singCode, unorderedCode, pairCode,
    ex_fits, iffF_fits, or_fits, Formula.fits, graphAtomTypes]

private theorem graphAt_fits (i j : Nat)
    (hi : i = 3 ∨ i = 4 ∨ i = 5)
    (hj : j = 3 ∨ j = 4 ∨ j = 5) :
    (graphAt i j).fits equinumerosityTypes := by
  rw [graphAt, rename_fits]
  exact (fits_congr_bounded kuratowskiGraphAtom 9
    kuratowskiGraphAtom_bounded
    (fun k => equinumerosityTypes (graphAtRename i j k))
    graphAtomTypes
    (fun k hk => graphAtRename_types i j hi hj k hk)).mpr
      graphAtom_fits_atTypes

/-- All edges must have their first endpoint in A and second in B. -/
def bijectionLegalCode : Formula :=
  .all 3 (.all 4 (impliesF (graphAt 3 4)
    (.conj (.mem 3 0) (.mem 4 1))))

/-- Each element of A has exactly one graph successor in B. -/
def bijectionTotalCode : Formula :=
  .all 3 (impliesF (.mem 3 0)
    (ex 4 (.conj (.conj (graphAt 3 4) (.mem 4 1))
      (.all 5 (impliesF (.conj (graphAt 3 5) (.mem 5 1))
        (.eq 5 4))))))

/-- Each element of B has exactly one graph predecessor in A. -/
def bijectionOntoCode : Formula :=
  .all 4 (impliesF (.mem 4 1)
    (ex 3 (.conj (.conj (graphAt 3 4) (.mem 3 0))
      (.all 5 (impliesF (.conj (graphAt 5 4) (.mem 5 0))
        (.eq 5 3))))))

/-- Old-set graph G at slot 2 is a bijection from A (0) to B (1). -/
def bijectionGraphCode : Formula :=
  .conj bijectionLegalCode (.conj bijectionTotalCode bijectionOntoCode)

/-- The actual first-order equinumerosity formula: `∃ G, Bij(G,A,B)`.
    No semantic predicate appears inside this formula. -/
def equinumerosityCode : Formula := ex 2 bijectionGraphCode

private theorem bijectionLegalCode_fits :
    bijectionLegalCode.fits equinumerosityTypes := by
  simp [bijectionLegalCode, impliesF_fits, Formula.fits,
    equinumerosityTypes,
    graphAt_fits 3 4 (Or.inl rfl) (Or.inr (Or.inl rfl))]

private theorem bijectionTotalCode_fits :
    bijectionTotalCode.fits equinumerosityTypes := by
  simp [bijectionTotalCode, impliesF_fits, ex_fits, Formula.fits,
    equinumerosityTypes,
    graphAt_fits 3 4 (Or.inl rfl) (Or.inr (Or.inl rfl)),
    graphAt_fits 3 5 (Or.inl rfl) (Or.inr (Or.inr rfl))]

private theorem bijectionOntoCode_fits :
    bijectionOntoCode.fits equinumerosityTypes := by
  simp [bijectionOntoCode, impliesF_fits, ex_fits, Formula.fits,
    equinumerosityTypes,
    graphAt_fits 3 4 (Or.inl rfl) (Or.inr (Or.inl rfl)),
    graphAt_fits 5 4 (Or.inr (Or.inr rfl)) (Or.inr (Or.inl rfl))]

theorem equinumerosityCode_fits :
    equinumerosityCode.fits equinumerosityTypes := by
  simpa [equinumerosityCode, bijectionGraphCode,
    ex_fits, Formula.fits] using
    And.intro bijectionLegalCode_fits
      (And.intro bijectionTotalCode_fits bijectionOntoCode_fits)

theorem equinumerosityCode_stratified :
    equinumerosityCode.Stratified :=
  ⟨equinumerosityTypes, equinumerosityCode_fits⟩

/-- Semantic correctness of the legality conjunct. -/
private theorem bijectionLegalCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    bijectionLegalCode.holds M.mem ρ ↔
      ∀ x y : V, M.RelByGraph (ρ 2) x y →
        M.mem x (ρ 0) ∧ M.mem y (ρ 1) := by
  classical
  simp [bijectionLegalCode, impliesF_holds,
    graphAt34_correct, Formula.holds, overwrite, and_assoc, exists_and_right, or_iff_not_imp_left]

/-- Semantic correctness of unique totality. -/
private theorem bijectionTotalCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    bijectionTotalCode.holds M.mem ρ ↔
      ∀ x : V, M.mem x (ρ 0) →
        ∃! y : V, M.RelByGraph (ρ 2) x y ∧ M.mem y (ρ 1) := by
  classical
  simp [bijectionTotalCode, impliesF_holds, ex_holds,
    graphAt34_correct, graphAt35_correct, Formula.holds,
    ExistsUnique, overwrite, and_assoc, exists_and_right, or_iff_not_imp_left]

/-- Semantic correctness of unique surjectivity. -/
private theorem bijectionOntoCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    bijectionOntoCode.holds M.mem ρ ↔
      ∀ y : V, M.mem y (ρ 1) →
        ∃! x : V, M.RelByGraph (ρ 2) x y ∧ M.mem x (ρ 0) := by
  classical
  simp [bijectionOntoCode, impliesF_holds, ex_holds,
    graphAt34_correct, graphAt54_correct, Formula.holds,
    ExistsUnique, overwrite, and_assoc, exists_and_right, or_iff_not_imp_left]

/-- Exact correspondence between the syntactic bijection formula and the
    old-set `BijectionGraph` predicate, for arbitrary parameters. -/
theorem bijectionGraphCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    bijectionGraphCode.holds M.mem ρ ↔
      M.BijectionGraph (ρ 2) (ρ 0) (ρ 1) := by
  change (bijectionLegalCode.holds M.mem ρ ∧
    bijectionTotalCode.holds M.mem ρ ∧
    bijectionOntoCode.holds M.mem ρ) ↔ _
  rw [bijectionLegalCode_correct M ρ,
    bijectionTotalCode_correct M ρ,
    bijectionOntoCode_correct M ρ]
  rfl

/-- Full syntactic equinumerosity: the witness is an OLD graph set. -/
theorem equinumerosityCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    equinumerosityCode.holds M.mem ρ ↔
      M.Equinumerous (ρ 0) (ρ 1) := by
  rw [equinumerosityCode, ex_holds]
  change (∃ G : V, bijectionGraphCode.holds M.mem
    (overwrite ρ 2 G)) ↔ _
  constructor
  · rintro ⟨G, hG⟩
    refine ⟨G, ?_⟩
    simpa [overwrite] using
      (bijectionGraphCode_correct M (overwrite ρ 2 G)).mp hG
  · rintro ⟨G, hG⟩
    refine ⟨G, ?_⟩
    apply (bijectionGraphCode_correct M (overwrite ρ 2 G)).mpr
    simpa [overwrite] using hG

end Formula

/-- `C` is exactly the internal Frege class of the representative `A`. -/
def PositiveModel.IsFregeClass {V : Type*}
    (M : PositiveModel V) (C A : V) : Prop :=
  ∀ B : V, M.mem B C ↔ M.Equinumerous B A

/-- Construct an actual old set containing exactly the sets internally
    bijective with `A`. The class is nonempty since A has an internal
    identity bijection. The formula used by comprehension is stratified. -/
theorem PositiveModel.fregeClass_exists {V : Type*}
    (M : PositiveModel V) (A : V)
    (hA : ∃ x : V, M.mem x A) :
    ∃ C : V, M.IsFregeClass C A := by
  classical
  let ρ : Nat → V := fun _ => A
  have hρ : ρ 1 = A := by simp [ρ]
  have hw : ∃ B : V,
      Formula.equinumerosityCode.holds M.mem (overwrite ρ 0 B) := by
    refine ⟨A, ?_⟩
    apply (Formula.equinumerosityCode_correct M (overwrite ρ 0 A)).mpr
    simpa [overwrite, hρ] using M.equinumerous_refl A hA
  obtain ⟨C, hC⟩ := M.positive Formula.equinumerosityCode
    Formula.equinumerosityCode_stratified ρ hw
  refine ⟨C, ?_⟩
  intro B
  exact (hC B).trans (by
    simpa [overwrite, hρ] using
      Formula.equinumerosityCode_correct M (overwrite ρ 0 B))

/-- The representative belongs to its positive Frege class. -/
theorem PositiveModel.fregeRepresentative_mem {V : Type*}
    (M : PositiveModel V) (A C : V)
    (hA : ∃ x : V, M.mem x A)
    (hC : M.IsFregeClass C A) : M.mem A C := by
  exact (hC A).mpr (M.equinumerous_refl A hA)

/-- In the no-empty branch, Frege classes are independent of which
    internally equinumerous representative was chosen. -/
theorem PositiveModel.fregeClass_rep_independent {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ A : V, ∃ x : V, M.mem x A)
    (C A B : V)
    (hC : M.IsFregeClass C A)
    (hAB : M.Equinumerous A B) :
    M.IsFregeClass C B := by
  intro X
  constructor
  · intro hX
    exact M.equinumerous_trans X A B (hnonempty X)
      ((hC X).mp hX) hAB
  · intro hX
    have hBA : M.Equinumerous B A :=
      M.equinumerous_symm A B (hnonempty A) hAB
    exact (hC X).mpr
      (M.equinumerous_trans X B A (hnonempty X) hX hBA)

/-- Extensionality makes a Frege class uniquely determined by its
    representative, without using any higher-type class equality axiom. -/
theorem PositiveModel.fregeClass_unique {V : Type*}
    (M : PositiveModel V) (A C D : V)
    (hC : M.IsFregeClass C A)
    (hD : M.IsFregeClass D A) : C = D := by
  apply M.extensional C D
  intro B
  exact (hC B).trans (hD B).symm

end NFMinusZero

/-!
## Stage 10 — rigorous Frege abstraction laws

These results use the actual internally represented bijection relation and
old-model Frege-class sets constructed in Stage 9.  In the no-empty branch,
Frege classes classify equinumerosity exactly, and distinct classes are
disjoint.  This establishes the algebraic equivalence-class properties
needed before forming the internal set of all cardinal numbers.

STATUS: source-level Lean proof attempt; no Lean kernel check has occurred.
-/
namespace NFMinusZero

/-- The positive Frege class of a representative is uniquely determined. -/
theorem PositiveModel.fregeClass_existsUnique {V : Type*}
    (M : PositiveModel V) (A : V)
    (hA : ∃ x : V, M.mem x A) :
    ∃! C : V, M.IsFregeClass C A := by
  obtain ⟨C, hC⟩ := M.fregeClass_exists A hA
  refine ⟨C, hC, ?_⟩
  intro D hD
  exact M.fregeClass_unique A D C hD hC

/-- Every member X of a Frege class is internally equinumerous with its
representative.  The witness is an old-set graph, not an external map. -/
theorem PositiveModel.fregeMember_equiv {V : Type*}
    (M : PositiveModel V) (C A X : V)
    (hC : M.IsFregeClass C A) (hX : M.mem X C) :
    M.Equinumerous X A :=
  (hC X).mp hX

/-- Two Frege classes coincide precisely when their representatives are
internally bijective, provided every old-model set is nonempty. -/
theorem PositiveModel.fregeClass_eq_iff_equinumerous {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ A : V, ∃ x : V, M.mem x A)
    (A B C D : V)
    (hC : M.IsFregeClass C A)
    (hD : M.IsFregeClass D B) :
    C = D ↔ M.Equinumerous A B := by
  constructor
  · intro h
    have hA : M.mem A C :=
      M.fregeRepresentative_mem A C (hnonempty A) hC
    have hAD : M.mem A D := by
      simpa [h] using hA
    exact (hD A).mp hAD
  · intro hAB
    have hCB : M.IsFregeClass C B :=
      M.fregeClass_rep_independent hnonempty C A B hC hAB
    exact M.fregeClass_unique B C D hCB hD

/-- A shared member forces two genuine Frege classes to be equal. -/
theorem PositiveModel.fregeClasses_eq_of_overlap {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ A : V, ∃ x : V, M.mem x A)
    (A B C D X : V)
    (hC : M.IsFregeClass C A)
    (hD : M.IsFregeClass D B)
    (hXC : M.mem X C)
    (hXD : M.mem X D) : C = D := by
  have hXA : M.Equinumerous X A := (hC X).mp hXC
  have hXB : M.Equinumerous X B := (hD X).mp hXD
  have hAX : M.Equinumerous A X :=
    M.equinumerous_symm X A (hnonempty X) hXA
  have hAB : M.Equinumerous A B :=
    M.equinumerous_trans A X B (hnonempty A) hAX hXB
  exact (M.fregeClass_eq_iff_equinumerous hnonempty A B C D hC hD).mpr hAB

/-- The actual old-model Frege classes form a disjoint partition:
any two are equal or have no common element. -/
theorem PositiveModel.fregeClasses_eq_or_disjoint {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ A : V, ∃ x : V, M.mem x A)
    (A B C D : V)
    (hC : M.IsFregeClass C A)
    (hD : M.IsFregeClass D B) :
    C = D ∨ ∀ X : V, ¬ (M.mem X C ∧ M.mem X D) := by
  classical
  by_cases h : C = D
  · exact Or.inl h
  · right
    intro X hX
    exact h (M.fregeClasses_eq_of_overlap hnonempty
      A B C D X hC hD hX.1 hX.2)

end NFMinusZero

/-!
## Stage 11 — internal set of all positive Frege cardinals

A cardinal is a nonempty equivalence class under ACTUAL old-set bijections.
Stage 9 gave a first-order stratified formula for equinumerosity and
constructed each class.  This stage constructs an explicit first-order
formula for being one of those classes and applies positive comprehension
to obtain the internal old set NC of all Frege cardinals.

This does NOT yet construct the partial Specker exponential graph E.
STATUS: cumulative Lean source is uncompiled.
-/
namespace NFMinusZero
namespace Formula

/-- Rename a prospective class member to slot 3, retain its representative
at slot 1, and move every variable from slot 2 onward to fresh slots ≥52.
This avoids capture of all quantifiers in the equinumerosity formula. -/
def fregeClassRename (k : Nat) : Nat :=
  if k = 0 then 3 else if k = 1 then 1 else k + 50

theorem fregeClassRename_injective : Function.Injective fregeClassRename := by
  intro a b h
  unfold fregeClassRename at h
  split_ifs at h <;> omega

/-- The free variable 0 represents the Frege class C, variable 1 its
representative A. Bound variable 3 is each candidate set B. -/
def fregeClassCode : Formula :=
  .all 3 (iffF (.mem 3 0) (equinumerosityCode.rename fregeClassRename))

/-- The free variable 0 denotes a Frege cardinal. The representative A
at index 1 is existentially quantified. -/
def cardinalCode : Formula := ex 1 fregeClassCode

/-- Full typing: C sits one level above its representative A. -/
def fregeClassTypes (k : Nat) : Int :=
  if k = 0 then 2
  else if k = 1 ∨ k = 3 then 1
  else if 52 ≤ k then equinumerosityTypes (k - 50)
  else 0

theorem fregeClassRename_types (k : Nat) :
    fregeClassTypes (fregeClassRename k) = equinumerosityTypes k := by
  by_cases h0 : k = 0
  · subst k
    simp [fregeClassRename, fregeClassTypes, equinumerosityTypes]
  by_cases h1 : k = 1
  · subst k
    simp [fregeClassRename, fregeClassTypes, equinumerosityTypes]
  have hk : 2 ≤ k := by omega
  have hge : 52 ≤ k + 50 := by omega
  simp [fregeClassRename, fregeClassTypes, h0, h1, hge]

theorem fregeClassCode_fits : fregeClassCode.fits fregeClassTypes := by
  have hinner : (equinumerosityCode.rename fregeClassRename).fits
      fregeClassTypes := by
    rw [rename_fits]
    convert equinumerosityCode_fits using 1
    funext k
    exact fregeClassRename_types k
  simpa [fregeClassCode, iffF_fits, Formula.fits,
    fregeClassTypes] using hinner

theorem cardinalCode_fits : cardinalCode.fits fregeClassTypes := by
  simpa [cardinalCode, ex_fits] using fregeClassCode_fits

theorem cardinalCode_stratified : cardinalCode.Stratified :=
  ⟨fregeClassTypes, cardinalCode_fits⟩

/-- Correctness of the renamed equinumerosity subformula, for an
arbitrary assignment (including one modified by an enclosing binder). -/
theorem fregeRenamedEquiv_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    (equinumerosityCode.rename fregeClassRename).holds M.mem ρ ↔
      M.Equinumerous (ρ 3) (ρ 1) := by
  rw [rename_holds M.mem fregeClassRename
    fregeClassRename_injective equinumerosityCode ρ]
  simpa [fregeClassRename] using
    (equinumerosityCode_correct M (fun k => ρ (fregeClassRename k)))

/-- The class-membership formula is exactly Frege equivalence-class
membership, not an externally stipulated predicate. -/
theorem fregeClassCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    fregeClassCode.holds M.mem ρ ↔
      M.IsFregeClass (ρ 0) (ρ 1) := by
  change (∀ B : V,
      (iffF (.mem 3 0)
        (equinumerosityCode.rename fregeClassRename)).holds M.mem
        (overwrite ρ 3 B)) ↔
    (∀ B : V, M.mem B (ρ 0) ↔ M.Equinumerous B (ρ 1))
  apply forall_congr'
  intro B
  rw [iffF_holds]
  change (M.mem B (ρ 0) ↔
    (equinumerosityCode.rename fregeClassRename).holds M.mem
      (overwrite ρ 3 B)) ↔
      (M.mem B (ρ 0) ↔ M.Equinumerous B (ρ 1))
  have h := fregeRenamedEquiv_correct M (overwrite ρ 3 B)
  simpa [overwrite] using (iff_congr Iff.rfl h)

/-- A set C satisfies cardinalCode precisely if it is some positive
Frege class.  Existence of C itself is not assumed by the code. -/
theorem cardinalCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    cardinalCode.holds M.mem ρ ↔
      ∃ A : V, M.IsFregeClass (ρ 0) A := by
  change (ex 1 fregeClassCode).holds M.mem ρ ↔ _
  rw [ex_holds]
  apply exists_congr
  intro A
  simpa [overwrite] using
    (fregeClassCode_correct M (overwrite ρ 1 A))

end Formula

/-- The collection NC of all positive Frege cardinals is itself an OLD SET,
formed by a positive-comprehension instance whose witness is one explicitly
constructed Frege class. No external quotient or unbounded class constant
has been smuggled into the theory. -/
theorem PositiveModel.fregeCardinalsSet_exists {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ A : V, ∃ x : V, M.mem x A) :
    ∃ NC : V, ∀ C : V,
      M.mem C NC ↔ ∃ A : V, M.IsFregeClass C A := by
  classical
  obtain ⟨A, _, _⟩ := M.multiplicity
  obtain ⟨C, hC⟩ := M.fregeClass_exists A (hnonempty A)
  let ρ : Nat → V := fun _ => A
  have hwitness : ∃ X : V,
      Formula.cardinalCode.holds M.mem (overwrite ρ 0 X) := by
    refine ⟨C, ?_⟩
    apply (Formula.cardinalCode_correct M (overwrite ρ 0 C)).mpr
    exact ⟨A, hC⟩
  obtain ⟨NC, hNC⟩ := M.positive Formula.cardinalCode
    Formula.cardinalCode_stratified ρ hwitness
  refine ⟨NC, ?_⟩
  intro X
  exact (hNC X).trans
    (Formula.cardinalCode_correct M (overwrite ρ 0 X))

end NFMinusZero

/-!
## Stage 12 — typed semantic data for Specker's positive exponentiation

Specker's partial operation E relates the Frege cardinal of USC(A) to the
Frege cardinal of P⁺(A).  The witnesses here are genuine old-model sets:
U=USC(A), P=P⁺(A), and their Frege cardinal classes m and n.
This stage proves existence and uniqueness of these set constructors and
constructs a positive exponentiation witness for every old-model A in the
no-empty case. The *next* stage must code this as a stratified formula,
prove functionality independently of representatives, and build its graph.

NOT a completed exponentiation theorem; NOT kernel-checked.
-/
namespace NFMinusZero

/-- U consists precisely of the existing singleton sets of members of A. -/
def PositiveModel.IsUSC {V : Type*} (M : PositiveModel V)
    (U A : V) : Prop :=
  ∀ X : V, M.mem X U ↔
    ∃ a : V, M.mem a A ∧ M.IsSingleton a X

/-- P consists precisely of the existing subsets of A. -/
def PositiveModel.IsPositivePowerSet {V : Type*}
    (M : PositiveModel V) (P A : V) : Prop :=
  ∀ X : V, M.mem X P ↔ (∀ z : V, M.mem z X → M.mem z A)

/-- Extensionality makes USC(A) unique when it exists. -/
theorem PositiveModel.usc_unique {V : Type*}
    (M : PositiveModel V) (U W A : V)
    (hU : M.IsUSC U A) (hW : M.IsUSC W A) : U = W := by
  apply M.extensional U W
  intro X
  exact (hU X).trans (hW X).symm

/-- Extensionality makes the positive power set of A unique. -/
theorem PositiveModel.positive_powerset_unique {V : Type*}
    (M : PositiveModel V) (P Q A : V)
    (hP : M.IsPositivePowerSet P A)
    (hQ : M.IsPositivePowerSet Q A) : P = Q := by
  apply M.extensional P Q
  intro X
  exact (hP X).trans (hQ X).symm

/-- In NF−0, USC(A) and P⁺(A) exist for every nonempty A. -/
theorem PositiveModel.usc_and_positive_powerset_exists {V : Type*}
    (M : PositiveModel V) (A : V)
    (hA : ∃ x : V, M.mem x A) :
    ∃ U P : V, M.IsUSC U A ∧ M.IsPositivePowerSet P A := by
  obtain ⟨U, hU⟩ := M.USC_exists A hA
  obtain ⟨P, hP⟩ := M.powerset_exists A
  exact ⟨U, P, hU, hP⟩

/-- Both USC(A) and P⁺(A) are nonempty, as required for positive Frege
abstraction.  USC(A) contains {a} for any a∈A, and P⁺(A) contains A. -/
theorem PositiveModel.usc_and_powerset_nonempty {V : Type*}
    (M : PositiveModel V) (A U P : V)
    (hA : ∃ x : V, M.mem x A)
    (hU : M.IsUSC U A)
    (hP : M.IsPositivePowerSet P A) :
    (∃ X : V, M.mem X U) ∧ (∃ X : V, M.mem X P) := by
  obtain ⟨a, ha⟩ := hA
  obtain ⟨s, hs⟩ := M.singleton_exists a
  constructor
  · exact ⟨s, (hU s).mpr ⟨a, ha, hs⟩⟩
  · refine ⟨A, (hP A).mpr ?_⟩
    intro x hx
    exact hx

/-- A semantic Specker positive-exponentiation step: m is the cardinal
of USC(A), and n the cardinal of the positive powerset P⁺(A).
The defining conditions are deliberately explicit so future syntax must
encode them without treating this Prop as an atomic object-language formula. -/
def PositiveModel.PositiveExponentStep {V : Type*}
    (M : PositiveModel V) (m n : V) : Prop :=
  ∃ A U P : V,
    M.IsUSC U A ∧ M.IsPositivePowerSet P A ∧
    M.IsFregeClass m U ∧ M.IsFregeClass n P

/-- Every nonempty A supplies one positive exponentiation step with genuine
old Frege classes and no Choice, Counting, or zero cardinal. -/
theorem PositiveModel.positiveExponentStep_exists_from_set {V : Type*}
    (M : PositiveModel V) (A : V)
    (hA : ∃ x : V, M.mem x A) :
    ∃ m n : V,
      ∃ U P : V,
        M.IsUSC U A ∧ M.IsPositivePowerSet P A ∧
        M.IsFregeClass m U ∧ M.IsFregeClass n P := by
  obtain ⟨U, P, hU, hP⟩ := M.usc_and_positive_powerset_exists A hA
  obtain ⟨hUn, hPn⟩ :=
    M.usc_and_powerset_nonempty A U P hA hU hP
  obtain ⟨m, hm⟩ := M.fregeClass_exists U hUn
  obtain ⟨n, hn⟩ := M.fregeClass_exists P hPn
  exact ⟨m, n, U, P, hU, hP, hm, hn⟩

/-- In the no-empty branch, every old set yields an actual pair of Frege
cardinals related by positive exponentiation. -/
theorem PositiveModel.positiveExponentStep_has_witness {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ A : V, ∃ x : V, M.mem x A) :
    ∀ A : V, ∃ m n : V, M.PositiveExponentStep m n := by
  intro A
  obtain ⟨m, n, U, P, hU, hP, hm, hn⟩ :=
    M.positiveExponentStep_exists_from_set A (hnonempty A)
  exact ⟨m, n, A, U, P, hU, hP, hm, hn⟩

/-- A fixed representative A determines a unique exponentiation output
cardinal.  This is weaker than global functionality of E, which additionally
requires invariance under arbitrary internally represented bijections. -/
theorem PositiveModel.positiveExponentStep_unique_at_rep {V : Type*}
    (M : PositiveModel V) (A U P U' P' m n m' n' : V)
    (hU : M.IsUSC U A) (hP : M.IsPositivePowerSet P A)
    (hU' : M.IsUSC U' A) (hP' : M.IsPositivePowerSet P' A)
    (hm : M.IsFregeClass m U) (hn : M.IsFregeClass n P)
    (hm' : M.IsFregeClass m' U') (hn' : M.IsFregeClass n' P') :
    m = m' ∧ n = n' := by
  have hUU' : U = U' := M.usc_unique U U' A hU hU'
  have hPP' : P = P' := M.positive_powerset_unique P P' A hP hP'
  constructor
  · subst U'
    exact M.fregeClass_unique U m m' hm hm'
  · subst P'
    exact M.fregeClass_unique P n n' hn hn'

end NFMinusZero

/-!
## Stage 13 — object-language definitions of USC and positive powersets

This stage provides actual formulas of the NF−0 equality/membership language
for the set of singletons USC(A) and the positive powerset P⁺(A).
These are required to encode Specker's relation in the old model without
postulating a set operation in the Lean metatheory.

UNCOMPILED: a source-level formalization attempt, not a kernel certificate.
-/
namespace NFMinusZero
namespace Formula

/-- Free variables 0=U (type 2), 1=A (type 1).  Bound variable 2=X
    (type 1), 3=a (type 0), and 4=z (type 0).
    It expresses U = USC(A), with no appeal to the missing empty set. -/
def uscClassCode : Formula :=
  .all 2 (iffF (.mem 2 0)
    (ex 3 (.conj (.mem 3 1) (singCode 2 3 4))))

def uscClassTypes (k : Nat) : Int :=
  if k = 0 then 2
  else if k = 1 ∨ k = 2 then 1
  else 0

theorem uscClassCode_fits : uscClassCode.fits uscClassTypes := by
  simp [uscClassCode, iffF_fits, ex_fits, singCode,
    Formula.fits, uscClassTypes]

theorem uscClassCode_stratified : uscClassCode.Stratified :=
  ⟨uscClassTypes, uscClassCode_fits⟩

/-- The formula U=USC(A) has exactly its intended old-model semantics. -/
theorem uscClassCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    uscClassCode.holds M.mem ρ ↔ M.IsUSC (ρ 0) (ρ 1) := by
  classical
  change (∀ X : V,
    (iffF (.mem 2 0)
      (ex 3 (.conj (.mem 3 1) (singCode 2 3 4)))).holds M.mem
        (overwrite ρ 2 X)) ↔ _
  change (∀ X : V,
    (iffF (.mem 2 0)
      (ex 3 (.conj (.mem 3 1) (singCode 2 3 4)))).holds M.mem
        (overwrite ρ 2 X)) ↔
    ∀ X : V, M.mem X (ρ 0) ↔
      ∃ a : V, M.mem a (ρ 1) ∧ M.IsSingleton a X
  apply forall_congr'
  intro X
  rw [iffF_holds, ex_holds]
  change (M.mem X (ρ 0) ↔
    ∃ a : V, M.mem a (ρ 1) ∧
      (singCode 2 3 4).holds M.mem
        (overwrite (overwrite ρ 2 X) 3 a)) ↔ _
  apply iff_congr Iff.rfl
  apply exists_congr
  intro a
  apply and_congr Iff.rfl
  change (∀ z : V,
    (iffF (.mem 4 2) (.eq 4 3)).holds M.mem
      (overwrite (overwrite (overwrite ρ 2 X) 3 a) 4 z)) ↔
    ∀ z : V, M.mem z X ↔ z = a
  apply forall_congr'
  intro z
  rw [iffF_holds]
  simp [Formula.holds, overwrite, and_assoc, exists_and_right, or_iff_not_imp_left]

/-- Free 0=P (type 2), 1=A (type 1).  Bound 2=X (type 1), 3=z
    (type 0).  Since there are no empty sets in the difficult branch,
    P consists of all existing subsets of A. -/
def positivePowersetClassCode : Formula :=
  .all 2 (iffF (.mem 2 0)
    (.all 3 (impliesF (.mem 3 2) (.mem 3 1))))

def positivePowersetClassTypes (k : Nat) : Int :=
  if k = 0 then 2
  else if k = 1 ∨ k = 2 then 1
  else 0

theorem positivePowersetClassCode_fits :
    positivePowersetClassCode.fits positivePowersetClassTypes := by
  simp [positivePowersetClassCode, iffF_fits, impliesF_fits,
    Formula.fits, positivePowersetClassTypes]

theorem positivePowersetClassCode_stratified :
    positivePowersetClassCode.Stratified :=
  ⟨positivePowersetClassTypes, positivePowersetClassCode_fits⟩

theorem positivePowersetClassCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    positivePowersetClassCode.holds M.mem ρ ↔
      M.IsPositivePowerSet (ρ 0) (ρ 1) := by
  classical
  change (∀ X : V,
    (iffF (.mem 2 0)
      (.all 3 (impliesF (.mem 3 2) (.mem 3 1)))).holds M.mem
        (overwrite ρ 2 X)) ↔ _
  change (∀ X : V,
    (iffF (.mem 2 0)
      (.all 3 (impliesF (.mem 3 2) (.mem 3 1)))).holds M.mem
        (overwrite ρ 2 X)) ↔
    ∀ X : V, M.mem X (ρ 0) ↔
      ∀ z : V, M.mem z X → M.mem z (ρ 1)
  apply forall_congr'
  intro X
  rw [iffF_holds]
  change (M.mem X (ρ 0) ↔
    ∀ z : V,
      (impliesF (.mem 3 2) (.mem 3 1)).holds M.mem
        (overwrite (overwrite ρ 2 X) 3 z)) ↔ _
  apply iff_congr Iff.rfl
  apply forall_congr'
  intro z
  rw [impliesF_holds]
  simp [Formula.holds, overwrite, and_assoc, exists_and_right, or_iff_not_imp_left]

end Formula
end NFMinusZero

/-!
## Stage 14 — an object-language positive Specker exponentiation step

Here the partial operation E is not a metatheoretic Lean function: it is an
actual first-order formula with free variables `m` and `n`. Its witnesses are
old-model sets A, U, P, with U = USC(A), P = P⁺(A), m = Nc(U), n = Nc(P).
All local quantifier blocks are renamed into disjoint ranges to avoid capture.

This only *defines and interprets* E. It does not yet establish that E is
functional for equinumerous representatives, or the Specker orbit argument.
Source-only, NOT Lean-compiled.
-/
namespace NFMinusZero
namespace Formula

/-- Source slots 0=U, 1=A in `uscClassCode`; internal bound slots are shifted. -/
def speckerUSCRename (k : Nat) : Nat :=
  if k = 0 then 3 else if k = 1 then 2 else k + 100

/-- Source slots 0=P, 1=A in `positivePowersetClassCode`. -/
def speckerPowerRename (k : Nat) : Nat :=
  if k = 0 then 4 else if k = 1 then 2 else k + 200

/-- Source slots 0=C, 1=U in the first `fregeClassCode`. -/
def speckerLeftFregeRename (k : Nat) : Nat :=
  if k = 0 then 0 else if k = 1 then 3 else k + 300

/-- Source slots 0=C, 1=P in the second `fregeClassCode`. -/
def speckerRightFregeRename (k : Nat) : Nat :=
  if k = 0 then 1 else if k = 1 then 4 else k + 400

private theorem speckerUSCRename_inj :
    Function.Injective speckerUSCRename := by
  intro a b h
  unfold speckerUSCRename at h
  split_ifs at h <;> omega

private theorem speckerPowerRename_inj :
    Function.Injective speckerPowerRename := by
  intro a b h
  unfold speckerPowerRename at h
  split_ifs at h <;> omega

private theorem speckerLeftFregeRename_inj :
    Function.Injective speckerLeftFregeRename := by
  intro a b h
  unfold speckerLeftFregeRename at h
  split_ifs at h <;> omega

private theorem speckerRightFregeRename_inj :
    Function.Injective speckerRightFregeRename := by
  intro a b h
  unfold speckerRightFregeRename at h
  split_ifs at h <;> omega

/-- Membership-free metasyntactic assembly of the source-language definition
    of Specker's partial positive exponentiation, with `m` at slot 0 and
    `n` at slot 1. Other slots are bound in the full formula. -/
def positiveExponentCode : Formula :=
  ex 2 (ex 3 (ex 4
    (.conj (uscClassCode.rename speckerUSCRename)
      (.conj (positivePowersetClassCode.rename speckerPowerRename)
        (.conj (fregeClassCode.rename speckerLeftFregeRename)
               (fregeClassCode.rename speckerRightFregeRename))))))

/-- Uniform stratification: the common source set A sits at level 1; the
    USC and powerset at 2; the two Frege cardinals at level 3. The four
    disjoint renamed binder ranges receive their respective shifted levels. -/
def speckerExponentTypes (k : Nat) : Int :=
  if k = 0 ∨ k = 1 then 3
  else if k = 2 then 1
  else if k = 3 ∨ k = 4 then 2
  else if 102 ≤ k ∧ k < 200 then uscClassTypes (k - 100)
  else if 202 ≤ k ∧ k < 300 then positivePowersetClassTypes (k - 200)
  else if 302 ≤ k ∧ k < 400 then fregeClassTypes (k - 300) + 1
  else if 402 ≤ k ∧ k < 500 then fregeClassTypes (k - 400) + 1
  else 0

/-- Only local variables <100 occur in either small set-constructor code. -/
private theorem uscClassCode_bounded : uscClassCode.Bounded 100 := by
  decide

private theorem positivePowersetClassCode_bounded :
    positivePowersetClassCode.Bounded 100 := by
  decide

/-- The Frege class code also has a finite (<100) binder range, including
    all its nested equinumerosity graph witnesses. -/
private theorem fregeClassCode_bounded : fregeClassCode.Bounded 100 := by
  decide

private theorem uscExponentType (k : Nat) (hk : k < 100) :
    speckerExponentTypes (speckerUSCRename k) = uscClassTypes k := by
  by_cases h0 : k = 0
  · subst k
    norm_num [speckerExponentTypes, speckerUSCRename, uscClassTypes]
  by_cases h1 : k = 1
  · subst k
    norm_num [speckerExponentTypes, speckerUSCRename, uscClassTypes]
  have hlow : 102 ≤ k + 100 := by omega
  have hhi : k + 100 < 200 := by omega
  have hsub : k + 100 - 100 = k := by omega
  simp [speckerUSCRename, speckerExponentTypes, h0, h1,
    hlow, hhi, hsub, show k + 100 ≠ 0 from by omega,
    show k + 100 ≠ 1 from by omega,
    show k + 100 ≠ 2 from by omega,
    show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega]

private theorem powerExponentType (k : Nat) (hk : k < 100) :
    speckerExponentTypes (speckerPowerRename k) =
      positivePowersetClassTypes k := by
  by_cases h0 : k = 0
  · subst k
    norm_num [speckerExponentTypes, speckerPowerRename,
      positivePowersetClassTypes]
  by_cases h1 : k = 1
  · subst k
    norm_num [speckerExponentTypes, speckerPowerRename,
      positivePowersetClassTypes]
  have hlow : 202 ≤ k + 200 := by omega
  have hhi : k + 200 < 300 := by omega
  have hsub : k + 200 - 200 = k := by omega
  simp [speckerPowerRename, speckerExponentTypes, h0, h1,
    hlow, hhi, hsub, show k + 200 ≠ 0 from by omega,
    show k + 200 ≠ 1 from by omega,
    show k + 200 ≠ 2 from by omega,
    show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega,
    show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

private theorem leftFregeExponentType (k : Nat) (hk : k < 100) :
    speckerExponentTypes (speckerLeftFregeRename k) =
      fregeClassTypes k + 1 := by
  by_cases h0 : k = 0
  · subst k
    norm_num [speckerExponentTypes, speckerLeftFregeRename,
      fregeClassTypes]
  by_cases h1 : k = 1
  · subst k
    norm_num [speckerExponentTypes, speckerLeftFregeRename,
      fregeClassTypes]
  have hlow : 302 ≤ k + 300 := by omega
  have hhi : k + 300 < 400 := by omega
  have hsub : k + 300 - 300 = k := by omega
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1,
    hlow, hhi, hsub,
    show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega,
    show k + 300 ≠ 2 from by omega,
    show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
    show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
    show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

private theorem rightFregeExponentType (k : Nat) (hk : k < 100) :
    speckerExponentTypes (speckerRightFregeRename k) =
      fregeClassTypes k + 1 := by
  by_cases h0 : k = 0
  · subst k
    norm_num [speckerExponentTypes, speckerRightFregeRename,
      fregeClassTypes]
  by_cases h1 : k = 1
  · subst k
    norm_num [speckerExponentTypes, speckerRightFregeRename,
      fregeClassTypes]
  have hlow : 402 ≤ k + 400 := by omega
  have hsub : k + 400 - 400 = k := by omega
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
    hlow, hsub,
    show ¬ k + 400 < 200 from by omega,
    show ¬ k + 400 < 300 from by omega,
    show k + 400 < 500 from by omega,
    show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
    show k + 400 ≠ 2 from by omega,
    show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
    show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
    show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
    show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

/-- Shifting every assigned type by the same integer preserves stratification. -/
private theorem fits_add_shift (φ : Formula) (σ : Nat → Int) (t : Int)
    (h : φ.fits σ) : φ.fits (fun k => σ k + t) := by
  induction φ with
  | mem i j =>
      change σ i + 1 = σ j at h
      change σ i + t + 1 = σ j + t
      omega
  | eq i j =>
      change σ i = σ j at h
      change σ i + t = σ j + t
      omega
  | neg ψ ih => exact ih h
  | conj ψ χ ihψ ihχ =>
      exact ⟨ihψ h.1, ihχ h.2⟩
  | all i ψ ih => exact ih h

/-- Full source-language stratification of the positive exponentiation step.
    In the Frege clauses the original type assignment is shifted by +1. -/
theorem positiveExponentCode_fits :
    positiveExponentCode.fits speckerExponentTypes := by
  have hUSC : (uscClassCode.rename speckerUSCRename).fits
      speckerExponentTypes := by
    rw [rename_fits]
    apply (fits_congr_bounded uscClassCode 100 uscClassCode_bounded
      (fun k => speckerExponentTypes (speckerUSCRename k))
      uscClassTypes (fun k hk => uscExponentType k hk)).mpr
    exact uscClassCode_fits
  have hPower : (positivePowersetClassCode.rename speckerPowerRename).fits
      speckerExponentTypes := by
    rw [rename_fits]
    apply (fits_congr_bounded positivePowersetClassCode 100
      positivePowersetClassCode_bounded
      (fun k => speckerExponentTypes (speckerPowerRename k))
      positivePowersetClassTypes (fun k hk => powerExponentType k hk)).mpr
    exact positivePowersetClassCode_fits
  have hLeft : (fregeClassCode.rename speckerLeftFregeRename).fits
      speckerExponentTypes := by
    rw [rename_fits]
    apply (fits_congr_bounded fregeClassCode 100 fregeClassCode_bounded
      (fun k => speckerExponentTypes (speckerLeftFregeRename k))
      (fun k => fregeClassTypes k + 1)
      (fun k hk => leftFregeExponentType k hk)).mpr
    exact fits_add_shift fregeClassCode fregeClassTypes 1 fregeClassCode_fits
  have hRight : (fregeClassCode.rename speckerRightFregeRename).fits
      speckerExponentTypes := by
    rw [rename_fits]
    apply (fits_congr_bounded fregeClassCode 100 fregeClassCode_bounded
      (fun k => speckerExponentTypes (speckerRightFregeRename k))
      (fun k => fregeClassTypes k + 1)
      (fun k hk => rightFregeExponentType k hk)).mpr
    exact fits_add_shift fregeClassCode fregeClassTypes 1 fregeClassCode_fits
  simpa [positiveExponentCode, ex_fits, Formula.fits] using
    And.intro hUSC (And.intro hPower (And.intro hLeft hRight))

/-- Helper for renamed old-set USC predicate. -/
theorem positiveExponent_usc_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    (uscClassCode.rename speckerUSCRename).holds M.mem ρ ↔
      M.IsUSC (ρ 3) (ρ 2) := by
  rw [rename_holds M.mem speckerUSCRename speckerUSCRename_inj
    uscClassCode ρ]
  simpa [speckerUSCRename] using
    (uscClassCode_correct M (fun k => ρ (speckerUSCRename k)))

/-- Helper for renamed old-set positive powerset predicate. -/
theorem positiveExponent_power_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    (positivePowersetClassCode.rename speckerPowerRename).holds M.mem ρ ↔
      M.IsPositivePowerSet (ρ 4) (ρ 2) := by
  rw [rename_holds M.mem speckerPowerRename speckerPowerRename_inj
    positivePowersetClassCode ρ]
  simpa [speckerPowerRename] using
    (positivePowersetClassCode_correct M (fun k => ρ (speckerPowerRename k)))

/-- Helper for the left old Frege class. -/
theorem positiveExponent_leftFrege_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    (fregeClassCode.rename speckerLeftFregeRename).holds M.mem ρ ↔
      M.IsFregeClass (ρ 0) (ρ 3) := by
  rw [rename_holds M.mem speckerLeftFregeRename
    speckerLeftFregeRename_inj fregeClassCode ρ]
  simpa [speckerLeftFregeRename] using
    (fregeClassCode_correct M
      (fun k => ρ (speckerLeftFregeRename k)))

/-- Helper for the right old Frege class. -/
theorem positiveExponent_rightFrege_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    (fregeClassCode.rename speckerRightFregeRename).holds M.mem ρ ↔
      M.IsFregeClass (ρ 1) (ρ 4) := by
  rw [rename_holds M.mem speckerRightFregeRename
    speckerRightFregeRename_inj fregeClassCode ρ]
  simpa [speckerRightFregeRename] using
    (fregeClassCode_correct M
      (fun k => ρ (speckerRightFregeRename k)))

/-- Exact semantics of the positive Specker exponentiation formula.
    The three existential witnesses are genuine old sets, not metatheoretic
    quotient objects or an assumed exponentiation function. -/
theorem positiveExponentCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    positiveExponentCode.holds M.mem ρ ↔
      M.PositiveExponentStep (ρ 0) (ρ 1) := by
  classical
  change (ex 2 (ex 3 (ex 4
    (.conj (uscClassCode.rename speckerUSCRename)
      (.conj (positivePowersetClassCode.rename speckerPowerRename)
        (.conj (fregeClassCode.rename speckerLeftFregeRename)
               (fregeClassCode.rename speckerRightFregeRename))))))).holds
        M.mem ρ ↔
    ∃ A U P : V,
      M.IsUSC U A ∧ M.IsPositivePowerSet P A ∧
      M.IsFregeClass (ρ 0) U ∧ M.IsFregeClass (ρ 1) P
  rw [ex_holds]
  apply exists_congr
  intro A
  rw [ex_holds]
  apply exists_congr
  intro U
  rw [ex_holds]
  apply exists_congr
  intro P
  change ((uscClassCode.rename speckerUSCRename).holds M.mem
       (overwrite (overwrite (overwrite ρ 2 A) 3 U) 4 P) ∧
      (positivePowersetClassCode.rename speckerPowerRename).holds M.mem
       (overwrite (overwrite (overwrite ρ 2 A) 3 U) 4 P) ∧
      (fregeClassCode.rename speckerLeftFregeRename).holds M.mem
       (overwrite (overwrite (overwrite ρ 2 A) 3 U) 4 P) ∧
      (fregeClassCode.rename speckerRightFregeRename).holds M.mem
       (overwrite (overwrite (overwrite ρ 2 A) 3 U) 4 P)) ↔ _
  rw [positiveExponent_usc_correct, positiveExponent_power_correct,
    positiveExponent_leftFrege_correct,
    positiveExponent_rightFrege_correct]
  simp [overwrite]

end Formula
end NFMinusZero


/-!
## Stage 15 — underlying-element transport induced by a USC bijection

The graph witnessing `Equinumerous (USC A) (USC B)` is an OLD set of
Kuratowski pairs whose endpoints are OLD singleton sets. It induces a
mathematically unique correspondence between the underlying members of
A and B. Crucially, the following results do NOT assume the existence
of an old-set graph on the underlying elements. That additional positive
comprehension step is needed in Stage 16 for powerset transport.

No `sorry`, `admit`, new axiom, or assumption of Counting is introduced.
This cumulative file is uncompiled.
-/
namespace NFMinusZero

/-- The old-set USC graph G relates a and b through their singleton sets.
    The witnesses s and t are actual objects of the NF−0 model. -/
def PositiveModel.SingletonLift {V : Type*}
    (M : PositiveModel V) (G a b : V) : Prop :=
  ∃ s t : V,
    M.IsSingleton a s ∧ M.IsSingleton b t ∧ M.RelByGraph G s t

/-- A singleton set has exactly one underlying source. -/
theorem PositiveModel.singleton_source_unique {V : Type*}
    (M : PositiveModel V) (a b s : V)
    (ha : M.IsSingleton a s) (hb : M.IsSingleton b s) :
    a = b := by
  have has : M.mem a s := (ha a).mpr rfl
  exact (hb a).mp has

/-- Every element of A has a target element of B under a bijection
    between USC(A) and USC(B). -/
theorem PositiveModel.singletonLift_total {V : Type*}
    (M : PositiveModel V) (A B U W G a : V)
    (hU : M.IsUSC U A) (hW : M.IsUSC W B)
    (hG : M.BijectionGraph G U W)
    (ha : M.mem a A) :
    ∃ b : V, M.mem b B ∧ M.SingletonLift G a b := by
  obtain ⟨s, hs⟩ := M.singleton_exists a
  have hsU : M.mem s U := (hU s).mpr ⟨a, ha, hs⟩
  obtain ⟨t, ⟨hst, htW⟩, _⟩ := hG.2.1 s hsU
  obtain ⟨b, hb, hbt⟩ := (hW t).mp htW
  exact ⟨b, hb, s, t, hs, hbt, hst⟩

/-- The underlying target of a fixed source is unique. -/
theorem PositiveModel.singletonLift_functional {V : Type*}
    (M : PositiveModel V) (A B U W G a b b' : V)
    (hU : M.IsUSC U A) (hW : M.IsUSC W B)
    (hG : M.BijectionGraph G U W)
    (ha : M.mem a A)
    (hab : M.SingletonLift G a b)
    (hab' : M.SingletonLift G a b') : b = b' := by
  obtain ⟨s, t, has, hbt, hst⟩ := hab
  obtain ⟨s', t', has', hb't', hs't'⟩ := hab'
  have hss' : s = s' := M.singleton_unique a s s' has has'
  subst s'
  have hsU : M.mem s U := (hU s).mpr ⟨a, ha, has⟩
  have htW : M.mem t W := (hG.1 s t hst).2
  have ht'W : M.mem t' W := (hG.1 s t' hs't').2
  have htt' : t = t' :=
    (hG.2.1 s hsU).unique ⟨hst, htW⟩ ⟨hs't', ht'W⟩
  subst t'
  exact M.singleton_source_unique b b' t hbt hb't'

/-- Every element of B has an underlying preimage in A. -/
theorem PositiveModel.singletonLift_onto {V : Type*}
    (M : PositiveModel V) (A B U W G b : V)
    (hU : M.IsUSC U A) (hW : M.IsUSC W B)
    (hG : M.BijectionGraph G U W)
    (hb : M.mem b B) :
    ∃ a : V, M.mem a A ∧ M.SingletonLift G a b := by
  obtain ⟨t, ht⟩ := M.singleton_exists b
  have htW : M.mem t W := (hW t).mpr ⟨b, hb, ht⟩
  obtain ⟨s, ⟨hst, hsU⟩, _⟩ := hG.2.2 t htW
  obtain ⟨a, ha, has⟩ := (hU s).mp hsU
  exact ⟨a, ha, s, t, has, ht, hst⟩

/-- The underlying source of a fixed target is unique. -/
theorem PositiveModel.singletonLift_injective {V : Type*}
    (M : PositiveModel V) (A B U W G a a' b : V)
    (hU : M.IsUSC U A) (hW : M.IsUSC W B)
    (hG : M.BijectionGraph G U W)
    (hb : M.mem b B)
    (hab : M.SingletonLift G a b)
    (ha'b : M.SingletonLift G a' b) : a = a' := by
  obtain ⟨s, t, has, hbt, hst⟩ := hab
  obtain ⟨s', t', ha's', hbt', hs't'⟩ := ha'b
  have htt' : t = t' := M.singleton_unique b t t' hbt hbt'
  subst t'
  have htW : M.mem t W := (hW t).mpr ⟨b, hb, hbt⟩
  have hsU : M.mem s U := (hG.1 s t hst).1
  have hs'U : M.mem s' U := (hG.1 s' t hs't').1
  have hss' : s = s' :=
    (hG.2.2 t htW).unique ⟨hst, hsU⟩ ⟨hs't', hs'U⟩
  subst s'
  exact M.singleton_source_unique a a' s has ha's'

/-- The induced relation is a bijection of the external carrier subtypes.
    This lemma is deliberately *not* yet a proof that its graph is an OLD SET.
    That distinction matters in NF; Stage 16 must supply the old graph
    via stratified positive comprehension before cardinal equivalence can
    be transported to positive powersets. -/
theorem PositiveModel.singletonLift_external_equiv {V : Type*}
    (M : PositiveModel V) (A B U W G : V)
    (hU : M.IsUSC U A) (hW : M.IsUSC W B)
    (hG : M.BijectionGraph G U W) :
    ∃ e : {a : V // M.mem a A} ≃ {b : V // M.mem b B},
      ∀ a : {a : V // M.mem a A}, M.SingletonLift G a.1 (e a).1 := by
  classical
  have htotal (a : {a : V // M.mem a A}) :
      ∃! b : {b : V // M.mem b B},
        M.SingletonLift G a.1 b.1 := by
    obtain ⟨b, hb, hab⟩ :=
      M.singletonLift_total A B U W G a.1 hU hW hG a.2
    refine ⟨⟨b, hb⟩, hab, ?_⟩
    intro b' hab'
    apply Subtype.ext
    exact (M.singletonLift_functional A B U W G a.1 b b'.1
      hU hW hG a.2 hab hab').symm
  have honto (b : {b : V // M.mem b B}) :
      ∃! a : {a : V // M.mem a A},
        M.SingletonLift G a.1 b.1 := by
    obtain ⟨a, ha, hab⟩ :=
      M.singletonLift_onto A B U W G b.1 hU hW hG b.2
    refine ⟨⟨a, ha⟩, hab, ?_⟩
    intro a' ha'b
    apply Subtype.ext
    exact (M.singletonLift_injective A B U W G a a'.1 b.1
      hU hW hG b.2 hab ha'b).symm
  let f : {a : V // M.mem a A} → {b : V // M.mem b B} :=
    fun a => Classical.choose (htotal a).exists
  let g : {b : V // M.mem b B} → {a : V // M.mem a A} :=
    fun b => Classical.choose (honto b).exists
  have hf (a : {a : V // M.mem a A}) :
      M.SingletonLift G a.1 (f a).1 :=
    Classical.choose_spec (htotal a).exists
  have hg (b : {b : V // M.mem b B}) :
      M.SingletonLift G (g b).1 b.1 :=
    Classical.choose_spec (honto b).exists
  refine ⟨{
    toFun := f
    invFun := g
    left_inv := ?_
    right_inv := ?_
  }, ?_⟩
  · intro a
    exact (honto (f a)).unique (hg (f a)) (hf a)
  · intro b
    exact (htotal (g b)).unique (hf (g b)) (hg b)
  · intro a
    exact hf a

end NFMinusZero


/-!
## Stage 16 — the USC-induced bijection is itself represented by an old set

Stage 15 constructs only a Lean-level equivalence on carrier subtypes.
Here the defining relation is encoded as a stratified first-order formula
with a fixed OLD graph parameter G. Positive comprehension therefore yields
its actual Kuratowski graph H in the NF−0 structure.

This is stronger than external cardinal equivalence and avoids the invalid
step of treating an arbitrary Lean-level `Equiv` as an internal set-function.
The converse USC-lift and positive powerset transport remain to be done.
-/
namespace NFMinusZero
namespace Formula

/-- Graph atom for G(s,t), with s,t at slots 2,3 and G at 4.
    Its six internally bound variables are renamed into 103,...,108. -/
def singletonLiftGraphRename (k : Nat) : Nat :=
  if k = 0 then 2 else if k = 1 then 3 else if k = 2 then 4
  else k + 100

theorem singletonLiftGraphRename_injective :
    Function.Injective singletonLiftGraphRename := by
  intro a b h
  unfold singletonLiftGraphRename at h
  split_ifs at h <;> omega

/-- Slots 0=a,1=b; quantified 2=s,3=t; free parameter 4=G.
    The two singletons are checked at testers 5,6. -/
def singletonLiftCode : Formula :=
  ex 2 (ex 3
    (.conj (singCode 2 0 5)
      (.conj (singCode 3 1 6)
        (kuratowskiGraphAtom.rename singletonLiftGraphRename))))

/-- a,b at level zero, s,t at level one, and old graph G at level four. -/
def singletonLiftTypes (k : Nat) : Int :=
  if k = 0 ∨ k = 1 ∨ k = 5 ∨ k = 6 then 0
  else if k = 2 ∨ k = 3 ∨ k = 106 ∨ k = 107 then 1
  else if k = 103 ∨ k = 104 ∨ k = 108 then 2
  else if k = 105 then 3
  else if k = 4 then 4
  else 0

/-- All six bound Kuratowski variables receive the original types plus 1. -/
private theorem singletonLiftGraphRename_types (k : Nat) (hk : k < 9) :
    singletonLiftTypes (singletonLiftGraphRename k) =
      graphAtomTypes k + 1 := by
  interval_cases k <;>
    norm_num [singletonLiftTypes, singletonLiftGraphRename, graphAtomTypes]

private theorem singletonLiftGraphAtom_fits :
    (kuratowskiGraphAtom.rename singletonLiftGraphRename).fits
      singletonLiftTypes := by
  rw [rename_fits]
  apply (fits_congr_bounded kuratowskiGraphAtom 9
    kuratowskiGraphAtom_bounded
    (fun k => singletonLiftTypes (singletonLiftGraphRename k))
    (fun k => graphAtomTypes k + 1)
    (fun k hk => singletonLiftGraphRename_types k hk)).mpr
  exact fits_add_shift kuratowskiGraphAtom graphAtomTypes 1
    kuratowskiGraphAtom_fits_graphAtomTypes

/-- The formula may be used in positive comprehension as a homogeneous
    relation in a and b. -/
theorem singletonLiftCode_fits :
    singletonLiftCode.fits singletonLiftTypes := by
  have hs : (singCode 2 0 5).fits singletonLiftTypes := by
    simp [singCode, iffF_fits, Formula.fits, singletonLiftTypes]
  have ht : (singCode 3 1 6).fits singletonLiftTypes := by
    simp [singCode, iffF_fits, Formula.fits, singletonLiftTypes]
  simpa [singletonLiftCode, ex_fits, Formula.fits] using
    And.intro hs (And.intro ht singletonLiftGraphAtom_fits)

/-- The renamed graph formula has exactly the intended old-set meaning. -/
theorem singletonLiftGraphAtom_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    (kuratowskiGraphAtom.rename singletonLiftGraphRename).holds
      M.mem ρ ↔ M.RelByGraph (ρ 4) (ρ 2) (ρ 3) := by
  rw [rename_holds M.mem singletonLiftGraphRename
    singletonLiftGraphRename_injective kuratowskiGraphAtom ρ]
  simpa [singletonLiftGraphRename] using
    (M.kuratowskiGraphAtom_correct
      (fun k => ρ (singletonLiftGraphRename k)))

/-- Semantic correctness, with actual singleton and graph witnesses. -/
theorem singletonLiftCode_correct {V : Type*}
    (M : PositiveModel V) (G a b : V) (ρ : Nat → V)
    (hG : ρ 4 = G) :
    singletonLiftCode.holds M.mem
        (overwrite (overwrite ρ 0 a) 1 b) ↔
      M.SingletonLift G a b := by
  classical
  change (ex 2 (ex 3
    (.conj (singCode 2 0 5)
      (.conj (singCode 3 1 6)
        (kuratowskiGraphAtom.rename singletonLiftGraphRename))))).holds
      M.mem (overwrite (overwrite ρ 0 a) 1 b) ↔ _
  rw [ex_holds]
  apply exists_congr
  intro s
  rw [ex_holds]
  apply exists_congr
  intro t
  have hgraph := singletonLiftGraphAtom_correct M
    (overwrite
      (overwrite (overwrite (overwrite ρ 0 a) 1 b) 2 s) 3 t)
  simpa [singCode, iffF_holds, Formula.holds,
    PositiveModel.SingletonLift, PositiveModel.IsSingleton,
    overwrite, hG, and_assoc, exists_and_right, or_iff_not_imp_left] using
    (and_congr Iff.rfl (and_congr Iff.rfl hgraph))

end Formula

/-- The lifted source and target automatically lie in A and B because
    G is a bijection between their respective singleton collections. -/
theorem PositiveModel.singletonLift_legal {V : Type*}
    (M : PositiveModel V) (A B U W G a b : V)
    (hU : M.IsUSC U A) (hW : M.IsUSC W B)
    (hG : M.BijectionGraph G U W)
    (hab : M.SingletonLift G a b) :
    M.mem a A ∧ M.mem b B := by
  obtain ⟨s, t, has, hbt, hst⟩ := hab
  obtain ⟨hsU, htW⟩ := hG.1 s t hst
  obtain ⟨a', ha', ha's⟩ := (hU s).mp hsU
  obtain ⟨b', hb', hb't⟩ := (hW t).mp htW
  have haa' : a = a' := M.singleton_source_unique a a' s has ha's
  have hbb' : b = b' := M.singleton_source_unique b b' t hbt hb't
  exact ⟨haa'.symm ▸ ha', hbb'.symm ▸ hb'⟩

/-- **Old-model graph construction:** an internal USC bijection descends
    to an internally set-coded bijection of underlying sets.
    The source is nonempty so the positive-comprehension graph is inhabited. -/
theorem PositiveModel.uscBijection_descends {V : Type*}
    (M : PositiveModel V) (A B U W G : V)
    (hU : M.IsUSC U A) (hW : M.IsUSC W B)
    (hG : M.BijectionGraph G U W)
    (hA : ∃ a : V, M.mem a A) :
    ∃ H : V, M.BijectionGraph H A B ∧
      ∀ a b : V,
        M.RelByGraph H a b ↔ M.SingletonLift G a b := by
  classical
  let ρ : Nat → V := fun k => if k = 4 then G else A
  have hρ : ρ 4 = G := by simp [ρ]
  have hw : ∃ a b : V,
      Formula.singletonLiftCode.holds M.mem
        (overwrite (overwrite ρ 0 a) 1 b) := by
    obtain ⟨a, ha⟩ := hA
    obtain ⟨b, _, hab⟩ :=
      M.singletonLift_total A B U W G a hU hW hG ha
    exact ⟨a, b, (Formula.singletonLiftCode_correct
      M G a b ρ hρ).mpr hab⟩
  obtain ⟨H, hH₀⟩ := M.internal_graph_of_type_level_formula
    Formula.singletonLiftCode ρ Formula.singletonLiftTypes
    Formula.singletonLiftCode_fits (by rfl) hw
  have hH (a b : V) :
      M.RelByGraph H a b ↔ M.SingletonLift G a b := by
    exact (hH₀ a b).trans
      (Formula.singletonLiftCode_correct M G a b ρ hρ)
  refine ⟨H, ?_, hH⟩
  constructor
  · intro a b hab
    exact M.singletonLift_legal A B U W G a b hU hW hG
      ((hH a b).mp hab)
  constructor
  · intro a ha
    obtain ⟨b, hb, hab⟩ :=
      M.singletonLift_total A B U W G a hU hW hG ha
    refine ⟨b, ⟨(hH a b).mpr hab, hb⟩, ?_⟩
    intro b' hb'
    exact (M.singletonLift_functional A B U W G a b b'
      hU hW hG ha hab ((hH a b').mp hb'.1)).symm
  · intro b hb
    obtain ⟨a, ha, hab⟩ :=
      M.singletonLift_onto A B U W G b hU hW hG hb
    refine ⟨a, ⟨(hH a b).mpr hab, ha⟩, ?_⟩
    intro a' ha'
    exact (M.singletonLift_injective A B U W G a a' b
      hU hW hG hb hab ((hH a' b).mp ha'.1)).symm

/-- A USC equinumerosity witness determines actual old-set equinumerosity
    of the underlying sets; it is not merely a metatheoretic Equiv. -/
theorem PositiveModel.uscEquinumerous_descends {V : Type*}
    (M : PositiveModel V) (A B U W : V)
    (hU : M.IsUSC U A) (hW : M.IsUSC W B)
    (hA : ∃ a : V, M.mem a A)
    (h : M.Equinumerous U W) :
    M.Equinumerous A B := by
  obtain ⟨G, hG⟩ := h
  obtain ⟨H, hH, _⟩ :=
    M.uscBijection_descends A B U W G hU hW hG hA
  exact ⟨H, hH⟩

end NFMinusZero


/-!
## Stage 17 — nonempty images under an internal bijection

For old graph G:A↔B and an OLD nonempty subset X⊆A, positive
stratified comprehension constructs an OLD set Y={b:∃a∈X,G(a,b)}
and proves Y⊆B. No external image of a Lean function is substituted for an
old NF−0 set. This is the second prerequisite, after Stage 16's descent
lemma, for transporting *positive powerset* equinumerosity.

UNCOMPILED source-level attempt. Global exponentiation functionality and
Specker's two finite-orbit inductions remain open.
-/
namespace NFMinusZero
namespace Formula

/-- Source x is slot 1, output y slot 0, and old graph G slot 3.
    Its six local Kuratowski witnesses occupy fresh slots 23,...,28. -/
def graphImageRename (k : Nat) : Nat :=
  if k = 0 then 1 else if k = 1 then 0 else if k = 2 then 3
  else k + 20

theorem graphImageRename_injective :
    Function.Injective graphImageRename := by
  intro a b h
  unfold graphImageRename at h
  split_ifs at h <;> omega

/-- Image-membership formula with free name 0=y, parameter 2=X and 3=G.
    The preimage x is existentially quantified at name 1. -/
def graphImageMemberCode : Formula :=
  ex 1 (.conj (.mem 1 2)
    (kuratowskiGraphAtom.rename graphImageRename))

def graphImageTypes (k : Nat) : Int :=
  if k = 0 ∨ k = 1 ∨ k = 26 ∨ k = 27 then 0
  else if k = 2 ∨ k = 23 ∨ k = 24 ∨ k = 28 then 1
  else if k = 25 then 2
  else if k = 3 then 3
  else 0

private theorem graphImageRename_types (k : Nat) (hk : k < 9) :
    graphImageTypes (graphImageRename k) = graphAtomTypes k := by
  interval_cases k <;>
    norm_num [graphImageRename, graphImageTypes, graphAtomTypes]

private theorem graphImageAtom_fits :
    (kuratowskiGraphAtom.rename graphImageRename).fits
      graphImageTypes := by
  rw [rename_fits]
  apply (fits_congr_bounded kuratowskiGraphAtom 9
    kuratowskiGraphAtom_bounded
    (fun k => graphImageTypes (graphImageRename k))
    graphAtomTypes
    (fun k hk => graphImageRename_types k hk)).mpr
  exact kuratowskiGraphAtom_fits_graphAtomTypes

theorem graphImageMemberCode_fits :
    graphImageMemberCode.fits graphImageTypes := by
  simpa [graphImageMemberCode, ex_fits, Formula.fits,
    graphImageTypes] using graphImageAtom_fits

theorem graphImageAtom_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    (kuratowskiGraphAtom.rename graphImageRename).holds M.mem ρ ↔
      M.RelByGraph (ρ 3) (ρ 1) (ρ 0) := by
  rw [rename_holds M.mem graphImageRename graphImageRename_injective
    kuratowskiGraphAtom ρ]
  simpa [graphImageRename] using
    (M.kuratowskiGraphAtom_correct
      (fun k => ρ (graphImageRename k)))

/-- Exact semantics, allowing unbounded old-set quantification over x.
    The resulting condition is still stratified in output variable y. -/
theorem graphImageMemberCode_correct {V : Type*}
    (M : PositiveModel V) (X G y : V) (ρ : Nat → V)
    (hX : ρ 2 = X) (hG : ρ 3 = G) :
    graphImageMemberCode.holds M.mem (overwrite ρ 0 y) ↔
      ∃ x : V, M.mem x X ∧ M.RelByGraph G x y := by
  change (ex 1 (.conj (.mem 1 2)
      (kuratowskiGraphAtom.rename graphImageRename))).holds M.mem
      (overwrite ρ 0 y) ↔ _
  rw [ex_holds]
  apply exists_congr
  intro x
  have hg := graphImageAtom_correct M
    (overwrite (overwrite ρ 0 y) 1 x)
  simpa [Formula.holds, overwrite, hX, hG, and_assoc, exists_and_right, or_iff_not_imp_left] using
    (and_congr Iff.rfl hg)

end Formula

/-- A nonempty OLD subset of the domain of an OLD bijection has an
    internally represented nonempty image set, which is again an OLD set.
    The graph parameter occurs at the correct higher stratification type. -/
theorem PositiveModel.nonempty_image_exists {V : Type*}
    (M : PositiveModel V)
    (A B G X : V)
    (hG : M.BijectionGraph G A B)
    (hXnonempty : ∃ x : V, M.mem x X)
    (hXsubset : ∀ x : V, M.mem x X → M.mem x A) :
    ∃ Y : V,
      (∀ y : V, M.mem y Y ↔
        ∃ x : V, M.mem x X ∧ M.RelByGraph G x y) ∧
      (∀ y : V, M.mem y Y → M.mem y B) := by
  classical
  let ρ : Nat → V :=
    fun k => if k = 2 then X else if k = 3 then G else A
  have hρX : ρ 2 = X := by simp [ρ]
  have hρG : ρ 3 = G := by simp [ρ]
  obtain ⟨a, haX⟩ := hXnonempty
  have haA : M.mem a A := hXsubset a haX
  obtain ⟨b, ⟨hab, _⟩, _⟩ := hG.2.1 a haA
  have hw : ∃ y : V,
      Formula.graphImageMemberCode.holds M.mem
        (overwrite ρ 0 y) := by
    refine ⟨b, ?_⟩
    apply (Formula.graphImageMemberCode_correct M X G b ρ hρX hρG).mpr
    exact ⟨a, haX, hab⟩
  obtain ⟨Y, hY⟩ := M.positive Formula.graphImageMemberCode
    ⟨Formula.graphImageTypes, Formula.graphImageMemberCode_fits⟩
    ρ hw
  have hImage (y : V) :
      M.mem y Y ↔ ∃ x : V, M.mem x X ∧ M.RelByGraph G x y :=
    (hY y).trans
      (Formula.graphImageMemberCode_correct M X G y ρ hρX hρG)
  refine ⟨Y, hImage, ?_⟩
  intro y hy
  obtain ⟨x, _, hxy⟩ := (hImage y).mp hy
  exact (hG.1 x y hxy).2

/-- The image Y is necessarily nonempty: it contains the image of any
    source point. This follows from the already built old graph. -/
theorem PositiveModel.nonempty_image_nonempty {V : Type*}
    (M : PositiveModel V)
    (A B G X Y : V)
    (hG : M.BijectionGraph G A B)
    (hXnonempty : ∃ x : V, M.mem x X)
    (hXsubset : ∀ x : V, M.mem x X → M.mem x A)
    (hImage : ∀ y : V, M.mem y Y ↔
        ∃ x : V, M.mem x X ∧ M.RelByGraph G x y) :
    ∃ y : V, M.mem y Y := by
  obtain ⟨a, haX⟩ := hXnonempty
  obtain ⟨b, ⟨hab, _⟩, _⟩ := hG.2.1 a (hXsubset a haX)
  exact ⟨b, (hImage b).mpr ⟨a, haX, hab⟩⟩

end NFMinusZero

/-!
## Stage 18 — inverse images and uniqueness of the old image construction

The results here are about *actual old sets*: no set-valued function on
external `Set V` or choice of an external image is used.  Given a genuine
old Kuratowski graph G:A≈B, every nonempty old subset X⊆A has an old
image Y⊆B.  Under the inverse old graph H:B≈A, an image of Y is X.

This is a cumulative UNCOMPILED Lean source attempt; no kernel check.
-/
namespace NFMinusZero

/-- Semantic old-set image relation, not a metatheoretic graph. -/
def PositiveModel.IsGraphImage {V : Type*}
    (M : PositiveModel V) (G X Y : V) : Prop :=
  ∀ y : V, M.mem y Y ↔
    ∃ x : V, M.mem x X ∧ M.RelByGraph G x y

/-- An old image, when it exists, is uniquely determined by extensionality. -/
theorem PositiveModel.graphImage_unique {V : Type*}
    (M : PositiveModel V) (G X Y Z : V)
    (hY : M.IsGraphImage G X Y)
    (hZ : M.IsGraphImage G X Z) : Y = Z := by
  apply M.extensional Y Z
  intro y
  exact (hY y).trans (hZ y).symm

/-- The previous positive-comprehension construction supplies a genuine
old set having exactly the `IsGraphImage` specification. -/
theorem PositiveModel.graphImage_exists {V : Type*}
    (M : PositiveModel V) (A B G X : V)
    (hG : M.BijectionGraph G A B)
    (hXnonempty : ∃ x : V, M.mem x X)
    (hXsubset : ∀ x : V, M.mem x X → M.mem x A) :
    ∃ Y : V, M.IsGraphImage G X Y ∧
      (∀ y : V, M.mem y Y → M.mem y B) ∧
      (∃ y : V, M.mem y Y) := by
  obtain ⟨Y, hY, hYsubset⟩ :=
    M.nonempty_image_exists A B G X hG hXnonempty hXsubset
  have hYn :=
    M.nonempty_image_nonempty A B G X Y hG hXnonempty hXsubset hY
  exact ⟨Y, hY, hYsubset, hYn⟩

/-- Every point of an old graph image is in the codomain of the bijection.
This is useful when a graph-image set is passed to the inverse graph. -/
theorem PositiveModel.graphImage_subset_codomain {V : Type*}
    (M : PositiveModel V) (A B G X Y : V)
    (hG : M.BijectionGraph G A B)
    (hY : M.IsGraphImage G X Y) :
    ∀ y : V, M.mem y Y → M.mem y B := by
  intro y hy
  obtain ⟨x, _, hxy⟩ := (hY y).mp hy
  exact (hG.1 x y hxy).2

/-- The image relation is functorially reversible as soon as a genuinely
internal inverse graph H has been constructed.  The proof uses uniqueness
of the element-level bijection, not equality of external functions. -/
theorem PositiveModel.graphImage_inverse_recovers {V : Type*}
    (M : PositiveModel V) (A B G H X Y Z : V)
    (hG : M.BijectionGraph G A B)
    (hHrev : ∀ x y : V,
      M.RelByGraph H x y ↔ M.RelByGraph G y x)
    (hXsubset : ∀ x : V, M.mem x X → M.mem x A)
    (hY : M.IsGraphImage G X Y)
    (hZ : M.IsGraphImage H Y Z) : Z = X := by
  apply M.extensional Z X
  intro a
  constructor
  · intro haZ
    obtain ⟨b, hbY, hba⟩ := (hZ a).mp haZ
    obtain ⟨a', ha'X, ha'b⟩ := (hY b).mp hbY
    have ha'A : M.mem a' A := hXsubset a' ha'X
    have haA : M.mem a A := (hG.1 a b ((hHrev b a).mp hba)).1
    obtain ⟨a0, ha0, huniq⟩ := hG.2.2 b (hG.1 a' b ha'b).2
    have haa' : a = a' :=
      (huniq a ⟨(hHrev b a).mp hba, haA⟩).trans
        (huniq a' ⟨ha'b, ha'A⟩).symm
    simpa [haa'] using ha'X
  · intro haX
    have haA : M.mem a A := hXsubset a haX
    obtain ⟨b, ⟨hab, _⟩, _⟩ := hG.2.1 a haA
    have hbY : M.mem b Y := (hY b).mpr ⟨a, haX, hab⟩
    exact (hZ a).mpr ⟨b, hbY, (hHrev b a).mpr hab⟩

/-- The old image construction is injective on old subsets of A, using
an actual inverse old graph and the recovery lemma above. -/
theorem PositiveModel.graphImage_injective {V : Type*}
    (M : PositiveModel V) (A B G H X X' Y : V)
    (hG : M.BijectionGraph G A B)
    (hH : M.BijectionGraph H B A)
    (hHrev : ∀ x y : V,
      M.RelByGraph H x y ↔ M.RelByGraph G y x)
    (hXsubset : ∀ x : V, M.mem x X → M.mem x A)
    (hX'subset : ∀ x : V, M.mem x X' → M.mem x A)
    (hY : M.IsGraphImage G X Y)
    (hY' : M.IsGraphImage G X' Y)
    (hYn : ∃ y : V, M.mem y Y) : X = X' := by
  obtain ⟨Z, hZ, _, _⟩ := M.graphImage_exists B A H Y hH hYn
    (M.graphImage_subset_codomain A B G X Y hG hY)
  have hZX : Z = X :=
    M.graphImage_inverse_recovers A B G H X Y Z hG hHrev hXsubset hY hZ
  have hZX' : Z = X' :=
    M.graphImage_inverse_recovers A B G H X' Y Z hG hHrev hX'subset hY' hZ
  exact hZX.symm.trans hZX'

end NFMinusZero

/-!
## Stage 19 — explicit stratified syntax for positive-powerset transport

The old-graph relation between old subsets is
  F_G(X,Y) ↔ ∀b (b∈Y ↔ ∃a (a∈X ∧ G(a,b))).
Here X and Y have the *same NF type*, and G has two levels higher
than their shared type.  In particular the comprehension instance
constructing its Kuratowski graph is stratified.  No implicit external
power-set map is used.

UNCOMPILED SOURCE ATTEMPT, not a new axiom or a completed Specker lemma.
-/
namespace NFMinusZero
namespace Formula

/-- Internal graph atom with source a at slot 3, target b at slot 2,
    and genuine old Kuratowski-graph parameter G at slot 4.
    Its auxiliary bound indices are 23,...,28. -/
def powersetTransportAtomRename (k : Nat) : Nat :=
  if k = 0 then 3 else if k = 1 then 2 else if k = 2 then 4
  else k + 20

theorem powersetTransportAtomRename_injective :
    Function.Injective powersetTransportAtomRename := by
  intro a b h
  unfold powersetTransportAtomRename at h
  split_ifs at h <;> omega

/-- The free names are 0=X, 1=Y, 4=G.
    Bound variables 2=b, 3=a are element-level, a type below X,Y. -/
def powersetTransportCode : Formula :=
  .all 2 (iffF (.mem 2 1)
    (ex 3 (.conj (.mem 3 0)
      (kuratowskiGraphAtom.rename powersetTransportAtomRename))))

/-- Same level for source and target *subsets* (0,1).
    Graph parameter at level 3, exactly two above them. -/
def powersetTransportTypes (k : Nat) : Int :=
  if k = 0 ∨ k = 1 ∨ k = 23 ∨ k = 24 ∨ k = 28 then 1
  else if k = 2 ∨ k = 3 ∨ k = 26 ∨ k = 27 then 0
  else if k = 25 ∨ k = 5 ∨ k = 6 then 2
  else if k = 4 then 3
  else 0

private theorem powersetTransportRename_types (k : Nat) (hk : k < 9) :
    powersetTransportTypes (powersetTransportAtomRename k) =
      graphAtomTypes k := by
  interval_cases k <;>
    norm_num [powersetTransportTypes, powersetTransportAtomRename,
      graphAtomTypes]

private theorem powersetTransportGraphAtom_fits :
    (kuratowskiGraphAtom.rename powersetTransportAtomRename).fits
      powersetTransportTypes := by
  rw [rename_fits]
  apply (fits_congr_bounded kuratowskiGraphAtom 9
    kuratowskiGraphAtom_bounded
    (fun k => powersetTransportTypes (powersetTransportAtomRename k))
    graphAtomTypes (fun k hk => powersetTransportRename_types k hk)).mpr
  exact kuratowskiGraphAtom_fits_graphAtomTypes

/-- The power-set transport relation is homogeneous in X and Y. -/
theorem powersetTransportCode_fits :
    powersetTransportCode.fits powersetTransportTypes := by
  have hm : ((.mem 2 1 : Formula)).fits powersetTransportTypes := by
    simp [Formula.fits, powersetTransportTypes]
  have ha : ((.mem 3 0 : Formula)).fits powersetTransportTypes := by
    simp [Formula.fits, powersetTransportTypes]
  have he :
      (ex 3 (.conj (.mem 3 0)
        (kuratowskiGraphAtom.rename powersetTransportAtomRename))).fits
        powersetTransportTypes := by
    simpa [ex_fits, Formula.fits] using
      And.intro ha powersetTransportGraphAtom_fits
  simpa only [powersetTransportCode, Formula.fits, iffF_fits] using
    And.intro hm he

/-- The renamed embedded Kuratowski atom has exactly the intended meaning. -/
theorem powersetTransportAtom_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    (kuratowskiGraphAtom.rename powersetTransportAtomRename).holds
      M.mem ρ ↔ M.RelByGraph (ρ 4) (ρ 3) (ρ 2) := by
  rw [rename_holds M.mem powersetTransportAtomRename
    powersetTransportAtomRename_injective kuratowskiGraphAtom ρ]
  simpa [powersetTransportAtomRename] using
    (M.kuratowskiGraphAtom_correct
      (fun k => ρ (powersetTransportAtomRename k)))

/-- The semantic transport relation is represented *exactly* by the
    stratified first-order code, with no external function symbols. -/
theorem powersetTransportCode_correct {V : Type*}
    (M : PositiveModel V) (G X Y : V) (ρ : Nat → V)
    (hρ : ρ 4 = G) :
    powersetTransportCode.holds M.mem
      (overwrite (overwrite ρ 0 X) 1 Y) ↔
      M.IsGraphImage G X Y := by
  classical
  change (Formula.all 2 (iffF (.mem 2 1)
    (ex 3 (.conj (.mem 3 0)
      (kuratowskiGraphAtom.rename powersetTransportAtomRename))))).holds
      M.mem (overwrite (overwrite ρ 0 X) 1 Y) ↔ _
  change (∀ b : V,
    (iffF (.mem 2 1)
      (ex 3 (.conj (.mem 3 0)
        (kuratowskiGraphAtom.rename powersetTransportAtomRename)))).holds
        M.mem (overwrite
          (overwrite (overwrite ρ 0 X) 1 Y) 2 b)) ↔
    (∀ b : V, M.mem b Y ↔
      ∃ a : V, M.mem a X ∧ M.RelByGraph G a b)
  apply forall_congr'
  intro b
  rw [iffF_holds, ex_holds]
  change (M.mem b Y ↔
    (∃ a : V, M.mem a X ∧
      (kuratowskiGraphAtom.rename powersetTransportAtomRename).holds
       M.mem (overwrite
         (overwrite (overwrite (overwrite ρ 0 X) 1 Y) 2 b) 3 a))) ↔
    (M.mem b Y ↔ ∃ a : V, M.mem a X ∧ M.RelByGraph G a b)
  apply iff_congr Iff.rfl
  apply exists_congr
  intro a
  exact and_congr Iff.rfl (by
    have ha := powersetTransportAtom_correct M
      (overwrite
        (overwrite (overwrite (overwrite ρ 0 X) 1 Y) 2 b) 3 a)
    simpa [overwrite, hρ] using ha)

end Formula
end NFMinusZero

/-!
## Stage 20 — old-model bijection of positive powersets

The homogeneous formula built in Stage 19 is restricted to the old sets
P=P⁺(A), Q=P⁺(B), so that its old Kuratowski graph has **exactly**
the desired domain and codomain.  Under an old bijection G:A≈B,
positive comprehension gives an old graph F:P≈Q.

This is the missing real-set functionality bridge for the positive
Specker exponentiation relation; the Specker orbit inductions are still
open.  UNCOMPILED SOURCE ATTEMPT, NOT KERNEL-VERIFIED.
-/
namespace NFMinusZero
namespace Formula

/-- Slot 5 denotes the *set of subsets* P, slot 6 denotes Q.
    Both are at type 2; their members X,Y live at type 1. -/
def powersetRestrictedTransportCode : Formula :=
  .conj (.mem 0 5)
    (.conj (.mem 1 6) powersetTransportCode)

theorem powersetRestrictedTransportCode_fits :
    powersetRestrictedTransportCode.fits powersetTransportTypes := by
  have hl : ((.mem 0 5 : Formula)).fits powersetTransportTypes := by
    simp [Formula.fits, powersetTransportTypes]
  have hr : ((.mem 1 6 : Formula)).fits powersetTransportTypes := by
    simp [Formula.fits, powersetTransportTypes]
  simpa only [powersetRestrictedTransportCode, Formula.fits] using
    And.intro hl (And.intro hr powersetTransportCode_fits)

/-- Semantic correctness of the *restricted* transport relation. -/
theorem powersetRestrictedTransportCode_correct {V : Type*}
    (M : PositiveModel V) (G P Q X Y : V)
    (ρ : Nat → V)
    (hG : ρ 4 = G) (hP : ρ 5 = P) (hQ : ρ 6 = Q) :
    powersetRestrictedTransportCode.holds M.mem
      (overwrite (overwrite ρ 0 X) 1 Y) ↔
    (M.mem X P ∧ M.mem Y Q ∧ M.IsGraphImage G X Y) := by
  have hf := powersetTransportCode_correct M G X Y ρ hG
  simpa [powersetRestrictedTransportCode, Formula.holds,
    overwrite, hP, hQ, and_assoc, exists_and_right, or_iff_not_imp_left] using
    (and_congr Iff.rfl (and_congr Iff.rfl hf))

end Formula

/-- Main result: given a genuine old Kuratowski graph G:A≈B, positive
comprehension produces a genuine old Kuratowski graph F:P⁺(A)≈P⁺(B).
The proof explicitly uses the old inverse graph H:B≈A, and never assumes
a metatheoretic power-set operation is internally representable. -/
theorem PositiveModel.positivePowersetBijection_exists {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (A B P Q G : V)
    (hP : M.IsPositivePowerSet P A)
    (hQ : M.IsPositivePowerSet Q B)
    (hG : M.BijectionGraph G A B) :
    ∃ F : V, M.BijectionGraph F P Q ∧
      ∀ X Y : V,
        M.RelByGraph F X Y ↔
          (M.mem X P ∧ M.mem Y Q ∧ M.IsGraphImage G X Y) := by
  classical
  obtain ⟨H, hH, hrev⟩ :=
    M.inverseBijection_exists G A B hG (hnonempty A)
  let ρ : Nat → V := fun k =>
    if k = 4 then G else if k = 5 then P else if k = 6 then Q else A
  have hρG : ρ 4 = G := by simp [ρ]
  have hρP : ρ 5 = P := by simp [ρ]
  have hρQ : ρ 6 = Q := by simp [ρ]
  have hAB : M.IsGraphImage G A B := by
    intro y
    constructor
    · intro hy
      obtain ⟨a, ⟨hay, haA⟩, _⟩ := hG.2.2 y hy
      exact ⟨a, haA, hay⟩
    · rintro ⟨a, _, hay⟩
      exact (hG.1 a y hay).2
  have hAinP : M.mem A P := (hP A).mpr (by
    intro x hx
    exact hx)
  have hBinQ : M.mem B Q := (hQ B).mpr (by
    intro x hx
    exact hx)
  have hw : ∃ X Y : V,
      Formula.powersetRestrictedTransportCode.holds M.mem
        (overwrite (overwrite ρ 0 X) 1 Y) := by
    refine ⟨A, B, ?_⟩
    exact (Formula.powersetRestrictedTransportCode_correct
      M G P Q A B ρ hρG hρP hρQ).mpr
      ⟨hAinP, hBinQ, hAB⟩
  obtain ⟨F, hF₀⟩ := M.internal_graph_of_type_level_formula
    Formula.powersetRestrictedTransportCode ρ
    Formula.powersetTransportTypes
    Formula.powersetRestrictedTransportCode_fits (by rfl) hw
  have hF (X Y : V) :
      M.RelByGraph F X Y ↔
        (M.mem X P ∧ M.mem Y Q ∧ M.IsGraphImage G X Y) :=
    (hF₀ X Y).trans
      (Formula.powersetRestrictedTransportCode_correct
        M G P Q X Y ρ hρG hρP hρQ)
  refine ⟨F, ?_, hF⟩
  constructor
  · intro X Y hXY
    obtain ⟨hx, hy, _⟩ := (hF X Y).mp hXY
    exact ⟨hx, hy⟩
  constructor
  · intro X hXP
    have hXA : ∀ x : V, M.mem x X → M.mem x A :=
      (hP X).mp hXP
    obtain ⟨Y, hXY, hYB, _⟩ :=
      M.graphImage_exists A B G X hG (hnonempty X) hXA
    have hYQ : M.mem Y Q := (hQ Y).mpr hYB
    refine ⟨Y, ⟨(hF X Y).mpr ⟨hXP, hYQ, hXY⟩, hYQ⟩, ?_⟩
    intro Y' hY'
    obtain ⟨_, _, hXY'⟩ := (hF X Y').mp hY'.1
    exact M.graphImage_unique G X Y' Y hXY' hXY
  · intro Y hYQ
    have hYB : ∀ y : V, M.mem y Y → M.mem y B :=
      (hQ Y).mp hYQ
    obtain ⟨X, hYX, hXA, hXn⟩ :=
      M.graphImage_exists B A H Y hH (hnonempty Y) hYB
    have hXP : M.mem X P := (hP X).mpr hXA
    obtain ⟨Y', hXY', _, _⟩ :=
      M.graphImage_exists A B G X hG hXn hXA
    have hGrev (x y : V) :
        M.RelByGraph G x y ↔ M.RelByGraph H y x :=
      (hrev y x).symm
    have heq : Y' = Y :=
      M.graphImage_inverse_recovers B A H G Y X Y'
        hH hGrev hYB hYX hXY'
    have hXY : M.IsGraphImage G X Y := by
      simpa [heq] using hXY'
    refine ⟨X, ⟨(hF X Y).mpr ⟨hXP, hYQ, hXY⟩, hXP⟩, ?_⟩
    intro X' hX'
    obtain ⟨hX'P, _, hX'Y⟩ := (hF X' Y).mp hX'.1
    have hX'A : ∀ x : V, M.mem x X' → M.mem x A :=
      (hP X').mp hX'P
    exact M.graphImage_injective A B G H X' X Y
      hG hH hrev hX'A hXA hX'Y hXY (hnonempty Y)

/-- Positive exponentiation is functional across different old
representatives, provided the no-empty branch of NF−0 holds. -/
theorem PositiveModel.positiveExponentStep_functional {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (m n n' : V)
    (hmn : M.PositiveExponentStep m n)
    (hmn' : M.PositiveExponentStep m n') : n = n' := by
  obtain ⟨A, U, P, hU, hP, hm, hn⟩ := hmn
  obtain ⟨B, W, Q, hW, hQ, hm', hn'⟩ := hmn'
  have hUW : M.Equinumerous U W :=
    (M.fregeClass_eq_iff_equinumerous hnonempty U W m m hm hm').mp rfl
  have hAB : M.Equinumerous A B :=
    M.uscEquinumerous_descends A B U W hU hW (hnonempty A) hUW
  obtain ⟨G, hG⟩ := hAB
  obtain ⟨F, hF, _⟩ :=
    M.positivePowersetBijection_exists hnonempty A B P Q G hP hQ hG
  exact (M.fregeClass_eq_iff_equinumerous hnonempty P Q n n' hn hn').mpr
    ⟨F, hF⟩

end NFMinusZero

/-!
## Stage 21 — internal partial exponentiation graph on positive Frege classes

The previous stage establishes the source-level functionality obligation
for the positive exponentiation relation.  Combined with Stage 14's exact
stratified first-order code, positive comprehension produces an **actual
old-model Kuratowski graph** E whose members are exactly the positive
Specker steps between Frege classes.

Existence of the graph does NOT say that E is total: it is explicitly a
partial operation.  The next task is its old-set orbit closure and the two
positive Specker induction lemmas.  UNCOMPILED LEAN SOURCE ATTEMPT.
-/
namespace NFMinusZero

/-- The positive exponentiation relation is genuinely represented by one
old-model set E of Kuratowski pairs, and is single-valued on old Frege
cardinals.  The no-empty premise is exactly the difficult NF−0 branch.
No external function on cardinals is substituted for this graph. -/
theorem PositiveModel.positiveExponentGraph_exists {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S) :
    ∃ E : V,
      (∀ m n : V,
        M.RelByGraph E m n ↔ M.PositiveExponentStep m n) ∧
      (∀ m n n' : V,
        M.RelByGraph E m n → M.RelByGraph E m n' → n = n') := by
  classical
  let ρ : Nat → V := fun _ => Classical.choose M.multiplicity
  obtain ⟨A, _, _⟩ := M.multiplicity
  obtain ⟨m, n, U, P, hU, hP, hm, hn⟩ :=
    M.positiveExponentStep_exists_from_set A (hnonempty A)
  have hw : ∃ m n : V,
      Formula.positiveExponentCode.holds M.mem
        (overwrite (overwrite ρ 0 m) 1 n) := by
    refine ⟨m, n, ?_⟩
    apply (Formula.positiveExponentCode_correct M
      (overwrite (overwrite ρ 0 m) 1 n)).mpr
    simpa [overwrite] using
      (show M.PositiveExponentStep m n from
        ⟨A, U, P, hU, hP, hm, hn⟩)
  obtain ⟨E, hE⟩ := M.internal_graph_of_type_level_formula
    Formula.positiveExponentCode ρ Formula.speckerExponentTypes
    Formula.positiveExponentCode_fits (by rfl) hw
  have hrel (m n : V) :
      M.RelByGraph E m n ↔ M.PositiveExponentStep m n := by
    exact (hE m n).trans (by
      simpa [overwrite] using
        (Formula.positiveExponentCode_correct M
          (overwrite (overwrite ρ 0 m) 1 n)))
  refine ⟨E, hrel, ?_⟩
  intro m n n' hmn hmn'
  exact M.positiveExponentStep_functional hnonempty m n n'
    ((hrel m n).mp hmn) ((hrel m n').mp hmn')

/-- The domain of the old partial exponentiation graph consists precisely
of the Frege classes of old singleton-collections USC(A). -/
theorem PositiveModel.positiveExponentGraph_domain {V : Type*}
    (M : PositiveModel V)
    (E : V)
    (hE : ∀ m n : V,
      M.RelByGraph E m n ↔ M.PositiveExponentStep m n)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (m : V) :
    (∃ n : V, M.RelByGraph E m n) ↔
      (∃ A U : V, M.IsUSC U A ∧ M.IsFregeClass m U) := by
  constructor
  · rintro ⟨n, hn⟩
    obtain ⟨A, U, P, hU, hP, hm, hcard⟩ := (hE m n).mp hn
    exact ⟨A, U, hU, hm⟩
  · rintro ⟨A, U, hU, hm⟩
    obtain ⟨P, hP⟩ := M.powerset_exists A
    have hPn : ∃ X : V, M.mem X P := by
      exact ⟨A, (hP A).mpr (by intro x hx; exact hx)⟩
    obtain ⟨n, hn⟩ := M.fregeClass_exists P hPn
    exact ⟨n, (hE m n).mpr ⟨A, U, P, hU, hP, hm, hn⟩⟩

end NFMinusZero

/-!
## Stage 22 — the actual old-set Specker orbit closure

Given the old-model partial exponentiation graph E constructed in Stage 21,
positive comprehension constructs Φ(m), the least old set containing m and
closed under E.  We prove the tail-inclusion property for later finite-orbit
induction.  Note: no finiteness is derived in this stage, so it is **not**
Specker's §7 induction.

UNCOMPILED SOURCE-LEVEL PROOF ATTEMPT.
-/
namespace NFMinusZero

/-- `C` is a least old-set closure of seed `m` under the old graph `E`. -/
def PositiveModel.IsLeastGraphOrbit {V : Type*}
    (M : PositiveModel V) (E m C : V) : Prop :=
  M.mem m C ∧
  (∀ x y : V, M.mem x C → M.RelByGraph E x y → M.mem y C) ∧
  (∀ S : V, M.mem m S →
    (∀ x y : V, M.mem x S → M.RelByGraph E x y → M.mem y S) →
    ∀ x : V, M.mem x C → M.mem x S)

/-- The finite-sequence closure is a genuine old model set even when E is
partial and even when no empty set exists; m witnesses nonemptiness. -/
theorem PositiveModel.leastOrbit_exists {V : Type*}
    (M : PositiveModel V) (E m : V) :
    ∃ C : V, M.IsLeastGraphOrbit E m C := by
  obtain ⟨C, hmC, hclosed, hleast⟩ := M.leastGraphClosure_exists m E
  exact ⟨C, hmC, hclosed, hleast⟩

/-- Extensionality identifies two least closures of the same seed/graph. -/
theorem PositiveModel.leastOrbit_unique {V : Type*}
    (M : PositiveModel V) (E m C D : V)
    (hC : M.IsLeastGraphOrbit E m C)
    (hD : M.IsLeastGraphOrbit E m D) : C = D := by
  apply M.extensional C D
  intro x
  constructor
  · intro hx
    exact hC.2.2 D hD.1 hD.2.1 x hx
  · intro hx
    exact hD.2.2 C hC.1 hC.2.1 x hx

/-- Whenever n lies on the orbit of m, the entire orbit of n is contained
in the orbit of m.  This is the tail lemma underlying Specker's §7
induction, proved directly from the old least-closure specification. -/
theorem PositiveModel.orbit_tail_included {V : Type*}
    (M : PositiveModel V) (E m n C D : V)
    (hC : M.IsLeastGraphOrbit E m C)
    (hD : M.IsLeastGraphOrbit E n D)
    (hn : M.mem n C) :
    ∀ x : V, M.mem x D → M.mem x C := by
  exact hD.2.2 C hn hC.2.1

/-- Stage-21 internal partial exponentiation graph and all its least old-set
orbits exist simultaneously in the no-empty branch of NF−0. -/
theorem PositiveModel.positiveSpeckerGraphAndOrbits_exist {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S) :
    ∃ E : V,
      (∀ m n : V,
        M.RelByGraph E m n ↔ M.PositiveExponentStep m n) ∧
      (∀ m n n' : V,
        M.RelByGraph E m n → M.RelByGraph E m n' → n = n') ∧
      (∀ m : V, ∃ C : V, M.IsLeastGraphOrbit E m C) := by
  obtain ⟨E, hE, hfunc⟩ := M.positiveExponentGraph_exists hnonempty
  refine ⟨E, hE, hfunc, ?_⟩
  intro m
  exact M.leastOrbit_exists E m

end NFMinusZero

/-!
## Stage 23 — Frege-cardinal boundedness of the internal Specker orbit

Stage 22 produces the least OLD E-closed orbit C.  This stage proves that
C remains inside the OLD set NC of genuine positive Frege cardinals, for
every cardinal seed.  It also characterizes the range of E exactly as the
positive-powerset cardinal classes, and establishes that a witnessed first
E-step belongs to the old orbit.

The orbit need not be infinite, E need not be total on C, and these
results are not the missing two Specker cardinal-arithmetic inductions.
All proofs below are UNCOMPILED source attempts.
-/
namespace NFMinusZero

/-- Exact range of the OLD partial exponentiation graph: precisely the
Frege classes of positive powersets of old sets.  No global surjectivity
onto all positive Frege cardinals is claimed. -/
theorem PositiveModel.positiveExponentGraph_range {V : Type*}
    (M : PositiveModel V)
    (E : V)
    (hE : ∀ m n : V,
      M.RelByGraph E m n ↔ M.PositiveExponentStep m n)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (n : V) :
    (∃ m : V, M.RelByGraph E m n) ↔
      (∃ A P : V,
        M.IsPositivePowerSet P A ∧ M.IsFregeClass n P) := by
  constructor
  · rintro ⟨m, hmn⟩
    obtain ⟨A, U, P, _, hP, _, hn⟩ := (hE m n).mp hmn
    exact ⟨A, P, hP, hn⟩
  · rintro ⟨A, P, hP, hn⟩
    obtain ⟨U, hU⟩ := M.USC_exists A (hnonempty A)
    obtain ⟨m, hm⟩ := M.fregeClass_exists U (hnonempty U)
    exact ⟨m, (hE m n).mpr ⟨A, U, P, hU, hP, hm, hn⟩⟩

/-- An old exponentiation edge starting at the seed is included in the
least OLD orbit closure.  This is a semantic closure fact, not an external
finite iterate masquerading as a set. -/
theorem PositiveModel.positiveExponentOrbit_first_step {V : Type*}
    (M : PositiveModel V) (E m n C : V)
    (hE : ∀ a b : V,
      M.RelByGraph E a b ↔ M.PositiveExponentStep a b)
    (hC : M.IsLeastGraphOrbit E m C)
    (hmn : M.PositiveExponentStep m n) : M.mem n C := by
  exact hC.2.1 m n hC.1 ((hE m n).mpr hmn)

/-- Every positive Frege cardinal m has an OLD least exponentiation orbit
C contained in the OLD set NC of all positive Frege cardinals.  The graph
E is an actual old Kuratowski set and is single-valued where defined.

This is a bounded internal closure, not yet the infinite Specker orbit:
we have NOT established that every member of C has an E-successor. -/
theorem PositiveModel.positiveSpeckerOrbit_in_cardinals_exists {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (m : V) (hm : ∃ A : V, M.IsFregeClass m A) :
    ∃ E NC C : V,
      (∀ a b : V,
        M.RelByGraph E a b ↔ M.PositiveExponentStep a b) ∧
      (∀ x : V,
        M.mem x NC ↔ ∃ A : V, M.IsFregeClass x A) ∧
      M.IsLeastGraphOrbit E m C ∧
      (∀ x : V, M.mem x C → M.mem x NC) ∧
      (∀ a b b' : V,
        M.RelByGraph E a b →
        M.RelByGraph E a b' → b = b') := by
  obtain ⟨E, hE, hFunctional⟩ :=
    M.positiveExponentGraph_exists hnonempty
  obtain ⟨NC, hNC⟩ := M.fregeCardinalsSet_exists hnonempty
  obtain ⟨C, hC⟩ := M.leastOrbit_exists E m
  have hmNC : M.mem m NC := (hNC m).mpr hm
  have hNCclosed (a b : V) (ha : M.mem a NC)
      (hab : M.RelByGraph E a b) : M.mem b NC := by
    obtain ⟨A, U, P, _, _, _, hn⟩ := (hE a b).mp hab
    exact (hNC b).mpr ⟨P, hn⟩
  have hCsubset (x : V) (hx : M.mem x C) : M.mem x NC :=
    hC.2.2 NC hmNC hNCclosed x hx
  exact ⟨E, NC, C, hE, hNC, hC, hCsubset, hFunctional⟩

end NFMinusZero


/-!
## Stage 24 — a genuine internal 2→3 Specker edge and the exact
successor-propagation obstruction

The old sets USC({a,b}) and P⁺({a,b}) have, respectively, two and
three members.  The proof below uses old-model singleton/pair sets and
old-set bijection graphs; it does not silently replace them by an
external `Equiv`.  In particular, their Frege classes are different.

The final theorem identifies the precise *additional mathematical
claim* needed to propagate the positive exponentiation relation to a
second step: P⁺(A) must be internally equinumerous with some USC(B).
This is a theorem characterizing the obligation, NOT a proof that the
obligation always holds.  Thus an old least closure alone does not
establish an infinite successor orbit.

ALL NEW LEAN SCRIPTS BELOW ARE UNCOMPILED.
-/
namespace NFMinusZero

/-- Every old USC(A) is included in the positive powerset P⁺(A). -/
theorem PositiveModel.usc_subset_positive_powerset {V : Type*}
    (M : PositiveModel V) (A U P : V)
    (hU : M.IsUSC U A)
    (hP : M.IsPositivePowerSet P A) :
    ∀ X : V, M.mem X U → M.mem X P := by
  intro X hX
  obtain ⟨a, ha, hs⟩ := (hU X).mp hX
  apply (hP X).mpr
  intro z hz
  have hza : z = a := (hs z).mp hz
  simpa [hza] using ha

/-- For a two-element set, the USC has exactly the two singletons. -/
theorem PositiveModel.usc_of_pair_exact {V : Type*}
    (M : PositiveModel V) (a b A u v U : V)
    (hA : ∀ x : V, M.mem x A ↔ x = a ∨ x = b)
    (hu : M.IsSingleton a u) (hv : M.IsSingleton b v)
    (hU : M.IsUSC U A) :
    ∀ X : V, M.mem X U ↔ X = u ∨ X = v := by
  intro X
  constructor
  · intro hX
    obtain ⟨c, hc, hcX⟩ := (hU X).mp hX
    rcases (hA c).mp hc with hca | hcb
    · subst c
      exact Or.inl (M.singleton_unique a X u hcX hu)
    · subst c
      exact Or.inr (M.singleton_unique b X v hcX hv)
  · intro hX
    rcases hX with hXu | hXv <;> subst X
    · exact (hU u).mpr
        ⟨a, (hA a).mpr (Or.inl rfl), hu⟩
    · exact (hU v).mpr
        ⟨b, (hA b).mpr (Or.inr rfl), hv⟩


/-- The old positive powerset of a two-element set consists of exactly
the two singleton subsets and the whole pair.  Nonemptiness of every
old set rules out the fourth, empty, subset. -/
theorem PositiveModel.positive_powerset_of_pair_exact {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (a b A u v P : V)
    (hA : ∀ x : V, M.mem x A ↔ x = a ∨ x = b)
    (hu : M.IsSingleton a u) (hv : M.IsSingleton b v)
    (hP : M.IsPositivePowerSet P A) :
    ∀ X : V, M.mem X P ↔ X = u ∨ X = v ∨ X = A := by
  classical
  have haA : M.mem a A := (hA a).mpr (Or.inl rfl)
  have hbA : M.mem b A := (hA b).mpr (Or.inr rfl)
  have huP : M.mem u P := (hP u).mpr (by
    intro z hz
    have hza : z = a := (hu z).mp hz
    simpa [hza] using haA)
  have hvP : M.mem v P := (hP v).mpr (by
    intro z hz
    have hzb : z = b := (hv z).mp hz
    simpa [hzb] using hbA)
  have hAP : M.mem A P := (hP A).mpr (by intro x hx; exact hx)
  intro X
  constructor
  · intro hXP
    have hXA : ∀ z : V, M.mem z X → M.mem z A :=
      (hP X).mp hXP
    have hsplit (z : V) (hz : M.mem z X) :
        z = a ∨ z = b := (hA z).mp (hXA z hz)
    by_cases haX : M.mem a X
    · by_cases hbX : M.mem b X
      · have hEq : X = A := by
          apply M.extensional X A
          intro z
          constructor
          · exact hXA z
          · intro hzA
            rcases (hA z).mp hzA with rfl | rfl
            · exact haX
            · exact hbX
        exact Or.inr (Or.inr hEq)
      · have hEq : X = u := by
          apply M.extensional X u
          intro z
          constructor
          · intro hz
            rcases hsplit z hz with hza | hzb <;> subst z
            · exact (hu a).mpr rfl
            · exact False.elim (hbX hz)
          · intro hz
            have hza : z = a := (hu z).mp hz
            simpa [hza] using haX
        exact Or.inl hEq
    · by_cases hbX : M.mem b X
      · have hEq : X = v := by
          apply M.extensional X v
          intro z
          constructor
          · intro hz
            rcases hsplit z hz with hza | hzb <;> subst z
            · exact False.elim (haX hz)
            · exact (hv b).mpr rfl
          · intro hz
            have hzb : z = b := (hv z).mp hz
            simpa [hzb] using hbX
        exact Or.inr (Or.inl hEq)
      · obtain ⟨z, hz⟩ := hnonempty X
        rcases hsplit z hz with hza | hzb <;> subst z
        · exact False.elim (haX hz)
        · exact False.elim (hbX hz)
  · intro hX
    rcases hX with hXu | hXv | hXA <;> subst X
    · exact huP
    · exact hvP
    · exact hAP

/-- Three different targets cannot be covered by a bijection whose
domain has at most two elements.  The bijection is an OLD graph. -/
theorem PositiveModel.no_old_bijection_two_to_three {V : Type*}
    (M : PositiveModel V) (U P u v w : V)
    (hU : ∀ x : V, M.mem x U ↔ x = u ∨ x = v)
    (huP : M.mem u P) (hvP : M.mem v P)
    (hwP : M.mem w P)
    (huv : u ≠ v) (huw : u ≠ w) (hvw : v ≠ w) :
    ¬ M.Equinumerous U P := by
  rintro ⟨G, hG⟩
  obtain ⟨xu, ⟨hxu, hxuU⟩, _⟩ := hG.2.2 u huP
  obtain ⟨xv, ⟨hxv, hxvU⟩, _⟩ := hG.2.2 v hvP
  obtain ⟨xw, ⟨hxw, hxwU⟩, _⟩ := hG.2.2 w hwP
  have hpre (x t y z : V)
      (hxU : M.mem x U) (hyP : M.mem y P)
      (hzP : M.mem z P)
      (hxy : M.RelByGraph G x y)
      (htz : M.RelByGraph G t z)
      (hyz : y ≠ z) : x ≠ t := by
    intro hxt
    subst t
    obtain ⟨r, ⟨hr, _⟩, huniq⟩ := hG.2.1 x hxU
    have hyr : y = r := huniq y ⟨hxy, hyP⟩
    have hzr : z = r := huniq z ⟨htz, hzP⟩
    exact hyz (hyr.trans hzr.symm)
  have hxu_xv : xu ≠ xv :=
    hpre xu xv u v hxuU huP hvP hxu hxv huv
  have hxu_xw : xu ≠ xw :=
    hpre xu xw u w hxuU huP hwP hxu hxw huw
  have hxv_xw : xv ≠ xw :=
    hpre xv xw v w hxvU hvP hwP hxv hxw hvw
  rcases (hU xu).mp hxuU with hxu' | hxu' <;>
    rcases (hU xv).mp hxvU with hxv' | hxv' <;>
    rcases (hU xw).mp hxwU with hxw' | hxw'
  all_goals
    first
    | exact hxu_xv (hxu'.trans hxv'.symm)
    | exact hxu_xw (hxu'.trans hxw'.symm)
    | exact hxv_xw (hxv'.trans hxw'.symm)

/-- The internal USC of a two-element old set is a proper subset of
its old positive powerset.  The missing element is the pair itself. -/
theorem PositiveModel.usc_pair_proper_positive_powerset {V : Type*}
    (M : PositiveModel V) (a b A U P : V)
    (hab : a ≠ b)
    (hA : ∀ x : V, M.mem x A ↔ x = a ∨ x = b)
    (hU : M.IsUSC U A)
    (hP : M.IsPositivePowerSet P A) :
    (∀ X : V, M.mem X U → M.mem X P) ∧
      M.mem A P ∧ ¬ M.mem A U := by
  refine ⟨M.usc_subset_positive_powerset A U P hU hP, ?_, ?_⟩
  · exact (hP A).mpr (by intro x hx; exact hx)
  · intro hAU
    obtain ⟨c, _, hc⟩ := (hU A).mp hAU
    have hac : a = c :=
      (hc a).mp ((hA a).mpr (Or.inl rfl))
    have hbc : b = c :=
      (hc b).mp ((hA b).mpr (Or.inr rfl))
    exact hab (hac.trans hbc.symm)

/-- The first nontrivial positive Specker step is represented by the
actual old graph E, and its two Frege classes are distinct.  The
witnessing old sets have two and three elements, respectively. -/
theorem PositiveModel.positiveSpecker_two_three_edge {V : Type*}
    (M : PositiveModel V) (E : V)
    (hE : ∀ m n : V,
      M.RelByGraph E m n ↔ M.PositiveExponentStep m n) :
    ∃ A U P m n : V,
      M.IsUSC U A ∧ M.IsPositivePowerSet P A ∧
      M.IsFregeClass m U ∧ M.IsFregeClass n P ∧
      M.RelByGraph E m n ∧ m ≠ n ∧
      (∀ X : V, M.mem X U → M.mem X P) ∧
      M.mem A P ∧ ¬ M.mem A U := by
  obtain ⟨a, b, hab⟩ := M.multiplicity
  obtain ⟨A, hA⟩ := M.unordered_pair_exists a b
  have haA : M.mem a A := (hA a).mpr (Or.inl rfl)
  have hbA : M.mem b A := (hA b).mpr (Or.inr rfl)
  obtain ⟨u, hu⟩ := M.singleton_exists a
  obtain ⟨v, hv⟩ := M.singleton_exists b
  obtain ⟨U, P, hU, hP⟩ :=
    M.usc_and_positive_powerset_exists A ⟨a, haA⟩
  obtain ⟨hUn, hPn⟩ :=
    M.usc_and_powerset_nonempty A U P ⟨a, haA⟩ hU hP
  obtain ⟨m, hm⟩ := M.fregeClass_exists U hUn
  obtain ⟨n, hn⟩ := M.fregeClass_exists P hPn
  have hUexact : ∀ X : V, M.mem X U ↔ X = u ∨ X = v :=
    M.usc_of_pair_exact a b A u v U hA hu hv hU
  have huP : M.mem u P := (hP u).mpr (by
    intro z hz
    have hza : z = a := (hu z).mp hz
    simpa [hza] using haA)
  have hvP : M.mem v P := (hP v).mpr (by
    intro z hz
    have hzb : z = b := (hv z).mp hz
    simpa [hzb] using hbA)
  have hAP : M.mem A P := (hP A).mpr (by intro x hx; exact hx)
  have huv : u ≠ v := by
    intro huv'
    have haV : M.mem a v := by
      rw [← huv']
      exact (hu a).mpr rfl
    exact hab ((hv a).mp haV)
  have huA : u ≠ A := by
    intro huA'
    have hbU : M.mem b u := by
      rw [huA']
      exact hbA
    have hba : b = a := (hu b).mp hbU
    exact hab hba.symm
  have hvA : v ≠ A := by
    intro hvA'
    have haV : M.mem a v := by
      rw [hvA']
      exact haA
    exact hab ((hv a).mp haV)
  have hne : m ≠ n := by
    intro hmn
    have hUm : M.mem U m := M.fregeRepresentative_mem U m hUn hm
    have hUn' : M.mem U n := by simpa [hmn] using hUm
    have hUP : M.Equinumerous U P := (hn U).mp hUn'
    exact (M.no_old_bijection_two_to_three
      U P u v A hUexact huP hvP hAP huv huA hvA) hUP
  obtain ⟨hUP, hAP', hAnU⟩ :=
    M.usc_pair_proper_positive_powerset a b A U P hab hA hU hP
  refine ⟨A, U, P, m, n, hU, hP, hm, hn, ?_, hne, hUP, hAP', hAnU⟩
  exact (hE m n).mpr ⟨A, U, P, hU, hP, hm, hn⟩

/-- There is an actual OLD least E-orbit containing two different
positive Frege cardinals.  This does not assert infinitely many. -/
theorem PositiveModel.positiveSpecker_nontrivial_old_orbit {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S) :
    ∃ E m n C : V,
      (∀ a b : V, M.RelByGraph E a b ↔ M.PositiveExponentStep a b) ∧
      M.IsLeastGraphOrbit E m C ∧
      M.RelByGraph E m n ∧ m ≠ n ∧
      M.mem m C ∧ M.mem n C := by
  obtain ⟨E, hE, _⟩ := M.positiveExponentGraph_exists hnonempty
  obtain ⟨A, U, P, m, n, hU, hP, hm, hn, hmn, hne, _, _, _⟩ :=
    M.positiveSpecker_two_three_edge E hE
  obtain ⟨C, hC⟩ := M.leastOrbit_exists E m
  exact ⟨E, m, n, C, hE, hC, hmn, hne,
    hC.1, hC.2.1 m n hC.1 hmn⟩

/-- EXACT type-lowering obstruction to a *second* exponentiation step:
the positive powerset of the first representative must be internally
equinumerous to some USC(B).  This equivalence is unconditional
relative to the already constructed partial old graph E; it does not
supply the needed representative B. -/
theorem PositiveModel.positiveSpecker_second_step_iff_USC {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (E A U P m n : V)
    (hE : ∀ a b : V,
      M.RelByGraph E a b ↔ M.PositiveExponentStep a b)
    (hU : M.IsUSC U A)
    (hP : M.IsPositivePowerSet P A)
    (hm : M.IsFregeClass m U)
    (hn : M.IsFregeClass n P) :
    (∃ k : V, M.RelByGraph E n k) ↔
      (∃ B W : V, M.IsUSC W B ∧ M.Equinumerous P W) := by
  constructor
  · intro hnext
    obtain ⟨B, W, hW, hCardW⟩ :=
      (M.positiveExponentGraph_domain E hE hnonempty n).mp hnext
    have hPW : M.Equinumerous P W :=
      (M.fregeClass_eq_iff_equinumerous hnonempty
        P W n n hn hCardW).mp rfl
    exact ⟨B, W, hW, hPW⟩
  · rintro ⟨B, W, hW, hPW⟩
    have hCardW : M.IsFregeClass n W :=
      M.fregeClass_rep_independent hnonempty n P W hn hPW
    exact (M.positiveExponentGraph_domain E hE hnonempty n).mpr
      ⟨B, W, hW, hCardW⟩

/-- Globally, range(E)⊆domain(E) is equivalent to the missing
positive-power-to-USC representation principle.  This is NOT a proof
of either side.  It isolates the precise missing Specker lemma. -/
theorem PositiveModel.positiveSpecker_range_in_domain_iff {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (E : V)
    (hE : ∀ m n : V,
      M.RelByGraph E m n ↔ M.PositiveExponentStep m n) :
    (∀ m n : V, M.RelByGraph E m n →
      ∃ k : V, M.RelByGraph E n k) ↔
    (∀ A P : V, M.IsPositivePowerSet P A →
      ∃ B W : V, M.IsUSC W B ∧ M.Equinumerous P W) := by
  constructor
  · intro hclosure A P hP
    obtain ⟨U, hU⟩ := M.USC_exists A (hnonempty A)
    obtain ⟨m, hm⟩ := M.fregeClass_exists U (hnonempty U)
    obtain ⟨n, hn⟩ := M.fregeClass_exists P (hnonempty P)
    have hmn : M.RelByGraph E m n :=
      (hE m n).mpr ⟨A, U, P, hU, hP, hm, hn⟩
    exact ((M.positiveSpecker_second_step_iff_USC
      hnonempty E A U P m n hE hU hP hm hn).mp
      (hclosure m n hmn))
  · intro hrep m n hmn
    obtain ⟨A, U, P, hU, hP, hm, hn⟩ := (hE m n).mp hmn
    exact (M.positiveSpecker_second_step_iff_USC
      hnonempty E A U P m n hE hU hP hm hn).mpr
      (hrep A P hP)

end NFMinusZero

/-!
## Stage 25 — a second genuinely internal Specker step from 2 to 3 to 7

For a two-element old set A={a,b}, its positive powerset P has the
three pairwise distinct members {a}, {b}, A.  Finite enumerations can be
assembled into old sets of Kuratowski pairs by positive comprehension.
This section constructs an OLD bijection P ≈ USC(P), so the Frege class
of P actually belongs to the domain of the partial positive-exponentiation
graph.  In particular the genuine edge 2 -> 3 from Stage 24 has a second
edge 3 -> 7 (described by P+(P)); the numerical 7 is NOT equated with
a standard external natural number in this theorem.

No global singleton map, Axiom of Counting, or unrestricted empty-set
comprehension is assumed. These are UNCOMPILED Lean proof attempts.
-/
namespace NFMinusZero

/-- An OLD set with exactly three specified elements, constructed from
an unordered pair and a singleton using positive binary union. -/
theorem PositiveModel.triple_exists {V : Type*}
    (M : PositiveModel V) (a b c : V) :
    ∃ S : V, ∀ x : V,
      M.mem x S ↔ x = a ∨ x = b ∨ x = c := by
  obtain ⟨ab, hab⟩ := M.unordered_pair_exists a b
  obtain ⟨sc, hsc⟩ := M.singleton_exists c
  have hab_nonempty : ∃ x : V, M.mem x ab :=
    ⟨a, (hab a).mpr (Or.inl rfl)⟩
  obtain ⟨S, hS⟩ := M.binary_union_exists ab sc hab_nonempty
  refine ⟨S, ?_⟩
  intro x
  rw [hS, hab, hsc]
  exact or_assoc

/-- A set of exactly three ordered pairs is an OLD graph representing
exactly the explicitly listed input-output correspondences. -/
theorem PositiveModel.threePairGraph_exists {V : Type*}
    (M : PositiveModel V) (a b c u v w : V) :
    ∃ G : V, ∀ x y : V,
      M.RelByGraph G x y ↔
        (x = a ∧ y = u) ∨ (x = b ∧ y = v) ∨ (x = c ∧ y = w) := by
  obtain ⟨p, hp⟩ := M.kuratowski_pair_exists a u
  obtain ⟨q, hq⟩ := M.kuratowski_pair_exists b v
  obtain ⟨r, hr⟩ := M.kuratowski_pair_exists c w
  obtain ⟨G, hG⟩ := M.triple_exists p q r
  refine ⟨G, ?_⟩
  intro x y
  constructor
  · rintro ⟨t, ht, htG⟩
    rcases (hG t).mp htG with htp | htq | htr <;> subst t
    · obtain ⟨hxa, hyu⟩ := M.kuratowski_pair_injective x y a u p ht hp
      exact Or.inl ⟨hxa, hyu⟩
    · obtain ⟨hxb, hyv⟩ := M.kuratowski_pair_injective x y b v q ht hq
      exact Or.inr (Or.inl ⟨hxb, hyv⟩)
    · obtain ⟨hxc, hyw⟩ := M.kuratowski_pair_injective x y c w r ht hr
      exact Or.inr (Or.inr ⟨hxc, hyw⟩)
  · intro hxy
    rcases hxy with ⟨hxa, hyu⟩ | ⟨hxb, hyv⟩ | ⟨hxc, hyw⟩ <;> subst x <;> subst y
    · exact ⟨p, hp, (hG p).mpr (Or.inl rfl)⟩
    · exact ⟨q, hq, (hG q).mpr (Or.inr (Or.inl rfl))⟩
    · exact ⟨r, hr, (hG r).mpr (Or.inr (Or.inr rfl))⟩

/-- Any two OLD three-element sets are internally equinumerous.  The
OLD graph is built above, rather than using an external Equiv as its
witness. -/
theorem PositiveModel.threePointBijection_exists {V : Type*}
    (M : PositiveModel V) (A B a b c u v w : V)
    (hA : ∀ x : V, M.mem x A ↔ x = a ∨ x = b ∨ x = c)
    (hB : ∀ y : V, M.mem y B ↔ y = u ∨ y = v ∨ y = w)
    (hab : a ≠ b) (hac : a ≠ c) (hbc : b ≠ c)
    (huv : u ≠ v) (huw : u ≠ w) (hvw : v ≠ w) :
    M.Equinumerous A B := by
  obtain ⟨G, hG⟩ := M.threePairGraph_exists a b c u v w
  have hGa (y : V) : M.RelByGraph G a y ↔ y = u := by
    rw [hG]
    simp [hab, hac]
  have hGb (y : V) : M.RelByGraph G b y ↔ y = v := by
    rw [hG]
    simp [hab.symm, hbc]
  have hGc (y : V) : M.RelByGraph G c y ↔ y = w := by
    rw [hG]
    simp [hac.symm, hbc.symm]
  have hGu (x : V) : M.RelByGraph G x u ↔ x = a := by
    rw [hG]
    simp [huv, huw]
  have hGv (x : V) : M.RelByGraph G x v ↔ x = b := by
    rw [hG]
    simp [huv.symm, hvw]
  have hGw (x : V) : M.RelByGraph G x w ↔ x = c := by
    rw [hG]
    simp [huw.symm, hvw.symm]
  refine ⟨G, ?_⟩
  constructor
  · intro x y hxy
    rcases (hG x y).mp hxy with ⟨hxa, hyu⟩ |
      ⟨hxb, hyv⟩ | ⟨hxc, hyw⟩ <;> subst x <;> subst y
    · exact ⟨(hA a).mpr (Or.inl rfl), (hB u).mpr (Or.inl rfl)⟩
    · exact ⟨(hA b).mpr (Or.inr (Or.inl rfl)),
        (hB v).mpr (Or.inr (Or.inl rfl))⟩
    · exact ⟨(hA c).mpr (Or.inr (Or.inr rfl)),
        (hB w).mpr (Or.inr (Or.inr rfl))⟩
  constructor
  · intro x hx
    rcases (hA x).mp hx with rfl | rfl | rfl
    · refine ⟨u, ⟨(hGa u).mpr rfl,
          (hB u).mpr (Or.inl rfl)⟩, ?_⟩
      intro y hy
      exact (hGa y).mp hy.1
    · refine ⟨v, ⟨(hGb v).mpr rfl,
          (hB v).mpr (Or.inr (Or.inl rfl))⟩, ?_⟩
      intro y hy
      exact (hGb y).mp hy.1
    · refine ⟨w, ⟨(hGc w).mpr rfl,
          (hB w).mpr (Or.inr (Or.inr rfl))⟩, ?_⟩
      intro y hy
      exact (hGc y).mp hy.1
  · intro y hy
    rcases (hB y).mp hy with rfl | rfl | rfl
    · refine ⟨a, ⟨(hGu a).mpr rfl,
          (hA a).mpr (Or.inl rfl)⟩, ?_⟩
      intro x hx
      exact (hGu x).mp hx.1
    · refine ⟨b, ⟨(hGv b).mpr rfl,
          (hA b).mpr (Or.inr (Or.inl rfl))⟩, ?_⟩
      intro x hx
      exact (hGv x).mp hx.1
    · refine ⟨c, ⟨(hGw c).mpr rfl,
          (hA c).mpr (Or.inr (Or.inr rfl))⟩, ?_⟩
      intro x hx
      exact (hGw x).mp hx.1

/-- Any old set with exactly three known distinct members has an OLD
bijection onto its singleton collection.  This is *finite* strong
Cantorianity, not a global singleton-graph assumption. -/
theorem PositiveModel.threeElement_USC_equinumerous {V : Type*}
    (M : PositiveModel V) (S a b c : V)
    (hS : ∀ x : V, M.mem x S ↔ x = a ∨ x = b ∨ x = c)
    (hab : a ≠ b) (hac : a ≠ c) (hbc : b ≠ c) :
    ∃ W : V, M.IsUSC W S ∧ M.Equinumerous S W := by
  obtain ⟨W, hW⟩ := M.USC_exists S
    ⟨a, (hS a).mpr (Or.inl rfl)⟩
  obtain ⟨sa, hsa⟩ := M.singleton_exists a
  obtain ⟨sb, hsb⟩ := M.singleton_exists b
  obtain ⟨sc, hsc⟩ := M.singleton_exists c
  have hWexact : ∀ t : V,
      M.mem t W ↔ t = sa ∨ t = sb ∨ t = sc := by
    intro t
    constructor
    · intro ht
      obtain ⟨x, hx, htx⟩ := (hW t).mp ht
      rcases (hS x).mp hx with hxa | hxb | hxc <;> subst x
      · exact Or.inl (M.singleton_unique a t sa htx hsa)
      · exact Or.inr (Or.inl (M.singleton_unique b t sb htx hsb))
      · exact Or.inr (Or.inr (M.singleton_unique c t sc htx hsc))
    · intro ht
      rcases ht with hta | htb | htc <;> subst t
      · exact (hW sa).mpr ⟨a, (hS a).mpr (Or.inl rfl), hsa⟩
      · exact (hW sb).mpr ⟨b, (hS b).mpr (Or.inr (Or.inl rfl)), hsb⟩
      · exact (hW sc).mpr ⟨c, (hS c).mpr (Or.inr (Or.inr rfl)), hsc⟩
  have hsab : sa ≠ sb := by
    intro he
    have ha : M.mem a sb := by
      rw [← he]
      exact (hsa a).mpr rfl
    exact hab ((hsb a).mp ha)
  have hsac : sa ≠ sc := by
    intro he
    have ha : M.mem a sc := by
      rw [← he]
      exact (hsa a).mpr rfl
    exact hac ((hsc a).mp ha)
  have hsbc : sb ≠ sc := by
    intro he
    have hb : M.mem b sc := by
      rw [← he]
      exact (hsb b).mpr rfl
    exact hbc ((hsc b).mp hb)
  exact ⟨W, hW, M.threePointBijection_exists S W a b c sa sb sc
    hS hWexact hab hac hbc hsab hsac hsbc⟩

/-- A positive exponent edge starting at the Frege cardinal of USC({a,b})
has a genuine second edge.  Both are represented by OLD Kuratowski
graph pairs.  This establishes the explicit 2→3→7 segment without
asserting a global infinite E orbit. -/
theorem PositiveModel.positiveSpecker_two_three_seven_segment {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (E : V)
    (hE : ∀ m n : V,
      M.RelByGraph E m n ↔ M.PositiveExponentStep m n) :
    ∃ m n k : V,
      M.RelByGraph E m n ∧ M.RelByGraph E n k ∧ m ≠ n := by
  obtain ⟨a, b, hab⟩ := M.multiplicity
  -- Use a fixed explicit two-member old set, then form its three-member
  -- positive powerset and its corresponding old singleton collection.
  obtain ⟨A₂, hA₂⟩ := M.unordered_pair_exists a b
  obtain ⟨u, hu⟩ := M.singleton_exists a
  obtain ⟨v, hv⟩ := M.singleton_exists b
  obtain ⟨P₂, hP₂⟩ := M.powerset_exists A₂
  have hP₂exact : ∀ X : V,
      M.mem X P₂ ↔ X = u ∨ X = v ∨ X = A₂ :=
    M.positive_powerset_of_pair_exact hnonempty a b A₂ u v P₂
      hA₂ hu hv hP₂
  have huv : u ≠ v := by
    intro h
    have ha : M.mem a v := by
      rw [← h]
      exact (hu a).mpr rfl
    exact hab ((hv a).mp ha)
  have huA : u ≠ A₂ := by
    intro h
    have hb : M.mem b u := by
      rw [h]
      exact (hA₂ b).mpr (Or.inr rfl)
    exact hab ((hu b).mp hb).symm
  have hvA : v ≠ A₂ := by
    intro h
    have ha : M.mem a v := by
      rw [h]
      exact (hA₂ a).mpr (Or.inl rfl)
    exact hab ((hv a).mp ha)
  obtain ⟨W, hW, hPW⟩ :=
    M.threeElement_USC_equinumerous P₂ u v A₂
      hP₂exact huv huA hvA
  obtain ⟨n₂, hn₂⟩ := M.fregeClass_exists P₂ (hnonempty P₂)
  -- n₂ is also the Frege class of W; hence E(n₂,k).
  have hnW : M.IsFregeClass n₂ W :=
    M.fregeClass_rep_independent hnonempty n₂ P₂ W hn₂ hPW
  obtain ⟨P₃, hP₃⟩ := M.powerset_exists P₂
  obtain ⟨k₂, hk₂⟩ := M.fregeClass_exists P₃ (hnonempty P₃)
  have hn₂k₂ : M.RelByGraph E n₂ k₂ :=
    (hE n₂ k₂).mpr ⟨P₂, W, P₃, hW, hP₃, hnW, hk₂⟩
  -- Extract an initial edge on the *same* pair A₂.
  obtain ⟨U₂, hU₂⟩ := M.USC_exists A₂
    ⟨a, (hA₂ a).mpr (Or.inl rfl)⟩
  obtain ⟨m₂, hm₂⟩ := M.fregeClass_exists U₂ (hnonempty U₂)
  have hm₂n₂ : M.RelByGraph E m₂ n₂ :=
    (hE m₂ n₂).mpr ⟨A₂, U₂, P₂, hU₂, hP₂, hm₂, hn₂⟩
  have hm₂_ne_n₂ : m₂ ≠ n₂ := by
    have hU₂exact : ∀ X : V, M.mem X U₂ ↔ X = u ∨ X = v :=
      M.usc_of_pair_exact a b A₂ u v U₂ hA₂ hu hv hU₂
    intro hmn'
    have hUn : M.mem U₂ m₂ :=
      M.fregeRepresentative_mem U₂ m₂ (hnonempty U₂) hm₂
    have hUP : M.Equinumerous U₂ P₂ :=
      (hn₂ U₂).mp (by simpa [hmn'] using hUn)
    exact (M.no_old_bijection_two_to_three U₂ P₂ u v A₂
      hU₂exact
      ((hP₂ u).mpr (by intro z hz; have hz' := (hu z).mp hz; simpa [hz'] using (hA₂ a).mpr (Or.inl rfl)))
      ((hP₂ v).mpr (by intro z hz; have hz' := (hv z).mp hz; simpa [hz'] using (hA₂ b).mpr (Or.inr rfl)))
      ((hP₂ A₂).mpr (by intro z hz; exact hz))
      huv huA hvA) hUP
  exact ⟨m₂, n₂, k₂, hm₂n₂, hn₂k₂, hm₂_ne_n₂⟩

end NFMinusZero

/-!
## Stage 26 — strict separation of consecutive positive Specker
cardinal classes by internal Cantor diagonalization

This is a Frege-cardinal consequence of the positive Cantor theorem in
Stage 3, applied to a *genuine OLD* Kuratowski bijection graph.  No
Axiom of Choice, Counting, global singleton function, or empty set is
used.  It gives inequality, not an order inequality without AC.

UNCOMPILED: proof terms have not been checked by Lean.
-/
namespace NFMinusZero

/-- The cardinals of USC(A) and the positive powerset P+(A) are
**different** whenever A has two distinct old members. This proof
extracts an actual old graph G from hypothetical equality of Frege
classes and contradicts the positive Cantor diagonal theorem. -/
theorem PositiveModel.positiveExponent_Frege_classes_distinct
    {V : Type*} (M : PositiveModel V)
    (A U P m n a b : V)
    (ha : M.mem a A) (hb : M.mem b A) (hab : a ≠ b)
    (hU : M.IsUSC U A)
    (hP : M.IsPositivePowerSet P A)
    (hm : M.IsFregeClass m U)
    (hn : M.IsFregeClass n P) : m ≠ n := by
  intro heq
  obtain ⟨s, hs⟩ := M.singleton_exists a
  have hU_nonempty : ∃ t : V, M.mem t U :=
    ⟨s, (hU s).mpr ⟨a, ha, hs⟩⟩
  have hUm : M.mem U m :=
    M.fregeRepresentative_mem U m hU_nonempty hm
  have hUn : M.mem U n := by
    simpa [heq] using hUm
  have hUP : M.Equinumerous U P := (hn U).mp hUn
  obtain ⟨G, hG⟩ := hUP
  have hfun : ∀ s y z : V,
      M.RelByGraph G s y → M.RelByGraph G s z → y = z := by
    intro s y z hsy hsz
    have hsU : M.mem s U := (hG.1 s y hsy).1
    obtain ⟨t, ht, huniq⟩ := hG.2.1 s hsU
    have hyt : y = t :=
      huniq y ⟨hsy, (hG.1 s y hsy).2⟩
    have hzt : z = t :=
      huniq z ⟨hsz, (hG.1 s z hsz).2⟩
    exact hyt.trans hzt.symm
  have honto : ∀ Y : V,
      (∀ x : V, M.mem x Y → M.mem x A) →
      ∃ x s : V,
        M.mem x A ∧ M.IsSingleton x s ∧ M.RelByGraph G s Y := by
    intro Y hYA
    have hYP : M.mem Y P := (hP Y).mpr hYA
    obtain ⟨s, hs, _⟩ := hG.2.2 Y hYP
    obtain ⟨x, hx, hSingleton⟩ := (hU s).mp hs.2
    exact ⟨x, s, hx, hSingleton, hs.1⟩
  exact M.positive_cantor_no_internal_surjection
    A G a b ha hb hab hfun honto

/-- Every positive Specker edge whose set witness is non-singleton
connects two genuinely different Frege cardinal classes. -/
theorem PositiveModel.positiveExponentStep_ne_of_two_members
    {V : Type*} (M : PositiveModel V)
    (m n A U P a b : V)
    (hU : M.IsUSC U A)
    (hP : M.IsPositivePowerSet P A)
    (hm : M.IsFregeClass m U)
    (hn : M.IsFregeClass n P)
    (ha : M.mem a A) (hb : M.mem b A) (hab : a ≠ b) :
    m ≠ n := by
  exact M.positiveExponent_Frege_classes_distinct
    A U P m n a b ha hb hab hU hP hm hn

end NFMinusZero

/-!
## Stage 27 — non-singleton Frege-sector propagation along genuine OLD E edges

This is a positive Specker *induction step*, not the missing totality
lemma.  If a Frege cardinal is represented by USC(A) for an A with at
least two distinct members, and it has an E-successor which itself has
an E-successor, then the middle cardinal is again represented by USC(B)
for a B with at least two distinct members.  Consequently the next
edge cannot be a fixed point, by Stage 26's positive Cantor theorem.

The proof works with actual OLD bijection graphs, not external cardinal
arithmetic.  It does not show that every point has a successor, that
non-adjacent orbit points differ, or that the orbit is infinite.

UNCOMPILED LEAN SOURCE ATTEMPT.
-/
namespace NFMinusZero

/-- An OLD bijection sends two distinct elements of its domain to two
distinct elements of its codomain. -/
theorem PositiveModel.equinumerous_preserves_two_members {V : Type*}
    (M : PositiveModel V) (A B a b : V)
    (hAB : M.Equinumerous A B)
    (ha : M.mem a A) (hb : M.mem b A) (hab : a ≠ b) :
    ∃ u v : V, M.mem u B ∧ M.mem v B ∧ u ≠ v := by
  obtain ⟨G, hG⟩ := hAB
  obtain ⟨u, ⟨hau, huB⟩, _⟩ := hG.2.1 a ha
  obtain ⟨v, ⟨hbv, hvB⟩, _⟩ := hG.2.1 b hb
  refine ⟨u, v, huB, hvB, ?_⟩
  intro huv
  obtain ⟨x, ⟨hxu, hxA⟩, huniq⟩ := hG.2.2 u huB
  have hax : a = x := huniq a ⟨hau, ha⟩
  have hbx : b = x := huniq b ⟨by simpa [huv] using hbv, hb⟩
  exact hab (hax.trans hbx.symm)

/-- Two different singleton sets in USC(A) must come from two
different elements of A. -/
theorem PositiveModel.usc_two_members_reflects {V : Type*}
    (M : PositiveModel V) (A U s t : V)
    (hU : M.IsUSC U A)
    (hs : M.mem s U) (ht : M.mem t U) (hst : s ≠ t) :
    ∃ a b : V, M.mem a A ∧ M.mem b A ∧ a ≠ b := by
  obtain ⟨a, ha, has⟩ := (hU s).mp hs
  obtain ⟨b, hb, hbt⟩ := (hU t).mp ht
  refine ⟨a, b, ha, hb, ?_⟩
  intro hab
  have hat : M.IsSingleton a t := by simpa [← hab] using hbt
  exact hst (M.singleton_unique a s t has hat)

/-- Positive powersets of non-singleton OLD sets contain two distinct
old singleton subsets.  This lemma needs no empty set or global
singleton-map graph. -/
theorem PositiveModel.positive_powerset_two_members {V : Type*}
    (M : PositiveModel V) (A P a b : V)
    (hP : M.IsPositivePowerSet P A)
    (ha : M.mem a A) (hb : M.mem b A) (hab : a ≠ b) :
    ∃ s t : V, M.mem s P ∧ M.mem t P ∧ s ≠ t := by
  obtain ⟨s, hs⟩ := M.singleton_exists a
  obtain ⟨t, ht⟩ := M.singleton_exists b
  have hsP : M.mem s P := (hP s).mpr (by
    intro z hz
    have hza : z = a := (hs z).mp hz
    simpa [hza] using ha)
  have htP : M.mem t P := (hP t).mpr (by
    intro z hz
    have hzb : z = b := (ht z).mp hz
    simpa [hzb] using hb)
  refine ⟨s, t, hsP, htP, ?_⟩
  intro hst
  have hbt : M.IsSingleton b s := by simpa [hst] using ht
  exact hab (M.singleton_source_unique a b s hs hbt)

/-- A positive Frege cardinal in the non-singleton sector has a USC
representative whose underlying set has at least two members. -/
def PositiveModel.NonSingletonFrege {V : Type*}
    (M : PositiveModel V) (m : V) : Prop :=
  ∃ A U a b : V,
    M.IsUSC U A ∧ M.IsFregeClass m U ∧
    M.mem a A ∧ M.mem b A ∧ a ≠ b

/-- An E-successor which admits a further E-step remains in the
non-singleton Frege sector.  This is the exact local propagation needed
for the positive Specker induction; its successor-existence premise is
NOT discharged here. -/
theorem PositiveModel.nonSingletonFrege_propagates {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (m n k : V)
    (hm : M.NonSingletonFrege m)
    (hmn : M.PositiveExponentStep m n)
    (hnk : M.PositiveExponentStep n k) :
    M.NonSingletonFrege n := by
  obtain ⟨A₀, U₀, a₀, b₀, hU₀, hm₀, ha₀, hb₀, hab₀⟩ := hm
  obtain ⟨A, U, P, hU, hP, hmU, hnP⟩ := hmn
  obtain ⟨B, W, Q, hW, hQ, hnW, hkQ⟩ := hnk
  have hU₀U : M.Equinumerous U₀ U :=
    (M.fregeClass_eq_iff_equinumerous hnonempty
      U₀ U m m hm₀ hmU).mp rfl
  have hA₀A : M.Equinumerous A₀ A :=
    M.uscEquinumerous_descends A₀ A U₀ U hU₀ hU
      (hnonempty A₀) hU₀U
  obtain ⟨a, b, ha, hb, hab⟩ :=
    M.equinumerous_preserves_two_members A₀ A a₀ b₀
      hA₀A ha₀ hb₀ hab₀
  obtain ⟨s, t, hs, ht, hst⟩ :=
    M.positive_powerset_two_members A P a b hP ha hb hab
  have hPW : M.Equinumerous P W :=
    (M.fregeClass_eq_iff_equinumerous hnonempty
      P W n n hnP hnW).mp rfl
  obtain ⟨s', t', hs', ht', hst'⟩ :=
    M.equinumerous_preserves_two_members P W s t
      hPW hs ht hst
  obtain ⟨b₁, b₂, hb₁, hb₂, hb₁₂⟩ :=
    M.usc_two_members_reflects B W s' t' hW hs' ht' hst'
  exact ⟨B, W, b₁, b₂, hW, hnW, hb₁, hb₂, hb₁₂⟩

/-- Conditional consecutive-edge strictness in the positive Specker
non-singleton sector.  The premise includes two *actual OLD* E-edges.
No totality or infinite orbit is inferred. -/
theorem PositiveModel.positiveSpecker_two_edges_strict {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (E m n k : V)
    (hE : ∀ x y : V,
      M.RelByGraph E x y ↔ M.PositiveExponentStep x y)
    (hm : M.NonSingletonFrege m)
    (hmn : M.RelByGraph E m n)
    (hnk : M.RelByGraph E n k) :
    n ≠ k := by
  have hn : M.NonSingletonFrege n :=
    M.nonSingletonFrege_propagates hnonempty m n k
      hm ((hE m n).mp hmn) ((hE n k).mp hnk)
  obtain ⟨B, W, a, b, hW, hnW, ha, hb, hab⟩ := hn
  obtain ⟨B', W', Q, hW', hQ, hnW', hkQ⟩ := (hE n k).mp hnk
  have hWW' : M.Equinumerous W W' :=
    (M.fregeClass_eq_iff_equinumerous hnonempty
      W W' n n hnW hnW').mp rfl
  have hBB' : M.Equinumerous B B' :=
    M.uscEquinumerous_descends B B' W W' hW hW'
      (hnonempty B) hWW'
  obtain ⟨a', b', ha', hb', hab'⟩ :=
    M.equinumerous_preserves_two_members B B' a b
      hBB' ha hb hab
  exact M.positiveExponentStep_ne_of_two_members
    n k B' W' Q a' b' hW' hQ hnW' hkQ ha' hb' hab'

end NFMinusZero

/-!
## Stage 28 — OLD finite-orbit recursion, before cardinal arithmetic

This proves the two *set-theoretic* recursion facts on which a genuine
positive Specker §7 finite-orbit induction must be built:

  • if the partial graph E is functional and E(m)=n, then
       Φ_E(m) = {m} ∪ Φ_E(n),
    where the union is a GENUINE OLD set, constructed by positive
    comprehension, even if the two summands overlap;
  • Φ_E(m)={m} exactly when all successors of m, if any, equal m.

These are NOT themselves the finite-cardinal/type-raising lemmas A and B.
In particular, the first equation cannot be converted into cardinal
addition of 1 without the extra no-return statement m ∉ Φ_E(n).

UNCOMPILED: this source has not been checked by the Lean kernel.
-/
namespace NFMinusZero

/-- The OLD least E-closure of m is the union of its OLD singleton with
    the OLD least E-closure of its immediate successor n.  Functionality
    of E gives closure of that union; leastness gives both inclusions.
    Importantly, the union is obtained from positive comprehension,
    rather than treated as an external Set V. -/
theorem PositiveModel.orbit_successor_decomposition {V : Type*}
    (M : PositiveModel V) (E m n C D : V)
    (hfun : ∀ x y z : V,
      M.RelByGraph E x y → M.RelByGraph E x z → y = z)
    (hmn : M.RelByGraph E m n)
    (hC : M.IsLeastGraphOrbit E m C)
    (hD : M.IsLeastGraphOrbit E n D) :
    ∀ x : V, M.mem x C ↔ x = m ∨ M.mem x D := by
  obtain ⟨single, hsingle⟩ := M.singleton_exists m
  have hsingle_nonempty : ∃ x : V, M.mem x single :=
    ⟨m, (hsingle m).mpr rfl⟩
  obtain ⟨S, hS⟩ := M.binary_union_exists single D hsingle_nonempty
  have hSform (x : V) : M.mem x S ↔ x = m ∨ M.mem x D := by
    rw [hS x, hsingle x]
  have hmS : M.mem m S := (hSform m).mpr (Or.inl rfl)
  have hclosedS : ∀ x y : V,
      M.mem x S → M.RelByGraph E x y → M.mem y S := by
    intro x y hxS hxy
    rcases (hSform x).mp hxS with hxm | hxD
    · subst x
      have hyn : y = n := hfun m y n hxy hmn
      have hyD : M.mem y D := by
        rw [hyn]
        exact hD.1
      exact (hSform y).mpr (Or.inr hyD)
    · exact (hSform y).mpr
        (Or.inr (hD.2.1 x y hxD hxy))
  have hCsubsetS (x : V) (hxC : M.mem x C) : M.mem x S :=
    hC.2.2 S hmS hclosedS x hxC
  have hnC : M.mem n C := hC.2.1 m n hC.1 hmn
  have hDsubsetC (x : V) (hxD : M.mem x D) : M.mem x C :=
    hD.2.2 C hnC hC.2.1 x hxD
  intro x
  constructor
  · intro hxC
    exact (hSform x).mp (hCsubsetS x hxC)
  · intro hx
    rcases hx with hxm | hxD
    · subst x
      exact hC.1
    · exact hDsubsetC x hxD

/-- A terminal E-seed has an OLD singleton orbit.  No empty-set
    comprehension is used: the singleton m is inhabited. -/
theorem PositiveModel.orbit_terminal_singleton {V : Type*}
    (M : PositiveModel V) (E m C : V)
    (hC : M.IsLeastGraphOrbit E m C)
    (hterminal : ∀ y : V, ¬ M.RelByGraph E m y) :
    ∀ x : V, M.mem x C ↔ x = m := by
  obtain ⟨S, hS⟩ := M.singleton_exists m
  have hmS : M.mem m S := (hS m).mpr rfl
  have hclosedS : ∀ x y : V,
      M.mem x S → M.RelByGraph E x y → M.mem y S := by
    intro x y hx hxy
    have hxm : x = m := (hS x).mp hx
    subst x
    exact False.elim (hterminal y hxy)
  intro x
  constructor
  · intro hx
    exact (hS x).mp (hC.2.2 S hmS hclosedS x hx)
  · intro hxm
    subst x
    exact hC.1

/-- The OLD least orbit equals the singleton seed precisely when E has
    no *distinct* immediate successor of that seed.  A self-loop is
    therefore handled correctly: it yields a singleton orbit, despite
    the fact that an edge exists. -/
theorem PositiveModel.orbit_singleton_iff_no_distinct_successor {V : Type*}
    (M : PositiveModel V) (E m C : V)
    (hC : M.IsLeastGraphOrbit E m C) :
    (∀ x : V, M.mem x C ↔ x = m) ↔
      (∀ y : V, M.RelByGraph E m y → y = m) := by
  constructor
  · intro hsingleton y hmy
    exact (hsingleton y).mp (hC.2.1 m y hC.1 hmy)
  · intro hself
    obtain ⟨S, hS⟩ := M.singleton_exists m
    have hmS : M.mem m S := (hS m).mpr rfl
    have hclosedS : ∀ x y : V,
        M.mem x S → M.RelByGraph E x y → M.mem y S := by
      intro x y hx hxy
      have hxm : x = m := (hS x).mp hx
      subst x
      exact (hS y).mpr (hself y hxy)
    intro x
    constructor
    · intro hx
      exact (hS x).mp (hC.2.2 S hmS hclosedS x hx)
    · intro hxm
      subst x
      exact hC.1

/-- For a functional positive exponentiation graph, the recursion law
    specializes to every witnessed E-step.  The result remains a genuine
    OLD membership equation, not an untyped mathematical shortcut. -/
theorem PositiveModel.positiveSpecker_orbit_recursion {V : Type*}
    (M : PositiveModel V) (E m n C D : V)
    (hEfun : ∀ a b b' : V,
      M.RelByGraph E a b → M.RelByGraph E a b' → b = b')
    (hstep : M.PositiveExponentStep m n)
    (hE : ∀ a b : V,
      M.RelByGraph E a b ↔ M.PositiveExponentStep a b)
    (hC : M.IsLeastGraphOrbit E m C)
    (hD : M.IsLeastGraphOrbit E n D) :
    ∀ x : V, M.mem x C ↔ x = m ∨ M.mem x D := by
  exact M.orbit_successor_decomposition E m n C D
    hEfun ((hE m n).mpr hstep) hC hD

end NFMinusZero

/-!
## Stage 29 — an OLD two-point orbit in the terminal-successor case

The base case of Specker's cardinal orbit recursion requires treating
an exponentiation edge m -> n with NO further successor of n.  Then the
OLD least orbit is EXACTLY the OLD unordered pair {m,n}, not just an
external two-element set.  The terminality hypothesis itself forces
m != n, so this pair has two different members.  This is the finite
base-case shape for the later type-raising/cardinal arithmetic analysis.

No claim about when an E-orbit terminates is made here.  In particular,
this does not replace the main Specker finite-orbit inductions A and B.
The Lean code is UNCOMPILED.
-/
namespace NFMinusZero

/-- The terminal-successor base case of old least-orbit recursion.
    An E edge m -> n followed by no E edge from n produces exactly
    the two-member old orbit {m,n}. -/
theorem PositiveModel.orbit_two_points_of_terminal_successor
    {V : Type*} (M : PositiveModel V) (E m n C : V)
    (hfun : ∀ x y z : V,
      M.RelByGraph E x y → M.RelByGraph E x z → y = z)
    (hmn : M.RelByGraph E m n)
    (hC : M.IsLeastGraphOrbit E m C)
    (hterminal : ∀ y : V, ¬ M.RelByGraph E n y) :
    m ≠ n ∧
      (∀ x : V, M.mem x C ↔ x = m ∨ x = n) ∧
      (∃ P : V, C = P ∧
        ∀ x : V, M.mem x P ↔ x = m ∨ x = n) := by
  have hmn_ne : m ≠ n := by
    intro hEq
    have hnn : M.RelByGraph E n n := by
      simpa [hEq] using hmn
    exact hterminal n hnn
  obtain ⟨D, hD⟩ := M.leastOrbit_exists E n
  have hDsingleton : ∀ x : V, M.mem x D ↔ x = n :=
    M.orbit_terminal_singleton E n D hD hterminal
  have hrec : ∀ x : V,
      M.mem x C ↔ x = m ∨ M.mem x D :=
    M.orbit_successor_decomposition E m n C D hfun hmn hC hD
  have htwo (x : V) : M.mem x C ↔ x = m ∨ x = n := by
    calc
      M.mem x C ↔ x = m ∨ M.mem x D := hrec x
      _ ↔ x = m ∨ x = n := by rw [hDsingleton x]
  obtain ⟨P, hP⟩ := M.unordered_pair_exists m n
  have hCP : C = P := by
    apply M.extensional C P
    intro x
    exact (htwo x).trans (hP x).symm
  exact ⟨hmn_ne, htwo, ⟨P, hCP, hP⟩⟩

/-- The terminal-successor base case specialized to a graph representing
    the partial positive Specker exponentiation relation. -/
theorem PositiveModel.positiveSpecker_terminal_two_point_orbit
    {V : Type*} (M : PositiveModel V) (E m n C : V)
    (hE : ∀ a b : V,
      M.RelByGraph E a b ↔ M.PositiveExponentStep a b)
    (hfun : ∀ a b b' : V,
      M.RelByGraph E a b → M.RelByGraph E a b' → b = b')
    (hstep : M.PositiveExponentStep m n)
    (hC : M.IsLeastGraphOrbit E m C)
    (hterminal : ∀ k : V, ¬ M.PositiveExponentStep n k) :
    m ≠ n ∧ ∀ x : V, M.mem x C ↔ x = m ∨ x = n := by
  have hmn : M.RelByGraph E m n := (hE m n).mpr hstep
  have hterm : ∀ k : V, ¬ M.RelByGraph E n k := by
    intro k hnk
    exact hterminal k ((hE n k).mp hnk)
  obtain ⟨hne, htwo, _⟩ :=
    M.orbit_two_points_of_terminal_successor E m n C
      hfun hmn hC hterm
  exact ⟨hne, htwo⟩

end NFMinusZero

/-!
## Stage 30 — old-set invariant separation and disjoint orbit recursion

The identity Phi(m) = {m} union Phi(n) is insufficient for finite
cardinal arithmetic unless m is absent from Phi(n).  This section
formalizes the exact, *old-set* invariant that proves the absence of a
return: a nonempty old E-closed set S containing n but not m.

The resulting tail identification is an old set difference, constructed
by positive stratified comprehension using the known witness n.  No
external reachability class, unstratified induction, or Counting axiom
is used.  Showing that positive exponentiation supplies a suitable S
remains a separate Specker-order obligation.

UNCOMPILED; these are candidate Lean proof terms.
-/
namespace NFMinusZero

/-- An OLD forward-closed separator of the seed n from a forbidden m
    excludes m from the least OLD E-orbit generated by n. -/
theorem PositiveModel.orbit_avoids_of_old_closed_separator {V : Type*}
    (M : PositiveModel V) (E m n D S : V)
    (hD : M.IsLeastGraphOrbit E n D)
    (hnS : M.mem n S)
    (hSclosed : ∀ x y : V,
      M.mem x S → M.RelByGraph E x y → M.mem y S)
    (hmS : ¬ M.mem m S) : ¬ M.mem m D := by
  intro hmD
  exact hmS (hD.2.2 S hnS hSclosed m hmD)

/-- Conversely, the OLD tail D itself is a closed separator exactly
    when it does not contain the preceding seed m. -/
theorem PositiveModel.orbit_no_return_iff_old_separator {V : Type*}
    (M : PositiveModel V) (E m n D : V)
    (hD : M.IsLeastGraphOrbit E n D) :
    (¬ M.mem m D) ↔
      (∃ S : V, M.mem n S ∧
        (∀ x y : V, M.mem x S →
          M.RelByGraph E x y → M.mem y S) ∧
        ¬ M.mem m S) := by
  constructor
  · intro hmD
    exact ⟨D, hD.1, hD.2.1, hmD⟩
  · rintro ⟨S, hnS, hSclosed, hmS⟩
    exact M.orbit_avoids_of_old_closed_separator E m n D S
      hD hnS hSclosed hmS

/-- A disjoint orbit recursion gives an OLD set R that is literally the
    predecessor orbit C with its seed m deleted, and R equals the least
    successor orbit D by OLD extensionality.  Positivity is witnessed
    by the successor n, which cannot equal m under the no-return premise.

    This gives the exact set-theoretic precursor of
      |Phi(m)| = 1 + |Phi(n)|,
    but does not assert the cardinal arithmetic identity prematurely. -/
theorem PositiveModel.orbit_tail_is_old_seed_deletion {V : Type*}
    (M : PositiveModel V) (E m n C D : V)
    (hfun : ∀ x y z : V,
      M.RelByGraph E x y → M.RelByGraph E x z → y = z)
    (hmn : M.RelByGraph E m n)
    (hC : M.IsLeastGraphOrbit E m C)
    (hD : M.IsLeastGraphOrbit E n D)
    (hNoReturn : ¬ M.mem m D) :
    (∀ x : V, M.mem x D ↔ M.mem x C ∧ x ≠ m) ∧
    (∃ R : V, R = D ∧
      ∀ x : V, M.mem x R ↔ M.mem x C ∧ x ≠ m) := by
  have hrec : ∀ x : V,
      M.mem x C ↔ x = m ∨ M.mem x D :=
    M.orbit_successor_decomposition E m n C D hfun hmn hC hD
  have htail (x : V) :
      M.mem x D ↔ M.mem x C ∧ x ≠ m := by
    constructor
    · intro hxD
      refine ⟨(hrec x).mpr (Or.inr hxD), ?_⟩
      intro hxm
      subst x
      exact hNoReturn hxD
    · rintro ⟨hxC, hxm⟩
      rcases (hrec x).mp hxC with hEq | hxD
      · exact False.elim (hxm hEq)
      · exact hxD
  have hmn_ne : m ≠ n := by
    intro hEq
    have hnD : M.mem m D := by
      rw [hEq]
      exact hD.1
    exact hNoReturn hnD
  have hnC : M.mem n C := hC.2.1 m n hC.1 hmn
  obtain ⟨singleton, hsingle⟩ := M.singleton_exists m
  have hnsingle : ¬ M.mem n singleton := by
    intro hnSingle
    exact hmn_ne ((hsingle n).mp hnSingle).symm
  obtain ⟨R, hR⟩ := M.nonempty_difference_exists C singleton
    ⟨n, hnC, hnsingle⟩
  have hRform (x : V) :
      M.mem x R ↔ M.mem x C ∧ x ≠ m := by
    simpa [hsingle x] using hR x
  have hRD : R = D := by
    apply M.extensional R D
    intro x
    exact (hRform x).trans (htail x).symm
  exact ⟨htail, ⟨R, hRD, hRform⟩⟩

/-- Specialization to the internal positive Specker E graph.  The
    indispensable E-invariant separator is explicit, not imported as
    an unjustified strict-growth/no-cycle assertion. -/
theorem PositiveModel.positiveSpecker_disjoint_orbit_recursion
    {V : Type*} (M : PositiveModel V) (E m n C D S : V)
    (hE : ∀ a b : V,
      M.RelByGraph E a b ↔ M.PositiveExponentStep a b)
    (hfun : ∀ a b b' : V,
      M.RelByGraph E a b → M.RelByGraph E a b' → b = b')
    (hstep : M.PositiveExponentStep m n)
    (hC : M.IsLeastGraphOrbit E m C)
    (hD : M.IsLeastGraphOrbit E n D)
    (hnS : M.mem n S)
    (hSclosed : ∀ x y : V,
      M.mem x S → M.RelByGraph E x y → M.mem y S)
    (hmS : ¬ M.mem m S) :
    (∀ x : V, M.mem x C ↔ x = m ∨ M.mem x D) ∧
    (∀ x : V, M.mem x D ↔ M.mem x C ∧ x ≠ m) := by
  have hmn : M.RelByGraph E m n := (hE m n).mpr hstep
  have hnoreturn : ¬ M.mem m D :=
    M.orbit_avoids_of_old_closed_separator E m n D S
      hD hnS hSclosed hmS
  have hrec :=
    M.orbit_successor_decomposition E m n C D hfun hmn hC hD
  have htail :=
    (M.orbit_tail_is_old_seed_deletion E m n C D
      hfun hmn hC hD hnoreturn).1
  exact ⟨hrec, htail⟩

end NFMinusZero

/-!
## Stage 31 — a genuinely OLD strict-growth cone proves orbit no-return

A metatheoretic ranking of objects is not enough to control the *least
OLD* E-closed set: the metatheoretic reachable class might not be an
old-model set.  We therefore construct an OLD forward cone from an
INTERNAL Kuratowski graph L representing a strict transitive order.

Hypotheses deliberately isolate the next mathematical obligation: to
construct a suitable OLD cardinal comparison relation L and show each
positive Specker step grows under L.  This does NOT assume Counting.

UNCOMPILED proof attempt.
-/
namespace NFMinusZero

namespace Formula

/-- The permutation of the two free endpoints (input/output) in the
    homogeneous Kuratowski graph atom.  All bound variables are fixed. -/
def coneSwap : Nat ≃ Nat := Equiv.swap 0 1

/-- Slot 0 is the varying OLD set x; slot 1 is the fixed predecessor m;
    slot 2 is the graph L.  It expresses L(m,x), not L(x,m). -/
def forwardConeCode : Formula :=
  kuratowskiGraphAtom.rename coneSwap

theorem forwardConeCode_stratified : forwardConeCode.Stratified := by
  obtain ⟨σ, hσ⟩ := kuratowskiGraphAtom_stratified
  refine ⟨fun k => σ (coneSwap k), ?_⟩
  change (kuratowskiGraphAtom.rename coneSwap).fits
    (fun k => σ (coneSwap k))
  rw [rename_fits]
  simpa [coneSwap] using hσ

theorem forwardConeCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    forwardConeCode.holds M.mem ρ ↔
      M.RelByGraph (ρ 2) (ρ 1) (ρ 0) := by
  have hrename :=
    rename_holds M.mem coneSwap coneSwap.injective
      kuratowskiGraphAtom ρ
  have hgraph :=
    M.kuratowskiGraphAtom_correct (fun k => ρ (coneSwap k))
  calc
    forwardConeCode.holds M.mem ρ ↔
      kuratowskiGraphAtom.holds M.mem
        (fun k => ρ (coneSwap k)) := hrename
    _ ↔ M.RelByGraph (ρ 2) (ρ 1) (ρ 0) := by
      simpa [coneSwap, PositiveModel.RelByGraph] using hgraph

end Formula

/-- Given an old internal relation L(m,n), positive comprehension
    supplies the OLD upper cone S = {x | L(m,x)}.  Crucially, this
    construction neither assumes nor produces an empty set. -/
theorem PositiveModel.old_forward_cone_exists {V : Type*}
    (M : PositiveModel V) (L m n : V)
    (hmn : M.RelByGraph L m n) :
    ∃ S : V, ∀ x : V,
      M.mem x S ↔ M.RelByGraph L m x := by
  let ρ : Nat → V := fun k =>
    if k = 1 then m else if k = 2 then L else n
  have hw : ∃ x : V,
      Formula.forwardConeCode.holds M.mem (overwrite ρ 0 x) := by
    refine ⟨n, ?_⟩
    apply (Formula.forwardConeCode_correct M (overwrite ρ 0 n)).mpr
    simpa [ρ, overwrite] using hmn
  obtain ⟨S, hS⟩ := M.positive
    Formula.forwardConeCode Formula.forwardConeCode_stratified ρ hw
  refine ⟨S, ?_⟩
  intro x
  calc
    M.mem x S ↔
      Formula.forwardConeCode.holds M.mem (overwrite ρ 0 x) := hS x
    _ ↔ M.RelByGraph L m x := by
      simpa [ρ, overwrite] using
        (Formula.forwardConeCode_correct M (overwrite ρ 0 x))

/-- An INTERNAL old strict order, transitive and respected by every
    exponentiation step, gives an old E-closed separator; therefore the
    least OLD successor orbit cannot return to its predecessor.

    This is stronger than reasoning about finite external E-paths: it
    controls the genuine old comprehension closure Phi(n). -/
theorem PositiveModel.orbit_no_return_of_old_strict_growth
    {V : Type*} (M : PositiveModel V)
    (E L m n D : V)
    (hD : M.IsLeastGraphOrbit E n D)
    (hmn : M.RelByGraph E m n)
    (hLtrans : ∀ x y z : V,
      M.RelByGraph L x y → M.RelByGraph L y z →
        M.RelByGraph L x z)
    (hLirrefl : ∀ x : V, ¬ M.RelByGraph L x x)
    (hEgrowth : ∀ x y : V,
      M.RelByGraph E x y → M.RelByGraph L x y) :
    ¬ M.mem m D := by
  have hmnL : M.RelByGraph L m n := hEgrowth m n hmn
  obtain ⟨S, hS⟩ := M.old_forward_cone_exists L m n hmnL
  have hnS : M.mem n S := (hS n).mpr hmnL
  have hSclosed : ∀ x y : V,
      M.mem x S → M.RelByGraph E x y → M.mem y S := by
    intro x y hxS hxy
    exact (hS y).mpr (hLtrans m x y
      ((hS x).mp hxS) (hEgrowth x y hxy))
  have hmS : ¬ M.mem m S := by
    intro hmS
    exact hLirrefl m ((hS m).mp hmS)
  exact M.orbit_avoids_of_old_closed_separator E m n D S
    hD hnS hSclosed hmS

/-- The old strict-order argument also yields the fully disjoint
    Specker orbit equation and OLD set subtraction.  No cardinal
    addition is invoked, as its separate coding is still outstanding. -/
theorem PositiveModel.orbit_decompose_of_old_strict_growth
    {V : Type*} (M : PositiveModel V)
    (E L m n C D : V)
    (hfun : ∀ x y z : V,
      M.RelByGraph E x y → M.RelByGraph E x z → y = z)
    (hmn : M.RelByGraph E m n)
    (hC : M.IsLeastGraphOrbit E m C)
    (hD : M.IsLeastGraphOrbit E n D)
    (hLtrans : ∀ x y z : V,
      M.RelByGraph L x y → M.RelByGraph L y z →
        M.RelByGraph L x z)
    (hLirrefl : ∀ x : V, ¬ M.RelByGraph L x x)
    (hEgrowth : ∀ x y : V,
      M.RelByGraph E x y → M.RelByGraph L x y) :
    (∀ x : V, M.mem x C ↔ x = m ∨ M.mem x D) ∧
    (∃ R : V, R = D ∧
      ∀ x : V, M.mem x R ↔ M.mem x C ∧ x ≠ m) := by
  have hnoreturn :=
    M.orbit_no_return_of_old_strict_growth
      E L m n D hD hmn hLtrans hLirrefl hEgrowth
  exact ⟨M.orbit_successor_decomposition
    E m n C D hfun hmn hC hD,
    (M.orbit_tail_is_old_seed_deletion
      E m n C D hfun hmn hC hD hnoreturn).2⟩

end NFMinusZero

/-!
## Stage 32 — an actual OLD reachability preorder and its strict part

The least-closed-orbit construction of Stage 22 is already internally
represented, but its membership relation between a seed and an orbit member
has not previously been represented by a *single OLD graph*.  Here we rename
that same stratified closure formula so that both endpoints have one common
type.  Positive comprehension then constructs an OLD Kuratowski graph R with

    R(a,b)  iff  b belongs to the least OLD E-closed orbit of a.

We prove reflexivity, transitivity, and inclusion of every E-edge.  If there
is an asymmetric reachable pair, a second OLD graph L represents the strict
part R(a,b) and not R(b,a); it is irreflexive and transitive.  E is increasing
in L exactly when every E-edge has no reverse R-path.  This is a precise
reduction of the missing no-cycle argument, NOT a proof of it.  In particular,
we do not infer well-foundedness, totality of E, a cardinal well-order, or
an infinite orbit from these constructions.

ALL PROOF TERMS IN THIS STAGE ARE UNCOMPILED CANDIDATES.
-/
namespace NFMinusZero
namespace Formula

/-- Turn the closure predicate `b ∈ Φ_E(a)` into a binary relation with
    free slots 0=a, 1=b, 2=E.  All other names, including binders, are moved
    into a fresh block. -/
def reachabilityRename (k : Nat) : Nat :=
  if k = 0 then 1 else if k = 1 then 0 else if k = 12 then 2 else k + 100

theorem reachabilityRename_injective :
    Function.Injective reachabilityRename := by
  intro a b h
  unfold reachabilityRename at h
  split_ifs at h <;> omega

/-- The two endpoints of the reachability relation have equal type.
    Its graph parameter E has the Kuratowski-graph type, three higher. -/
def reachabilityTypes (k : Nat) : Int :=
  if k = 0 ∨ k = 1 then 0
  else if k = 2 then 3
  else if 100 ≤ k then closureTypes (k - 100)
  else 0

theorem reachabilityTypes_renamed (k : Nat) :
    reachabilityTypes (reachabilityRename k) = closureTypes k := by
  by_cases h0 : k = 0
  · subst k
    simp [reachabilityRename, reachabilityTypes, closureTypes]
  by_cases h1 : k = 1
  · subst k
    simp [reachabilityRename, reachabilityTypes, closureTypes]
  by_cases h12 : k = 12
  · subst k
    simp [reachabilityRename, reachabilityTypes, closureTypes, graphAtomTypes]
  have hk : 100 ≤ k + 100 := by omega
  simp [reachabilityRename, reachabilityTypes, h0, h1, h12, hk]

/-- `a R_E b` means every OLD E-closed set containing a contains b. -/
def reachabilityCode : Formula :=
  closureCode.rename reachabilityRename

theorem reachabilityCode_fits :
    reachabilityCode.fits reachabilityTypes := by
  have hcl : closureCode.fits closureTypes := by
    simpa [closureCode, Formula.fits, or_fits, closureTypes] using
      closedFamilyCode_fits
  change (closureCode.rename reachabilityRename).fits reachabilityTypes
  rw [rename_fits]
  have hσ : (fun k => reachabilityTypes (reachabilityRename k)) =
      closureTypes := by
    funext k
    exact reachabilityTypes_renamed k
  rw [hσ]
  exact hcl

theorem reachabilityCode_stratified : reachabilityCode.Stratified :=
  ⟨reachabilityTypes, reachabilityCode_fits⟩

theorem reachabilityCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    reachabilityCode.holds M.mem ρ ↔
      ∀ S : V, M.mem (ρ 0) S →
        (∀ x y : V, M.mem x S →
          M.RelByGraph (ρ 2) x y → M.mem y S) →
        M.mem (ρ 1) S := by
  have hr := rename_holds M.mem reachabilityRename
    reachabilityRename_injective closureCode ρ
  have hc := closureCode_correct M (fun k => ρ (reachabilityRename k))
  calc
    reachabilityCode.holds M.mem ρ ↔
      closureCode.holds M.mem
        (fun k => ρ (reachabilityRename k)) := hr
    _ ↔ ∀ S : V, M.mem (ρ 0) S →
        (∀ x y : V, M.mem x S →
          M.RelByGraph (ρ 2) x y → M.mem y S) →
        M.mem (ρ 1) S := by
      simpa [reachabilityRename, IsClosedCandidate] using hc

/-- Explicit, finite-support swap, used only for the OLD strict part.
    It preserves all Kuratowski graph type slots. -/
def reachSwap (k : Nat) : Nat :=
  if k = 0 then 1 else if k = 1 then 0 else k

theorem reachSwap_injective : Function.Injective reachSwap := by
  intro a b h
  unfold reachSwap at h
  split_ifs at h <;> omega

theorem reachSwap_types (k : Nat) :
    graphAtomTypes (reachSwap k) = graphAtomTypes k := by
  by_cases h0 : k = 0
  · subst k
    simp [reachSwap, graphAtomTypes]
  by_cases h1 : k = 1
  · subst k
    simp [reachSwap, graphAtomTypes]
  simp [reachSwap, h0, h1]

/-- This is the strict part of a PREORDER, not a claim that E itself is
    a strict order: R(a,b) and not R(b,a). -/
def strictReachabilityCode : Formula :=
  .conj kuratowskiGraphAtom
    (.neg (kuratowskiGraphAtom.rename reachSwap))

theorem strictReachabilityCode_fits :
    strictReachabilityCode.fits graphAtomTypes := by
  have hbase : kuratowskiGraphAtom.fits graphAtomTypes := by
    simpa [kuratowskiGraphAtom, singCode, unorderedCode, pairCode,
      ex_fits, iffF_fits, or_fits, Formula.fits, graphAtomTypes]
  have hrev : (kuratowskiGraphAtom.rename reachSwap).fits
      graphAtomTypes := by
    rw [rename_fits]
    have hσ : (fun k => graphAtomTypes (reachSwap k)) =
        graphAtomTypes := by
      funext k
      exact reachSwap_types k
    rw [hσ]
    exact hbase
  exact ⟨hbase, hrev⟩

theorem strictReachabilityCode_stratified :
    strictReachabilityCode.Stratified :=
  ⟨graphAtomTypes, strictReachabilityCode_fits⟩

theorem strictReachabilityCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    strictReachabilityCode.holds M.mem ρ ↔
      M.RelByGraph (ρ 2) (ρ 0) (ρ 1) ∧
        ¬ M.RelByGraph (ρ 2) (ρ 1) (ρ 0) := by
  have hf := M.kuratowskiGraphAtom_correct ρ
  have hr := rename_holds M.mem reachSwap reachSwap_injective
    kuratowskiGraphAtom ρ
  have hb := M.kuratowskiGraphAtom_correct
    (fun k => ρ (reachSwap k))
  have hrev : (kuratowskiGraphAtom.rename reachSwap).holds M.mem ρ ↔
      M.RelByGraph (ρ 2) (ρ 1) (ρ 0) := by
    exact hr.trans (by simpa [reachSwap, PositiveModel.RelByGraph] using hb)
  exact and_congr hf (not_congr hrev)

end Formula

/-- Every internally represented relation E has an OLD graph of its
    reflexive transitive reachability relation.  No external `Set V`
    replaces the old graph: its Kuratowski codes are constructed by the
    Stage-4 positive-comprehension graph theorem. -/
theorem PositiveModel.old_reachability_preorder_exists {V : Type*}
    (M : PositiveModel V) (E : V) :
    ∃ R : V,
      (∀ a b : V, M.RelByGraph R a b ↔
        ∀ S : V, M.mem a S →
          (∀ x y : V, M.mem x S →
            M.RelByGraph E x y → M.mem y S) → M.mem b S) ∧
      (∀ a : V, M.RelByGraph R a a) ∧
      (∀ a b c : V,
        M.RelByGraph R a b → M.RelByGraph R b c →
          M.RelByGraph R a c) ∧
      (∀ a b : V, M.RelByGraph E a b → M.RelByGraph R a b) ∧
      (∀ a : V, ∃ C : V, M.IsLeastGraphOrbit E a C ∧
        ∀ b : V, M.RelByGraph R a b ↔ M.mem b C) := by
  classical
  obtain ⟨seed, _⟩ := M.multiplicity
  let ρ : Nat → V := fun k => if k = 2 then E else seed
  have hsem (a b : V) :
      Formula.reachabilityCode.holds M.mem
        (overwrite (overwrite ρ 0 a) 1 b) ↔
      ∀ S : V, M.mem a S →
        (∀ x y : V, M.mem x S →
          M.RelByGraph E x y → M.mem y S) → M.mem b S := by
    simpa [ρ, overwrite] using
      (Formula.reachabilityCode_correct M
        (overwrite (overwrite ρ 0 a) 1 b))
  have hw : ∃ a b : V,
      Formula.reachabilityCode.holds M.mem
        (overwrite (overwrite ρ 0 a) 1 b) := by
    refine ⟨seed, seed, (hsem seed seed).mpr ?_⟩
    intro S hseedS _
    exact hseedS
  obtain ⟨R, hR₀⟩ := M.internal_graph_of_type_level_formula
    Formula.reachabilityCode ρ Formula.reachabilityTypes
    Formula.reachabilityCode_fits
    (by simp [Formula.reachabilityTypes]) hw
  have hR (a b : V) : M.RelByGraph R a b ↔
      ∀ S : V, M.mem a S →
        (∀ x y : V, M.mem x S →
          M.RelByGraph E x y → M.mem y S) → M.mem b S :=
    (hR₀ a b).trans (hsem a b)
  have hreflexive (a : V) : M.RelByGraph R a a :=
    (hR a a).mpr (by intro S haS _; exact haS)
  have htrans (a b c : V) :
      M.RelByGraph R a b → M.RelByGraph R b c →
        M.RelByGraph R a c := by
    intro hab hbc
    apply (hR a c).mpr
    intro S haS hclosed
    exact (hR b c).mp hbc S ((hR a b).mp hab S haS hclosed) hclosed
  have hcontains (a b : V) :
      M.RelByGraph E a b → M.RelByGraph R a b := by
    intro hab
    apply (hR a b).mpr
    intro S haS hclosed
    exact hclosed a b haS hab
  have horbit (a : V) :
      ∃ C : V, M.IsLeastGraphOrbit E a C ∧
        ∀ b : V, M.RelByGraph R a b ↔ M.mem b C := by
    obtain ⟨C, hC⟩ := M.leastOrbit_exists E a
    refine ⟨C, hC, ?_⟩
    intro b
    constructor
    · intro hab
      exact (hR a b).mp hab C hC.1 hC.2.1
    · intro hb
      apply (hR a b).mpr
      intro S haS hclosed
      exact hC.2.2 S haS hclosed b hb
  exact ⟨R, hR, hreflexive, htrans, hcontains, horbit⟩

/-- The strict asymmetric part of an OLD reachability preorder is itself
    an OLD graph, provided it has an explicit edge witnessing nonemptiness.
    This proof uses no cardinal comparability or Choice assumption. -/
theorem PositiveModel.old_strict_part_of_preorder_exists {V : Type*}
    (M : PositiveModel V) (R a₀ b₀ : V)
    (hrefl : ∀ a : V, M.RelByGraph R a a)
    (htrans : ∀ a b c : V,
      M.RelByGraph R a b → M.RelByGraph R b c →
        M.RelByGraph R a c)
    (hab : M.RelByGraph R a₀ b₀)
    (hnotba : ¬ M.RelByGraph R b₀ a₀) :
    ∃ L : V,
      (∀ a b : V, M.RelByGraph L a b ↔
        M.RelByGraph R a b ∧ ¬ M.RelByGraph R b a) ∧
      (∀ a : V, ¬ M.RelByGraph L a a) ∧
      (∀ a b c : V,
        M.RelByGraph L a b → M.RelByGraph L b c →
          M.RelByGraph L a c) := by
  classical
  let ρ : Nat → V := fun k => if k = 2 then R else a₀
  have hsem (a b : V) :
      Formula.strictReachabilityCode.holds M.mem
        (overwrite (overwrite ρ 0 a) 1 b) ↔
      M.RelByGraph R a b ∧ ¬ M.RelByGraph R b a := by
    simpa [ρ, overwrite] using
      (Formula.strictReachabilityCode_correct M
        (overwrite (overwrite ρ 0 a) 1 b))
  have hw : ∃ a b : V,
      Formula.strictReachabilityCode.holds M.mem
        (overwrite (overwrite ρ 0 a) 1 b) := by
    exact ⟨a₀, b₀, (hsem a₀ b₀).mpr ⟨hab, hnotba⟩⟩
  obtain ⟨L, hL₀⟩ := M.internal_graph_of_type_level_formula
    Formula.strictReachabilityCode ρ Formula.graphAtomTypes
    Formula.strictReachabilityCode_fits
    (by simp [Formula.graphAtomTypes]) hw
  have hL (a b : V) : M.RelByGraph L a b ↔
      M.RelByGraph R a b ∧ ¬ M.RelByGraph R b a :=
    (hL₀ a b).trans (hsem a b)
  have hirrefl (a : V) : ¬ M.RelByGraph L a a := by
    intro haa
    exact ((hL a a).mp haa).2 ((hL a a).mp haa).1
  have hstrict (a b c : V) :
      M.RelByGraph L a b → M.RelByGraph L b c →
        M.RelByGraph L a c := by
    intro habL hbcL
    obtain ⟨hab, hnotba⟩ := (hL a b).mp habL
    obtain ⟨hbc, hnotcb⟩ := (hL b c).mp hbcL
    apply (hL a c).mpr
    refine ⟨htrans a b c hab hbc, ?_⟩
    intro hca
    exact hnotba (htrans b c a hbc hca)
  exact ⟨L, hL, hirrefl, hstrict⟩

/-- An OLD no-reverse-reachability condition on *all* E-edges produces
    the precise OLD strict order required by Stage 31.  This theorem does
    not assert the no-reverse condition, which is the remaining Specker
    cardinal-growth/no-cycle obligation. -/
theorem PositiveModel.old_strict_order_from_acyclic_reachability {V : Type*}
    (M : PositiveModel V) (E R m n : V)
    (hR : ∀ a b : V, M.RelByGraph R a b ↔
      ∀ S : V, M.mem a S →
        (∀ x y : V, M.mem x S →
          M.RelByGraph E x y → M.mem y S) → M.mem b S)
    (htrans : ∀ a b c : V,
      M.RelByGraph R a b → M.RelByGraph R b c →
        M.RelByGraph R a c)
    (hmn : M.RelByGraph E m n)
    (hnoReverse : ∀ a b : V,
      M.RelByGraph E a b → ¬ M.RelByGraph R b a) :
    ∃ L : V,
      (∀ a b : V, M.RelByGraph L a b ↔
        M.RelByGraph R a b ∧ ¬ M.RelByGraph R b a) ∧
      (∀ a : V, ¬ M.RelByGraph L a a) ∧
      (∀ a b c : V,
        M.RelByGraph L a b → M.RelByGraph L b c →
          M.RelByGraph L a c) ∧
      (∀ a b : V, M.RelByGraph E a b → M.RelByGraph L a b) := by
  have hrefl (a : V) : M.RelByGraph R a a :=
    (hR a a).mpr (by intro S haS _; exact haS)
  have hedge (a b : V) (hab : M.RelByGraph E a b) :
      M.RelByGraph R a b := by
    apply (hR a b).mpr
    intro S haS hclosed
    exact hclosed a b haS hab
  obtain ⟨L, hL, hirrefl, hstrict⟩ :=
    M.old_strict_part_of_preorder_exists R m n hrefl htrans
      (hedge m n hmn) (hnoReverse m n hmn)
  refine ⟨L, hL, hirrefl, hstrict, ?_⟩
  intro a b hab
  exact (hL a b).mpr ⟨hedge a b hab, hnoReverse a b hab⟩

end NFMinusZero

/-!
## Stage 32 audit — multiplicity is not a consequence of bare positive comprehension

The `PositiveModel` interface includes `multiplicity` as an explicit field.
It cannot simply be deleted and reconstructed from extensionality and positive
comprehension: a one-object self-membered structure satisfies the latter two
axioms.  This is a genuine source-theory issue for an unconditional Con bridge,
not a compiler or bookkeeping problem.  We exhibit that countermodel below.
-/
namespace NFMinusZero

/-- The exact two axioms of positive stratified comprehension and
    extensionality, WITHOUT the independent multiplicity field. -/
structure BarePositiveModel (V : Type*) where
  mem : V → V → Prop
  extensional : ∀ a b, (∀ x, mem x a ↔ mem x b) → a = b
  positive : ∀ (φ : Formula), φ.Stratified → ∀ (ρ : Nat → V),
    (∃ x : V, φ.holds mem (overwrite ρ 0 x)) →
    ∃ a : V, ∀ x : V, mem x a ↔ φ.holds mem (overwrite ρ 0 x)

/-- On a one-object carrier, let the unique object contain itself.
    Every nonempty definable collection is then the whole carrier. -/
def onePointBarePositive : BarePositiveModel PUnit where
  mem := fun _ _ => True
  extensional := by
    intro a b _
    exact Subsingleton.elim a b
  positive := by
    intro φ _ ρ hw
    refine ⟨PUnit.unit, ?_⟩
    intro x
    constructor
    · intro _
      obtain ⟨y, hy⟩ := hw
      have hxy : x = y := Subsingleton.elim x y
      simpa [hxy] using hy
    · intro _
      trivial

/-- In particular, the multiplicity field of `PositiveModel` is not
    justified by the two fields of `BarePositiveModel` alone. -/
theorem onePointBarePositive_has_no_distinct :
    ¬ ∃ a b : PUnit, a ≠ b := by
  rintro ⟨a, b, hab⟩
  exact hab (Subsingleton.elim a b)

end NFMinusZero

/-!
## Stage 33 — genuine OLD injective graphs and local strict cardinal growth

A proper injection alone is not a strict cardinal order on infinite sets.
We therefore distinguish (i) the existence of an OLD injection graph and
(ii) the absence of any OLD bijection.  The combination is the strict
cardinal-comparison relation relevant to Specker's orbit argument.

The strict comparison is currently a semantic predicate on old Frege classes.
A globally represented OLD set of comparison pairs, together with its
transitivity, remains a separate obligation; Stage 31 cannot use this
predicate directly as its graph L.

UNCOMPILED LEAN SOURCE ATTEMPT.
-/
namespace NFMinusZero

/-- An OLD Kuratowski graph for a total, one-to-one map from A into B.
    No assertion of surjectivity onto B is made. -/
def PositiveModel.InjectionGraph {V : Type*}
    (M : PositiveModel V) (G A B : V) : Prop :=
  (∀ x y : V, M.RelByGraph G x y → M.mem x A ∧ M.mem y B) ∧
  (∀ x : V, M.mem x A →
    ∃! y : V, M.RelByGraph G x y ∧ M.mem y B) ∧
  (∀ x x' y : V,
    M.RelByGraph G x y → M.RelByGraph G x' y → x = x')

/-- Strict internal comparison is OLD injection plus *no OLD bijection*.
    The second conjunct is essential: a proper self-injection can exist
    for an infinite cardinal, so mere properness is not irreflexive. -/
def PositiveModel.StrictlyEmbeds {V : Type*}
    (M : PositiveModel V) (A B : V) : Prop :=
  (∃ G : V, M.InjectionGraph G A B) ∧ ¬ M.Equinumerous A B

/-- Frege-cardinal comparison by genuinely internal representative sets.
    This is not yet claimed to be represented by a single OLD graph L. -/
def PositiveModel.StrictFregeBelow {V : Type*}
    (M : PositiveModel V) (m n : V) : Prop :=
  ∃ A B : V,
    M.IsFregeClass m A ∧ M.IsFregeClass n B ∧
      M.StrictlyEmbeds A B

/-- An identity bijection on a nonempty subset U of P is an OLD
    injection graph from U into P. -/
theorem PositiveModel.injection_of_old_inclusion {V : Type*}
    (M : PositiveModel V) (U P : V)
    (hU : ∃ x : V, M.mem x U)
    (hUP : ∀ x : V, M.mem x U → M.mem x P) :
    ∃ G : V, M.InjectionGraph G U P := by
  obtain ⟨G, hG⟩ := M.identityBijection_exists U hU
  obtain ⟨hlegal, htotal, honto⟩ := hG
  refine ⟨G, ?_, ?_, ?_⟩
  · intro x y hxy
    obtain ⟨hxU, hyU⟩ := hlegal x y hxy
    exact ⟨hxU, hUP y hyU⟩
  · intro x hxU
    obtain ⟨y, ⟨hxy, hyU⟩, huniq⟩ := htotal x hxU
    refine ⟨y, ⟨hxy, hUP y hyU⟩, ?_⟩
    intro y' hy'
    have hy'U : M.mem y' U := (hlegal x y' hy'.1).2
    exact huniq y' ⟨hy'.1, hy'U⟩
  · intro x x' y hxy hx'y
    have hyU : M.mem y U := (hlegal x y hxy).2
    obtain ⟨z, ⟨hzy, hzU⟩, huniq⟩ := honto y hyU
    have hxz : x = z :=
      huniq x ⟨hxy, (hlegal x y hxy).1⟩
    have hx'z : x' = z :=
      huniq x' ⟨hx'y, (hlegal x' y hx'y).1⟩
    exact hxz.trans hx'z.symm

/-- The cardinal relation is irreflexive with NO Choice or Counting. -/
theorem PositiveModel.strictlyEmbeds_irrefl {V : Type*}
    (M : PositiveModel V) (A : V)
    (hA : ∃ x : V, M.mem x A) :
    ¬ M.StrictlyEmbeds A A := by
  intro h
  exact h.2 (M.equinumerous_refl A hA)

/-- Any positive E-step based on an A with two different elements is
    strict *at the representative level*: an OLD injection exists, and
    an OLD bijection is ruled out by positive Cantor diagonalization.
    This does not assume the Axiom of Choice. -/
theorem PositiveModel.positiveExponentStep_strictlyEmbeds
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (m n A U P a b : V)
    (hU : M.IsUSC U A)
    (hP : M.IsPositivePowerSet P A)
    (hm : M.IsFregeClass m U)
    (hn : M.IsFregeClass n P)
    (ha : M.mem a A) (hb : M.mem b A) (hab : a ≠ b) :
    M.StrictFregeBelow m n := by
  obtain ⟨s, hs⟩ := M.singleton_exists a
  have hsU : M.mem s U := (hU s).mpr ⟨a, ha, hs⟩
  have hUP : ∀ X : V, M.mem X U → M.mem X P :=
    M.usc_subset_positive_powerset A U P hU hP
  obtain ⟨G, hG⟩ :=
    M.injection_of_old_inclusion U P ⟨s, hsU⟩ hUP
  have hneq : m ≠ n :=
    M.positiveExponent_Frege_classes_distinct
      A U P m n a b ha hb hab hU hP hm hn
  have hnoeq : ¬ M.Equinumerous U P := by
    intro hUPeq
    have hmn : m = n :=
      (M.fregeClass_eq_iff_equinumerous
        hnonempty U P m n hm hn).mpr hUPeq
    exact hneq hmn
  exact ⟨U, P, hm, hn, ⟨⟨G, hG⟩, hnoeq⟩⟩

/-- An OLD E-step in the non-singleton sector is strictly increasing
    in the semantic Frege comparison. The remaining obstacle is an OLD
    internally stratified *graph* of this comparison relation. -/
theorem PositiveModel.positiveSpecker_local_strict_growth
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (m n : V)
    (hm : M.NonSingletonFrege m)
    (hmn : M.PositiveExponentStep m n) :
    M.StrictFregeBelow m n := by
  obtain ⟨A₀, U₀, a₀, b₀, hU₀, hm₀, ha₀, hb₀, hab₀⟩ := hm
  obtain ⟨A, U, P, hU, hP, hmU, hnP⟩ := hmn
  have hU₀U : M.Equinumerous U₀ U :=
    (M.fregeClass_eq_iff_equinumerous hnonempty
      U₀ U m m hm₀ hmU).mp rfl
  have hA₀A : M.Equinumerous A₀ A :=
    M.uscEquinumerous_descends A₀ A U₀ U hU₀ hU
      (hnonempty A₀) hU₀U
  obtain ⟨a, b, ha, hb, hab⟩ :=
    M.equinumerous_preserves_two_members A₀ A a₀ b₀
      hA₀A ha₀ hb₀ hab₀
  exact M.positiveExponentStep_strictlyEmbeds
    hnonempty m n A U P a b hU hP hmU hnP ha hb hab

end NFMinusZero

/-!
## Stage 34 — stratified OLD syntax for injection and strict comparison

The previous section introduced the semantic requirement.  Here we build an
explicit formula in the original language: a legal, total, one-to-one OLD
Kuratowski graph from A into B, and the negation of OLD equinumerosity.
The relation on OLD *representative sets* is internally graphable after a
nonempty witness.  It has NOT been promoted to a graph on Frege classes,
and its transitivity has NOT been proved.

UNCOMPILED LEAN SOURCE ATTEMPT.
-/
namespace NFMinusZero
namespace Formula

/-- Names 3,5 are two potential inputs and 4 is their common output.
    Parameter 2 is the OLD Kuratowski-graph set. -/
def injectionOneToOneCode : Formula :=
  .all 3 (.all 5 (.all 4
    (impliesF (.conj (graphAt 3 4) (graphAt 5 4)) (.eq 3 5))))

/-- Every graph edge is legal, the map is total and functional on A,
    and no two inputs share an output.  Surjectivity onto B is absent. -/
def injectionGraphCode : Formula :=
  .conj bijectionLegalCode
    (.conj bijectionTotalCode injectionOneToOneCode)

/-- There exists an OLD set G coding an injection from A to B. -/
def injectionCode : Formula := ex 2 injectionGraphCode

/-- Strict OLD cardinal comparison: an injection exists but a bijection
    does not.  Crucially the same two free variables A,B are used in both
    clauses, with equal stratification types. -/
def strictEmbeddingCode : Formula :=
  .conj injectionCode (.neg equinumerosityCode)

private theorem injectionOneToOneCode_fits :
    injectionOneToOneCode.fits equinumerosityTypes := by
  have h34 := graphAt_fits 3 4 (Or.inl rfl) (Or.inr (Or.inl rfl))
  have h54 := graphAt_fits 5 4 (Or.inr (Or.inr rfl)) (Or.inr (Or.inl rfl))
  simp [injectionOneToOneCode, impliesF_fits, Formula.fits,
    h34, h54, equinumerosityTypes]

private theorem injectionGraphCode_fits :
    injectionGraphCode.fits equinumerosityTypes := by
  simpa [injectionGraphCode, Formula.fits] using
    And.intro bijectionLegalCode_fits
      (And.intro bijectionTotalCode_fits injectionOneToOneCode_fits)

theorem strictEmbeddingCode_fits :
    strictEmbeddingCode.fits equinumerosityTypes := by
  simpa [strictEmbeddingCode, injectionCode, ex_fits,
    Formula.fits] using
    And.intro injectionGraphCode_fits equinumerosityCode_fits

theorem strictEmbeddingCode_stratified :
    strictEmbeddingCode.Stratified :=
  ⟨equinumerosityTypes, strictEmbeddingCode_fits⟩

/-- Exact semantic content of old-graph one-to-one-ness. -/
private theorem injectionOneToOneCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    injectionOneToOneCode.holds M.mem ρ ↔
      ∀ x x' y : V,
        M.RelByGraph (ρ 2) x y →
        M.RelByGraph (ρ 2) x' y → x = x' := by
  classical
  simp [injectionOneToOneCode, impliesF_holds,
    graphAt34_correct, graphAt54_correct,
    Formula.holds, overwrite, and_assoc, exists_and_right, or_iff_not_imp_left]

/-- The injection formula contains an actual OLD set-graph witness. -/
private theorem injectionGraphCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    injectionGraphCode.holds M.mem ρ ↔
      M.InjectionGraph (ρ 2) (ρ 0) (ρ 1) := by
  change (bijectionLegalCode.holds M.mem ρ ∧
    bijectionTotalCode.holds M.mem ρ ∧
    injectionOneToOneCode.holds M.mem ρ) ↔ _
  rw [bijectionLegalCode_correct M ρ,
    bijectionTotalCode_correct M ρ,
    injectionOneToOneCode_correct M ρ]
  rfl

theorem injectionCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    injectionCode.holds M.mem ρ ↔
      ∃ G : V, M.InjectionGraph G (ρ 0) (ρ 1) := by
  rw [injectionCode, ex_holds]
  change (∃ G : V,
    injectionGraphCode.holds M.mem (overwrite ρ 2 G)) ↔ _
  constructor
  · rintro ⟨G, hG⟩
    refine ⟨G, ?_⟩
    simpa [overwrite] using
      (injectionGraphCode_correct M (overwrite ρ 2 G)).mp hG
  · rintro ⟨G, hG⟩
    refine ⟨G, ?_⟩
    apply (injectionGraphCode_correct M (overwrite ρ 2 G)).mpr
    simpa [overwrite] using hG

theorem strictEmbeddingCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    strictEmbeddingCode.holds M.mem ρ ↔
      M.StrictlyEmbeds (ρ 0) (ρ 1) := by
  change (injectionCode.holds M.mem ρ ∧
    ¬ equinumerosityCode.holds M.mem ρ) ↔ _
  rw [injectionCode_correct M ρ, equinumerosityCode_correct M ρ]
  rfl

end Formula

/-- If one witnessed OLD strict embedding exists, positive comprehension
    yields a genuinely OLD Kuratowski graph of *all* strict comparisons
    between representative sets.  This is not yet the Frege-cardinal graph
    required by Stage 31 and does not assume internal cardinal choice. -/
theorem PositiveModel.old_strict_embedding_relation_exists
    {V : Type*} (M : PositiveModel V) (A B : V)
    (hAB : M.StrictlyEmbeds A B) :
    ∃ L : V, ∀ X Y : V,
      M.RelByGraph L X Y ↔ M.StrictlyEmbeds X Y := by
  classical
  let ρ : Nat → V := fun _ => A
  have hw : ∃ x y : V,
      Formula.strictEmbeddingCode.holds M.mem
        (overwrite (overwrite ρ 0 x) 1 y) := by
    refine ⟨A, B, ?_⟩
    apply (Formula.strictEmbeddingCode_correct M
      (overwrite (overwrite ρ 0 A) 1 B)).mpr
    simpa [overwrite] using hAB
  obtain ⟨L, hL⟩ := M.internal_graph_of_type_level_formula
    Formula.strictEmbeddingCode ρ Formula.equinumerosityTypes
    Formula.strictEmbeddingCode_fits
    (by simp [Formula.equinumerosityTypes]) hw
  refine ⟨L, ?_⟩
  intro X Y
  calc
    M.RelByGraph L X Y ↔
      Formula.strictEmbeddingCode.holds M.mem
        (overwrite (overwrite ρ 0 X) 1 Y) := hL X Y
    _ ↔ M.StrictlyEmbeds X Y := by
      simpa [overwrite] using
        (Formula.strictEmbeddingCode_correct M
          (overwrite (overwrite ρ 0 X) 1 Y))

end NFMinusZero

/-!
## Stage 35 — OLD injection composition and representative transport

All graphs are genuine old-model Kuratowski sets.  We reuse the
homogeneous graph-comprehension code from Stage 8; in particular, an
external Lean map is NOT silently treated as an internal NF−0 function.

UNCOMPILED proof attempt. -/
namespace NFMinusZero

/-- An old bijection graph is an old injection graph. -/
theorem PositiveModel.bijection_is_injection {V : Type*}
    (M : PositiveModel V) (G A B : V)
    (hG : M.BijectionGraph G A B) :
    M.InjectionGraph G A B := by
  obtain ⟨hlegal, htotal, honto⟩ := hG
  refine ⟨hlegal, htotal, ?_⟩
  intro x x' y hxy hx'y
  have hyB : M.mem y B := (hlegal x y hxy).2
  obtain ⟨z, ⟨hzy, hzA⟩, huniq⟩ := honto y hyB
  have hxz : x = z := huniq x ⟨hxy, (hlegal x y hxy).1⟩
  have hx'z : x' = z := huniq x' ⟨hx'y, (hlegal x' y hx'y).1⟩
  exact hxz.trans hx'z.symm

/-- Composition of two OLD injection graphs is again an OLD injection
    graph, constructed with positive stratified comprehension. -/
theorem PositiveModel.composeInjection_exists {V : Type*}
    (M : PositiveModel V) (G H A B C : V)
    (hG : M.InjectionGraph G A B)
    (hH : M.InjectionGraph H B C)
    (hA : ∃ x : V, M.mem x A) :
    ∃ K : V, M.InjectionGraph K A C ∧
      (∀ x y : V, M.RelByGraph K x y ↔
        ∃ z : V, M.RelByGraph G x z ∧ M.RelByGraph H z y) := by
  classical
  obtain ⟨hGlegal, hGtotal, hGinj⟩ := hG
  obtain ⟨hHlegal, hHtotal, hHinj⟩ := hH
  let ρ : Nat → V := fun k => if k = 4 then G else if k = 5 then H else A
  have hρG : ρ 4 = G := by simp [ρ]
  have hρH : ρ 5 = H := by simp [ρ]
  have hw : ∃ x y : V,
      Formula.composeGraphCode.holds M.mem
        (overwrite (overwrite ρ 0 x) 1 y) := by
    obtain ⟨a, ha⟩ := hA
    obtain ⟨b, ⟨hab, hb⟩, _⟩ := hGtotal a ha
    obtain ⟨c, ⟨hbc, _⟩, _⟩ := hHtotal b hb
    refine ⟨a, c, ?_⟩
    exact (Formula.composeGraphCode_correct
      M G H a c ρ hρG hρH).mpr ⟨b, hab, hbc⟩
  obtain ⟨K, hK₀⟩ := M.internal_graph_of_type_level_formula
    Formula.composeGraphCode ρ Formula.composeGraphTypes
    Formula.composeGraphCode_fits (by rfl) hw
  have hK (x y : V) : M.RelByGraph K x y ↔
      ∃ z : V, M.RelByGraph G x z ∧ M.RelByGraph H z y := by
    exact (hK₀ x y).trans
      (Formula.composeGraphCode_correct M G H x y ρ hρG hρH)
  refine ⟨K, ?_, hK⟩
  constructor
  · intro x y hxy
    obtain ⟨z, hxz, hzy⟩ := (hK x y).mp hxy
    exact ⟨(hGlegal x z hxz).1, (hHlegal z y hzy).2⟩
  constructor
  · intro x hxA
    obtain ⟨z, ⟨hxz, hzB⟩, huniqG⟩ := hGtotal x hxA
    obtain ⟨y, ⟨hzy, hyC⟩, huniqH⟩ := hHtotal z hzB
    refine ⟨y, ⟨(hK x y).mpr ⟨z, hxz, hzy⟩, hyC⟩, ?_⟩
    intro w hw
    obtain ⟨z', hxz', hz'w⟩ := (hK x w).mp hw.1
    have hz'B : M.mem z' B := (hGlegal x z' hxz').2
    have hzz' : z' = z := huniqG z' ⟨hxz', hz'B⟩
    subst z'
    exact huniqH w ⟨hz'w, hw.2⟩
  · intro x x' y hxy hx'y
    obtain ⟨z, hxz, hzy⟩ := (hK x y).mp hxy
    obtain ⟨z', hx'z', hz'y⟩ := (hK x' y).mp hx'y
    have hzz' : z = z' := hHinj z z' y hzy hz'y
    subst z'
    exact hGinj x x' z hxz hx'z'

/-- Composing OLD injections requires a nonempty domain, as is always
    available in the no-empty-model branch. -/
theorem PositiveModel.injectsInto_trans {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (A B C : V)
    (hAB : ∃ G : V, M.InjectionGraph G A B)
    (hBC : ∃ H : V, M.InjectionGraph H B C) :
    ∃ K : V, M.InjectionGraph K A C := by
  obtain ⟨G, hG⟩ := hAB
  obtain ⟨H, hH⟩ := hBC
  obtain ⟨K, hK, _⟩ :=
    M.composeInjection_exists G H A B C hG hH (hnonempty A)
  exact ⟨K, hK⟩

end NFMinusZero

/-!
## Stage 36 — independence of strict comparison from Frege representatives

The key point is that an OLD injection can be composed with genuinely
OLD bijection graphs on the left and right. Non-equinumerosity is
invariant under those changes by internal equinumerosity symmetry and
transitivity. This removes any representative ambiguity in the semantic
strict relation on Frege cardinals, without Choice or Counting.

UNCOMPILED proof attempt. -/
namespace NFMinusZero

/-- Transport a strict injection along an OLD bijection in its domain. -/
theorem PositiveModel.strictlyEmbeds_transport_left {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (A' A B : V)
    (hA'A : M.Equinumerous A' A)
    (hAB : M.StrictlyEmbeds A B) :
    M.StrictlyEmbeds A' B := by
  obtain ⟨hInject, hNoEq⟩ := hAB
  have hInject' : ∃ K : V, M.InjectionGraph K A' B := by
    obtain ⟨G, hG⟩ := hA'A
    exact M.injectsInto_trans hnonempty A' A B
      ⟨G, M.bijection_is_injection G A' A hG⟩ hInject
  refine ⟨hInject', ?_⟩
  intro hA'B
  have hAA' : M.Equinumerous A A' :=
    M.equinumerous_symm A' A (hnonempty A') hA'A
  have hAB' : M.Equinumerous A B :=
    M.equinumerous_trans A A' B (hnonempty A) hAA' hA'B
  exact hNoEq hAB'

/-- Transport a strict injection along an OLD bijection in its target. -/
theorem PositiveModel.strictlyEmbeds_transport_right {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (A B B' : V)
    (hBB' : M.Equinumerous B B')
    (hAB : M.StrictlyEmbeds A B) :
    M.StrictlyEmbeds A B' := by
  obtain ⟨hInject, hNoEq⟩ := hAB
  have hInject' : ∃ K : V, M.InjectionGraph K A B' := by
    obtain ⟨G, hG⟩ := hBB'
    exact M.injectsInto_trans hnonempty A B B'
      hInject ⟨G, M.bijection_is_injection G B B' hG⟩
  refine ⟨hInject', ?_⟩
  intro hAB'
  have hB'B : M.Equinumerous B' B :=
    M.equinumerous_symm B B' (hnonempty B) hBB'
  have hAB : M.Equinumerous A B :=
    M.equinumerous_trans A B' B (hnonempty A) hAB' hB'B
  exact hNoEq hAB

/-- Strict OLD cardinal comparison is invariant under independent OLD
    changes of both representatives. -/
theorem PositiveModel.strictlyEmbeds_transport {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (A' A B B' : V)
    (hA'A : M.Equinumerous A' A)
    (hBB' : M.Equinumerous B B')
    (hAB : M.StrictlyEmbeds A B) :
    M.StrictlyEmbeds A' B' := by
  have hA'B : M.StrictlyEmbeds A' B :=
    M.strictlyEmbeds_transport_left hnonempty A' A B hA'A hAB
  exact M.strictlyEmbeds_transport_right
    hnonempty A' B B' hBB' hA'B

/-- The Frege-level strict relation has no reflexive instance, even
    when its two existential witnesses are different OLD sets. -/
theorem PositiveModel.strictFregeBelow_irrefl {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (m : V) : ¬ M.StrictFregeBelow m m := by
  rintro ⟨A, B, hmA, hmB, hAB⟩
  have hAeB : M.Equinumerous A B :=
    (M.fregeClass_eq_iff_equinumerous
      hnonempty A B m m hmA hmB).mp rfl
  exact hAB.2 hAeB

/-- Any representatives of fixed Frege classes witness the SAME strict
    comparison, not just the special representatives in its definition. -/
theorem PositiveModel.strictFregeBelow_iff_representatives {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (m n A B : V)
    (hm : M.IsFregeClass m A)
    (hn : M.IsFregeClass n B) :
    M.StrictFregeBelow m n ↔ M.StrictlyEmbeds A B := by
  constructor
  · rintro ⟨A₀, B₀, hm₀, hn₀, hAB₀⟩
    have hAA₀ : M.Equinumerous A A₀ :=
      (M.fregeClass_eq_iff_equinumerous
        hnonempty A A₀ m m hm hm₀).mp rfl
    have hB₀B : M.Equinumerous B₀ B :=
      (M.fregeClass_eq_iff_equinumerous
        hnonempty B₀ B n n hn₀ hn).mp rfl
    exact M.strictlyEmbeds_transport
      hnonempty A A₀ B₀ B hAA₀ hB₀B hAB₀
  · intro hAB
    exact ⟨A, B, hm, hn, hAB⟩

/-- A strict edge on Frege classes really has distinct endpoints. -/
theorem PositiveModel.strictFregeBelow_ne {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (m n : V) (hmn : M.StrictFregeBelow m n) : m ≠ n := by
  intro heq
  subst n
  exact (M.strictFregeBelow_irrefl hnonempty m) hmn

end NFMinusZero

/-!
## Stage 37 — OLD graph of strict comparison ON Frege cardinals

Unlike Stage 34, the endpoints of the graph here are Frege CARDINALS.
The first-order formula explicitly binds representatives A and B,
asserts their Frege class identities and their OLD strict embedding.
Its endpoint type is 3, its representative type is 2, and the three
separate subformula binder blocks use disjoint fresh indices.

The old graph L exists by positive comprehension whenever a strict
cardinal edge exists. No cardinal choice, Counting, or global AC is
assumed. Transitivity of strict cardinal comparison is not yet proved.

UNCOMPILED source attempt.
-/
namespace NFMinusZero
namespace Formula

/-- Source `fregeClassCode`: C at 0, representative at 1. -/
def strictFregeLeftRename (k : Nat) : Nat :=
  if k = 0 then 0 else if k = 1 then 2 else k + 100

def strictFregeRightRename (k : Nat) : Nat :=
  if k = 0 then 1 else if k = 1 then 3 else k + 200

/-- Source `strictEmbeddingCode`: representative sets at 0 and 1. -/
def strictFregeRepRename (k : Nat) : Nat :=
  if k = 0 then 2 else if k = 1 then 3 else k + 300

private theorem strictFregeLeftRename_inj :
    Function.Injective strictFregeLeftRename := by
  intro a b h
  unfold strictFregeLeftRename at h
  split_ifs at h <;> omega

private theorem strictFregeRightRename_inj :
    Function.Injective strictFregeRightRename := by
  intro a b h
  unfold strictFregeRightRename at h
  split_ifs at h <;> omega

private theorem strictFregeRepRename_inj :
    Function.Injective strictFregeRepRename := by
  intro a b h
  unfold strictFregeRepRename at h
  split_ifs at h <;> omega

/-- `m < n` using genuine OLD Frege classes and OLD injections. -/
def strictFregeCardinalCode : Formula :=
  ex 2 (ex 3
    (.conj (fregeClassCode.rename strictFregeLeftRename)
      (.conj (fregeClassCode.rename strictFregeRightRename)
        (strictEmbeddingCode.rename strictFregeRepRename))))

/-- Both cardinal variables have the SAME level, as required to make
    an OLD set of Kuratowski pairs representing this relation. -/
def strictFregeCardinalTypes (k : Nat) : Int :=
  if k = 0 ∨ k = 1 then 3
  else if k = 2 ∨ k = 3 then 2
  else if 102 ≤ k ∧ k < 200 then fregeClassTypes (k - 100) + 1
  else if 202 ≤ k ∧ k < 300 then fregeClassTypes (k - 200) + 1
  else if 302 ≤ k ∧ k < 400 then equinumerosityTypes (k - 300) + 1
  else 0

private theorem fregeCode_bounded_for_order :
    fregeClassCode.Bounded 100 := by decide

private theorem strictEmbeddingCode_bounded_for_order :
    strictEmbeddingCode.Bounded 100 := by decide

private theorem strictFregeLeft_type (k : Nat) (hk : k < 100) :
    strictFregeCardinalTypes (strictFregeLeftRename k) =
      fregeClassTypes k + 1 := by
  by_cases h0 : k = 0
  · subst k
    norm_num [strictFregeCardinalTypes, strictFregeLeftRename,
      fregeClassTypes]
  by_cases h1 : k = 1
  · subst k
    norm_num [strictFregeCardinalTypes, strictFregeLeftRename,
      fregeClassTypes]
  have hlow : 102 ≤ k + 100 := by omega
  have hhi : k + 100 < 200 := by omega
  have hsub : k + 100 - 100 = k := by omega
  simp [strictFregeLeftRename, strictFregeCardinalTypes,
    h0, h1, hlow, hhi, hsub,
    show ¬(k+100=0 ∨ k+100=1) from by omega,
    show ¬(k+100=2 ∨ k+100=3) from by omega]

private theorem strictFregeRight_type (k : Nat) (hk : k < 100) :
    strictFregeCardinalTypes (strictFregeRightRename k) =
      fregeClassTypes k + 1 := by
  by_cases h0 : k = 0
  · subst k
    norm_num [strictFregeCardinalTypes, strictFregeRightRename,
      fregeClassTypes]
  by_cases h1 : k = 1
  · subst k
    norm_num [strictFregeCardinalTypes, strictFregeRightRename,
      fregeClassTypes]
  have hlow : 202 ≤ k + 200 := by omega
  have hhi : k + 200 < 300 := by omega
  have hsub : k + 200 - 200 = k := by omega
  simp [strictFregeRightRename, strictFregeCardinalTypes,
    h0, h1, hlow, hhi, hsub,
    show ¬(k+200=0 ∨ k+200=1) from by omega,
    show ¬(k+200=2 ∨ k+200=3) from by omega,
    show ¬(102 ≤ k+200 ∧ k+200<200) from by omega]

private theorem strictFregeRep_type (k : Nat) (hk : k < 100) :
    strictFregeCardinalTypes (strictFregeRepRename k) =
      equinumerosityTypes k + 1 := by
  by_cases h0 : k = 0
  · subst k
    norm_num [strictFregeCardinalTypes, strictFregeRepRename,
      equinumerosityTypes]
  by_cases h1 : k = 1
  · subst k
    norm_num [strictFregeCardinalTypes, strictFregeRepRename,
      equinumerosityTypes]
  have hlow : 302 ≤ k + 300 := by omega
  have hhi : k + 300 < 400 := by omega
  have hsub : k + 300 - 300 = k := by omega
  simp [strictFregeRepRename, strictFregeCardinalTypes,
    h0, h1, hlow, hhi, hsub,
    show ¬(k+300=0 ∨ k+300=1) from by omega,
    show ¬(k+300=2 ∨ k+300=3) from by omega,
    show ¬(102 ≤ k+300 ∧ k+300<200) from by omega,
    show ¬(202 ≤ k+300 ∧ k+300<300) from by omega]

/-- Full stratification of the old Frege CARDINAL strict comparison. -/
theorem strictFregeCardinalCode_fits :
    strictFregeCardinalCode.fits strictFregeCardinalTypes := by
  have hleft : (fregeClassCode.rename strictFregeLeftRename).fits
      strictFregeCardinalTypes := by
    rw [rename_fits]
    apply (fits_congr_bounded fregeClassCode 100
      fregeCode_bounded_for_order
      (fun k => strictFregeCardinalTypes (strictFregeLeftRename k))
      (fun k => fregeClassTypes k + 1)
      (fun k hk => strictFregeLeft_type k hk)).mpr
    exact fits_add_shift fregeClassCode fregeClassTypes 1 fregeClassCode_fits
  have hright : (fregeClassCode.rename strictFregeRightRename).fits
      strictFregeCardinalTypes := by
    rw [rename_fits]
    apply (fits_congr_bounded fregeClassCode 100
      fregeCode_bounded_for_order
      (fun k => strictFregeCardinalTypes (strictFregeRightRename k))
      (fun k => fregeClassTypes k + 1)
      (fun k hk => strictFregeRight_type k hk)).mpr
    exact fits_add_shift fregeClassCode fregeClassTypes 1 fregeClassCode_fits
  have hrep : (strictEmbeddingCode.rename strictFregeRepRename).fits
      strictFregeCardinalTypes := by
    rw [rename_fits]
    apply (fits_congr_bounded strictEmbeddingCode 100
      strictEmbeddingCode_bounded_for_order
      (fun k => strictFregeCardinalTypes (strictFregeRepRename k))
      (fun k => equinumerosityTypes k + 1)
      (fun k hk => strictFregeRep_type k hk)).mpr
    exact fits_add_shift strictEmbeddingCode equinumerosityTypes 1
      strictEmbeddingCode_fits
  simpa [strictFregeCardinalCode, ex_fits, Formula.fits] using
    And.intro hleft (And.intro hright hrep)

/-- The two graph endpoints are at equal type 3. -/
theorem strictFregeCardinalCode_stratified :
    strictFregeCardinalCode.Stratified :=
  ⟨strictFregeCardinalTypes, strictFregeCardinalCode_fits⟩

private theorem strictFregeLeft_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    (fregeClassCode.rename strictFregeLeftRename).holds M.mem ρ ↔
      M.IsFregeClass (ρ 0) (ρ 2) := by
  rw [rename_holds M.mem strictFregeLeftRename
    strictFregeLeftRename_inj fregeClassCode ρ]
  simpa [strictFregeLeftRename] using
    (fregeClassCode_correct M (fun k => ρ (strictFregeLeftRename k)))

private theorem strictFregeRight_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    (fregeClassCode.rename strictFregeRightRename).holds M.mem ρ ↔
      M.IsFregeClass (ρ 1) (ρ 3) := by
  rw [rename_holds M.mem strictFregeRightRename
    strictFregeRightRename_inj fregeClassCode ρ]
  simpa [strictFregeRightRename] using
    (fregeClassCode_correct M (fun k => ρ (strictFregeRightRename k)))

private theorem strictFregeRep_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    (strictEmbeddingCode.rename strictFregeRepRename).holds M.mem ρ ↔
      M.StrictlyEmbeds (ρ 2) (ρ 3) := by
  rw [rename_holds M.mem strictFregeRepRename
    strictFregeRepRename_inj strictEmbeddingCode ρ]
  simpa [strictFregeRepRename] using
    (strictEmbeddingCode_correct M
      (fun k => ρ (strictFregeRepRename k)))

/-- Exact semantics: the formula quantifies real representatives. -/
theorem strictFregeCardinalCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    strictFregeCardinalCode.holds M.mem ρ ↔
      M.StrictFregeBelow (ρ 0) (ρ 1) := by
  classical
  change (ex 2 (ex 3
    (.conj (fregeClassCode.rename strictFregeLeftRename)
      (.conj (fregeClassCode.rename strictFregeRightRename)
        (strictEmbeddingCode.rename strictFregeRepRename))))).holds
       M.mem ρ ↔ _
  rw [ex_holds]
  apply exists_congr
  intro A
  rw [ex_holds]
  apply exists_congr
  intro B
  change ((fregeClassCode.rename strictFregeLeftRename).holds M.mem
      (overwrite (overwrite ρ 2 A) 3 B) ∧
    (fregeClassCode.rename strictFregeRightRename).holds M.mem
      (overwrite (overwrite ρ 2 A) 3 B) ∧
    (strictEmbeddingCode.rename strictFregeRepRename).holds M.mem
      (overwrite (overwrite ρ 2 A) 3 B)) ↔ _
  rw [strictFregeLeft_correct, strictFregeRight_correct,
    strictFregeRep_correct]
  simp [overwrite]

end Formula

/-- Old Frege comparison set. The existence hypothesis merely provides
    ONE nonempty edge for *positive* comprehension and is supplied by the
    local positive Cantor theorem whenever a non-singleton E-step exists. -/
theorem PositiveModel.old_strict_frege_graph_exists {V : Type*}
    (M : PositiveModel V) (m n : V)
    (hmn : M.StrictFregeBelow m n) :
    ∃ L : V, ∀ a b : V,
      M.RelByGraph L a b ↔ M.StrictFregeBelow a b := by
  classical
  let ρ : Nat → V := fun _ => m
  have hw : ∃ a b : V,
      Formula.strictFregeCardinalCode.holds M.mem
        (overwrite (overwrite ρ 0 a) 1 b) := by
    refine ⟨m, n, ?_⟩
    apply (Formula.strictFregeCardinalCode_correct M
      (overwrite (overwrite ρ 0 m) 1 n)).mpr
    simpa [overwrite] using hmn
  obtain ⟨L, hL⟩ := M.internal_graph_of_type_level_formula
    Formula.strictFregeCardinalCode ρ
    Formula.strictFregeCardinalTypes
    Formula.strictFregeCardinalCode_fits
    (by simp [Formula.strictFregeCardinalTypes]) hw
  refine ⟨L, ?_⟩
  intro a b
  calc
    M.RelByGraph L a b ↔
      Formula.strictFregeCardinalCode.holds M.mem
        (overwrite (overwrite ρ 0 a) 1 b) := hL a b
    _ ↔ M.StrictFregeBelow a b := by
      simpa [overwrite] using
        (Formula.strictFregeCardinalCode_correct M
          (overwrite (overwrite ρ 0 a) 1 b))

/-- A witnessed non-singleton positive exponentiation edge provides
    the nonempty seed needed to internalize ALL strict Frege comparisons. -/
theorem PositiveModel.old_strict_frege_graph_of_E_edge {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (m n : V)
    (hm : M.NonSingletonFrege m)
    (hE : M.PositiveExponentStep m n) :
    ∃ L : V, ∀ a b : V,
      M.RelByGraph L a b ↔ M.StrictFregeBelow a b := by
  exact M.old_strict_frege_graph_exists m n
    (M.positiveSpecker_local_strict_growth hnonempty m n hm hE)

end NFMinusZero

/-!
## Stage 38 — strict Frege comparison is a strict order PROVIDED
## that internal Cantor–Bernstein is available

The strict Frege comparison now has a real OLD graph (Stage 37) and
representative-independence (Stage 36). Transitivity uses the exact
OLD Cantor–Bernstein obligation stated here as an explicit hypothesis;
it is NOT added as an axiom of the NF−0 theory and remains to be proved.
This is not a completed Specker no-cycle theorem, because the positive
exponentiation graph has a singleton fixed point and growth must be
restricted to the non-singleton sector.

UNCOMPILED proof attempt.
-/
namespace NFMinusZero

/-- The internal Cantor–Bernstein principle, expressed with OLD
    injection graphs rather than arbitrary metatheoretic functions. -/
def PositiveModel.InternalCantorBernstein {V : Type*}
    (M : PositiveModel V) : Prop :=
  ∀ A B : V,
    (∃ G : V, M.InjectionGraph G A B) →
    (∃ H : V, M.InjectionGraph H B A) →
    M.Equinumerous A B

/-- Strict representative comparison is transitive assuming the OLD
    internal Cantor–Bernstein theorem; the proof never uses Choice. -/
theorem PositiveModel.strictlyEmbeds_trans_of_CB {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (hCB : M.InternalCantorBernstein)
    (A B C : V)
    (hAB : M.StrictlyEmbeds A B)
    (hBC : M.StrictlyEmbeds B C) :
    M.StrictlyEmbeds A C := by
  have hACinj : ∃ K : V, M.InjectionGraph K A C :=
    M.injectsInto_trans hnonempty A B C hAB.1 hBC.1
  refine ⟨hACinj, ?_⟩
  intro hAC
  have hCA : M.Equinumerous C A :=
    M.equinumerous_symm A C (hnonempty A) hAC
  obtain ⟨H, hH⟩ := hCA
  have hCAinj : ∃ K : V, M.InjectionGraph K C A :=
    ⟨H, M.bijection_is_injection H C A hH⟩
  have hBAinj : ∃ K : V, M.InjectionGraph K B A :=
    M.injectsInto_trans hnonempty B C A hBC.1 hCAinj
  exact hAB.2 (hCB A B hAB.1 hBAinj)

/-- Transitivity at the OLD Frege-cardinal level, using the separately
    proved invariance under changing the middle representative. -/
theorem PositiveModel.strictFregeBelow_trans_of_CB {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (hCB : M.InternalCantorBernstein)
    (m n p : V)
    (hmn : M.StrictFregeBelow m n)
    (hnp : M.StrictFregeBelow n p) :
    M.StrictFregeBelow m p := by
  obtain ⟨A, B, hmA, hnB, hAB⟩ := hmn
  obtain ⟨B', C, hnB', hpC, hB'C⟩ := hnp
  have hBB' : M.Equinumerous B B' :=
    (M.fregeClass_eq_iff_equinumerous
      hnonempty B B' n n hnB hnB').mp rfl
  have hBC : M.StrictlyEmbeds B C :=
    M.strictlyEmbeds_transport_left hnonempty B B' C hBB' hB'C
  exact ⟨A, C, hmA, hpC,
    M.strictlyEmbeds_trans_of_CB hnonempty hCB A B C hAB hBC⟩

/-- Hence the actual OLD Frege-comparison graph is transitive,
    irreflexive, and asymmetric when OLD Cantor–Bernstein is supplied. -/
theorem PositiveModel.old_strict_frege_graph_order_of_CB {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (hCB : M.InternalCantorBernstein)
    (L : V)
    (hL : ∀ a b : V,
      M.RelByGraph L a b ↔ M.StrictFregeBelow a b) :
    (∀ x : V, ¬ M.RelByGraph L x x) ∧
    (∀ x y z : V,
      M.RelByGraph L x y → M.RelByGraph L y z →
      M.RelByGraph L x z) ∧
    (∀ x y : V,
      M.RelByGraph L x y → ¬ M.RelByGraph L y x) := by
  refine ⟨?_, ?_, ?_⟩
  · intro x hxx
    exact (M.strictFregeBelow_irrefl hnonempty x)
      ((hL x x).mp hxx)
  · intro x y z hxy hyz
    apply (hL x z).mpr
    exact M.strictFregeBelow_trans_of_CB hnonempty hCB x y z
      ((hL x y).mp hxy) ((hL y z).mp hyz)
  · intro x y hxy hyx
    have hxx : M.StrictFregeBelow x x :=
      M.strictFregeBelow_trans_of_CB hnonempty hCB x y x
        ((hL x y).mp hxy) ((hL y x).mp hyx)
    exact (M.strictFregeBelow_irrefl hnonempty x) hxx

end NFMinusZero

/-!
## Stage 39 — Cantor–Bernstein's old-graph splitting lemma

This is a zero-free, CHOICE-FREE conditional *cut lemma* for the specific
old-model injection graphs in Stage 33.  It does not assume an externally
constructed map or silently infer that the cut is an old set.

The separate remaining tasks are (a) positive-comprehension construction of
an OLD cut X satisfying the four laws and (b) an OLD graph encoding of the
glued relation.  Both are kept explicit.  UNCOMPILED Lean proof attempt.
-/
namespace NFMinusZero

/-- A genuine old set X which supports the classic Cantor–Bernstein split.
G:A→B and H:B→A are total OLD injections.  The last condition states that
every H-preimage of an X-point lies in G[X], and is the only nontrivial
surjectivity condition for the glued map. -/
def PositiveModel.CantorBernsteinCut {V : Type*}
    (M : PositiveModel V) (G H A B X : V) : Prop :=
  (∀ a : V, M.mem a X → M.mem a A) ∧
  (∀ a : V, M.mem a A → ¬ M.mem a X →
    ∃ b : V, M.mem b B ∧ M.RelByGraph H b a) ∧
  (∀ a b c : V,
    M.mem a X → M.RelByGraph G a b → M.RelByGraph H b c →
    M.mem c X) ∧
  (∀ b c : V,
    M.mem b B → M.RelByGraph H b c → M.mem c X →
    ∃ a : V, M.mem a X ∧ M.RelByGraph G a b)

/-- The graph of the usual piecewise map f on X, inverse(g) outside X. -/
def PositiveModel.CBGluedRelation {V : Type*}
    (M : PositiveModel V) (G H A X a b : V) : Prop :=
  (M.mem a X ∧ M.RelByGraph G a b) ∨
  (M.mem a A ∧ ¬ M.mem a X ∧ M.RelByGraph H b a)

/-- Cantor–Bernstein's actual elementary bijection argument on OLD graphs.
This lemma deliberately does not claim that the glued graph is an OLD set;
that requires a separate stratified graph comprehension argument. -/
theorem PositiveModel.cb_glued_relation_bijective {V : Type*}
    (M : PositiveModel V) (A B G H X : V)
    (hG : M.InjectionGraph G A B)
    (hH : M.InjectionGraph H B A)
    (hX : M.CantorBernsteinCut G H A B X) :
    (∀ a b : V, M.CBGluedRelation G H A X a b →
      M.mem a A ∧ M.mem b B) ∧
    (∀ a : V, M.mem a A →
      ∃! b : V, M.CBGluedRelation G H A X a b ∧ M.mem b B) ∧
    (∀ b : V, M.mem b B →
      ∃! a : V, M.CBGluedRelation G H A X a b ∧ M.mem a A) := by
  classical
  obtain ⟨hGlegal, hGtotal, hGinj⟩ := hG
  obtain ⟨hHlegal, hHtotal, hHinj⟩ := hH
  obtain ⟨hXsub, hXcover, hXclosed, hXback⟩ := hX
  have hlegal (a b : V)
      (hab : M.CBGluedRelation G H A X a b) :
      M.mem a A ∧ M.mem b B := by
    rcases hab with ⟨haX, hGab⟩ | ⟨haA, _, hHba⟩
    · exact ⟨hXsub a haX, (hGlegal a b hGab).2⟩
    · exact ⟨haA, (hHlegal b a hHba).1⟩
  have hsource (a b b' : V)
      (hab : M.CBGluedRelation G H A X a b)
      (hab' : M.CBGluedRelation G H A X a b') : b = b' := by
    rcases hab with ⟨haX, hGab⟩ | ⟨_, haNotX, hHba⟩
    · rcases hab' with ⟨_, hGab'⟩ | ⟨_, haNotX, _⟩
      · obtain ⟨t, ⟨hGat, htB⟩, huniq⟩ :=
          hGtotal a (hXsub a haX)
        have hbt : b = t := huniq b ⟨hGab, (hGlegal a b hGab).2⟩
        have hb't : b' = t := huniq b' ⟨hGab', (hGlegal a b' hGab').2⟩
        exact hbt.trans hb't.symm
      · exact False.elim (haNotX haX)
    · rcases hab' with ⟨haX, _⟩ | ⟨_, _, hHb'a⟩
      · exact False.elim (haNotX haX)
      · exact hHinj b b' a hHba hHb'a
  have htarget (a a' b : V)
      (hab : M.CBGluedRelation G H A X a b)
      (ha'b : M.CBGluedRelation G H A X a' b) : a = a' := by
    rcases hab with ⟨haX, hGab⟩ | ⟨_, haNotX, hHba⟩
    · rcases ha'b with ⟨ha'X, hGa'b⟩ | ⟨_, ha'NotX, hHba'⟩
      · exact hGinj a a' b hGab hGa'b
      · exact False.elim (ha'NotX (hXclosed a b a' haX hGab hHba'))
    · rcases ha'b with ⟨ha'X, hGa'b⟩ | ⟨_, _, hHba'⟩
      · exact False.elim (haNotX (hXclosed a' b a ha'X hGa'b hHba))
      · obtain ⟨t, ⟨hHbt, htA⟩, huniq⟩ :=
          hHtotal b ((hHlegal b a hHba).1)
        have hat : a = t := huniq a ⟨hHba, (hHlegal b a hHba).2⟩
        have ha't : a' = t := huniq a' ⟨hHba', (hHlegal b a' hHba').2⟩
        exact hat.trans ha't.symm
  refine ⟨hlegal, ?_, ?_⟩
  · intro a haA
    by_cases haX : M.mem a X
    · obtain ⟨b, ⟨hGab, hbB⟩, _⟩ := hGtotal a haA
      refine ⟨b, ⟨Or.inl ⟨haX, hGab⟩, hbB⟩, ?_⟩
      intro b' hb'
      exact hsource a b' b hb'.1 (Or.inl ⟨haX, hGab⟩)
    · obtain ⟨b, hbB, hHba⟩ := hXcover a haA haX
      refine ⟨b, ⟨Or.inr ⟨haA, haX, hHba⟩, hbB⟩, ?_⟩
      intro b' hb'
      exact hsource a b' b hb'.1 (Or.inr ⟨haA, haX, hHba⟩)
  · intro b hbB
    obtain ⟨c, ⟨hHbc, hcA⟩, _⟩ := hHtotal b hbB
    by_cases hcX : M.mem c X
    · obtain ⟨a, haX, hGab⟩ := hXback b c hbB hHbc hcX
      refine ⟨a, ⟨Or.inl ⟨haX, hGab⟩, hXsub a haX⟩, ?_⟩
      intro a' ha'
      exact htarget a' a b ha'.1 (Or.inl ⟨haX, hGab⟩)
    · refine ⟨c, ⟨Or.inr ⟨hcA, hcX, hHbc⟩, hcA⟩, ?_⟩
      intro a' ha'
      exact htarget a' c b ha'.1 (Or.inr ⟨hcA, hcX, hHbc⟩)

end NFMinusZero

/-!
## Stage 40 — stratified OLD graph for the Cantor–Bernstein gluing

This removes the metatheoretic-function gap in Stage 39.  The old graph J
is constructed via positive comprehension for a *homogeneous* formula,
assuming an actual old cut X satisfying Stage 39's four conditions.
Construction of this cut from arbitrary old injections is the next step.
UNCOMPILED source-level proof attempt.
-/
namespace NFMinusZero
namespace Formula

/-- Copy of the old graph atom for f(a)=b, with graph parameter G at 2. -/
def cbLeftRename (k : Nat) : Nat :=
  if k = 0 then 0 else if k = 1 then 1
  else if k = 2 then 2 else k + 30

/-- Copy of the old graph atom for g(b)=a, with parameter H at 3. -/
def cbRightRename (k : Nat) : Nat :=
  if k = 0 then 1 else if k = 1 then 0
  else if k = 2 then 3 else k + 40

private theorem cbLeftRename_injective : Function.Injective cbLeftRename := by
  intro i j h
  unfold cbLeftRename at h
  split_ifs at h <;> omega

private theorem cbRightRename_injective : Function.Injective cbRightRename := by
  intro i j h
  unfold cbRightRename at h
  split_ifs at h <;> omega

/-- The two copies have the SAME input/output types, with distinct high
Kuratowski witnesses.  `A` and `X` have type one above endpoints. -/
def cbGlueTypes (k : Nat) : Int :=
  if k = 2 ∨ k = 3 then 3
  else if k = 4 ∨ k = 5 ∨ k = 33 ∨ k = 34 ∨ k = 38 ∨
          k = 43 ∨ k = 44 ∨ k = 48 then 1
  else if k = 35 ∨ k = 45 then 2
  else 0

private theorem cbLeftRename_types (k : Nat) (hk : k < 9) :
    cbGlueTypes (cbLeftRename k) = graphAtomTypes k := by
  interval_cases k <;>
    norm_num [cbGlueTypes, cbLeftRename, graphAtomTypes]

private theorem cbRightRename_types (k : Nat) (hk : k < 9) :
    cbGlueTypes (cbRightRename k) = graphAtomTypes k := by
  interval_cases k <;>
    norm_num [cbGlueTypes, cbRightRename, graphAtomTypes]

def cbLeftGraph : Formula := kuratowskiGraphAtom.rename cbLeftRename
def cbRightGraph : Formula := kuratowskiGraphAtom.rename cbRightRename

private theorem cbLeftGraph_fits : cbLeftGraph.fits cbGlueTypes := by
  rw [cbLeftGraph, rename_fits]
  exact (fits_congr_bounded kuratowskiGraphAtom 9
    kuratowskiGraphAtom_bounded graphAtomTypes
    (fun k => cbGlueTypes (cbLeftRename k))
    (fun k hk => (cbLeftRename_types k hk).symm)).mp
      (kuratowskiGraphAtom_fits_shift 0)

private theorem cbRightGraph_fits : cbRightGraph.fits cbGlueTypes := by
  rw [cbRightGraph, rename_fits]
  exact (fits_congr_bounded kuratowskiGraphAtom 9
    kuratowskiGraphAtom_bounded graphAtomTypes
    (fun k => cbGlueTypes (cbRightRename k))
    (fun k hk => (cbRightRename_types k hk).symm)).mp
      (kuratowskiGraphAtom_fits_shift 0)

/-- Free names: 0=a, 1=b, 2=G, 3=H, 4=A, 5=X. -/
def cbGluedCode : Formula :=
  or (.conj (.mem 0 5) cbLeftGraph)
    (.conj (.mem 0 4) (.conj (.neg (.mem 0 5)) cbRightGraph))

theorem cbGluedCode_fits : cbGluedCode.fits cbGlueTypes := by
  simp [cbGluedCode, or_fits, Formula.fits,
    cbLeftGraph_fits, cbRightGraph_fits, cbGlueTypes]

theorem cbGluedCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    cbGluedCode.holds M.mem ρ ↔
      M.CBGluedRelation (ρ 2) (ρ 3) (ρ 4) (ρ 5) (ρ 0) (ρ 1) := by
  classical
  have hL := rename_holds M.mem cbLeftRename
    cbLeftRename_injective kuratowskiGraphAtom ρ
  have hR := rename_holds M.mem cbRightRename
    cbRightRename_injective kuratowskiGraphAtom ρ
  rw [cbGluedCode, or_holds]
  simpa [Formula.holds, cbLeftGraph, cbRightGraph,
    PositiveModel.CBGluedRelation, cbLeftRename, cbRightRename,
    PositiveModel.RelByGraph, and_assoc, exists_and_right, or_iff_not_imp_left] using
      (or_congr (and_congr Iff.rfl
        (hL.trans (M.kuratowskiGraphAtom_correct
          (fun k => ρ (cbLeftRename k)))))
        (and_congr Iff.rfl (and_congr Iff.rfl
          (hR.trans (M.kuratowskiGraphAtom_correct
            (fun k => ρ (cbRightRename k)))))))

end Formula

/-- Under an OLD cut, the gluing relation itself is an actual OLD
Kuratowski graph J and makes an OLD bijection from A to B.
No separate comprehension or external function is postulated. -/
theorem PositiveModel.old_CB_graph_of_cut {V : Type*}
    (M : PositiveModel V) (A B G H X : V)
    (hA : ∃ a : V, M.mem a A)
    (hG : M.InjectionGraph G A B)
    (hH : M.InjectionGraph H B A)
    (hX : M.CantorBernsteinCut G H A B X) :
    ∃ J : V, M.BijectionGraph J A B ∧
      ∀ a b : V,
        M.RelByGraph J a b ↔ M.CBGluedRelation G H A X a b := by
  classical
  obtain ⟨hlegal, htotal, honto⟩ :=
    M.cb_glued_relation_bijective A B G H X hG hH hX
  let ρ : Nat → V := fun k =>
    if k = 2 then G else if k = 3 then H
    else if k = 4 then A else if k = 5 then X else A
  have hρG : ρ 2 = G := by simp [ρ]
  have hρH : ρ 3 = H := by simp [ρ]
  have hρA : ρ 4 = A := by simp [ρ]
  have hρX : ρ 5 = X := by simp [ρ]
  obtain ⟨a, haA⟩ := hA
  obtain ⟨b, ⟨hab, _⟩, _⟩ := htotal a haA
  have hw : ∃ a b : V,
      Formula.cbGluedCode.holds M.mem
        (overwrite (overwrite ρ 0 a) 1 b) := by
    refine ⟨a, b, ?_⟩
    apply (Formula.cbGluedCode_correct M _).mpr
    simpa [overwrite, hρG, hρH, hρA, hρX] using hab
  obtain ⟨J, hJ⟩ := M.internal_graph_of_type_level_formula
    Formula.cbGluedCode ρ Formula.cbGlueTypes
    Formula.cbGluedCode_fits (by simp [Formula.cbGlueTypes]) hw
  have hJR (a b : V) : M.RelByGraph J a b ↔
      M.CBGluedRelation G H A X a b := by
    calc
      M.RelByGraph J a b ↔
        Formula.cbGluedCode.holds M.mem
          (overwrite (overwrite ρ 0 a) 1 b) := hJ a b
      _ ↔ M.CBGluedRelation G H A X a b := by
        simpa [overwrite, hρG, hρH, hρA, hρX] using
          (Formula.cbGluedCode_correct M
            (overwrite (overwrite ρ 0 a) 1 b))
  refine ⟨J, ?_, hJR⟩
  constructor
  · intro a b hJab
    exact hlegal a b ((hJR a b).mp hJab)
  constructor
  · intro a haA
    obtain ⟨b, ⟨hab, hbB⟩, huniq⟩ := htotal a haA
    refine ⟨b, ⟨(hJR a b).mpr hab, hbB⟩, ?_⟩
    intro b' hb'
    exact huniq b' ⟨(hJR a b').mp hb'.1, hb'.2⟩
  · intro b hbB
    obtain ⟨a, ⟨hab, haA⟩, huniq⟩ := honto b hbB
    refine ⟨a, ⟨(hJR a b).mpr hab, haA⟩, ?_⟩
    intro a' ha'
    exact huniq a' ⟨(hJR a' b).mp ha'.1, ha'.2⟩

end NFMinusZero

/-!
## Stage 41 — zero-free OLD closure of an entire nonempty seed set

Cantor–Bernstein needs the least K-closed old set containing all points
of the old seed D = A \ range(H), not merely the orbit of one chosen point.
The seed is assumed nonempty in this lemma.  If it is empty, H itself is
onto and can be inverted; that separate case is not hidden in this lemma.
The quantified family defining the closure is itself a stratified formula
in the membership language.  NO Counting or Choice is used.
UNCOMPILED Lean proof attempt.
-/
namespace NFMinusZero

namespace Formula

/-- Type 1 for seed D and candidate S, type 3 for graph K. -/
def setClosureTypes (k : Nat) : Int :=
  if k = 1 then 1 else closureTypes k

/-- Every member of D is in S; S is closed under graph K.  Names:
D=1, S=3, K=12, and the seed-element binder is the fresh name 19. -/
def setClosedFamilyCode : Formula :=
  .conj (.all 19 (or (.neg (.mem 19 1)) (.mem 19 3)))
    (.all 10 (.all 11
      (or (.neg (.conj (.mem 10 3) graphStepCode)) (.mem 11 3))))

/-- Intersection of every old K-closed superset of D. -/
def setClosureCode : Formula :=
  .all 3 (or (.neg setClosedFamilyCode) (.mem 0 3))

private theorem setClosureGraphStep_fits :
    graphStepCode.fits setClosureTypes := by
  change kuratowskiGraphAtom.fits
    (fun k => setClosureTypes (k + 10))
  have ht : ∀ k : Nat,
      setClosureTypes (k + 10) = graphAtomTypes k := by
    intro k
    simp [setClosureTypes, closureTypes_step]
  simpa only [ht] using (kuratowskiGraphAtom_fits_shift 0)

theorem setClosedFamilyCode_fits :
    setClosedFamilyCode.fits setClosureTypes := by
  simp [setClosedFamilyCode, Formula.fits, or_fits,
    setClosureGraphStep_fits, setClosureTypes, closureTypes, graphAtomTypes]

theorem setClosureCode_stratified : setClosureCode.Stratified := by
  refine ⟨setClosureTypes, ?_⟩
  simpa [setClosureCode, Formula.fits, or_fits,
    setClosureTypes, closureTypes] using setClosedFamilyCode_fits

/-- Semantic meaning of an OLD K-closed superset of the old seed D. -/
def IsClosedSeedSet {V : Type*} (M : PositiveModel V)
    (D K S : V) : Prop :=
  (∀ x : V, M.mem x D → M.mem x S) ∧
  (∀ x y : V, M.mem x S → M.RelByGraph K x y → M.mem y S)

theorem setClosedFamilyCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    setClosedFamilyCode.holds M.mem ρ ↔
      IsClosedSeedSet M (ρ 1) (ρ 12) (ρ 3) := by
  classical
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
    Formula.or_holds, graphStepCode_correct, overwrite,
    imp_iff_not_or, not_and_or, and_assoc, exists_and_right, or_assoc]

theorem setClosureCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    setClosureCode.holds M.mem ρ ↔
      ∀ S : V, IsClosedSeedSet M (ρ 1) (ρ 12) S →
        M.mem (ρ 0) S := by
  classical
  simp [setClosureCode, Formula.holds, Formula.or_holds,
    setClosedFamilyCode_correct, overwrite, imp_iff_not_or, and_assoc, exists_and_right, or_assoc]

end Formula

/-- Actual OLD set C which is the least old K-closed superset of a
nonempty OLD seed set D.  The witness d∈D is used only to justify
positive comprehension of the new set C. -/
theorem PositiveModel.leastSeedSetClosure_exists {V : Type*}
    (M : PositiveModel V) (D K : V)
    (hD : ∃ d : V, M.mem d D) :
    ∃ C : V,
      (∀ d : V, M.mem d D → M.mem d C) ∧
      (∀ x y : V, M.mem x C → M.RelByGraph K x y → M.mem y C) ∧
      (∀ S : V,
        (∀ d : V, M.mem d D → M.mem d S) →
        (∀ x y : V, M.mem x S → M.RelByGraph K x y → M.mem y S) →
        ∀ x : V, M.mem x C → M.mem x S) := by
  classical
  let ρ : Nat → V := fun k => if k = 1 then D else if k = 12 then K else D
  have hρD : ρ 1 = D := by simp [ρ]
  have hρK : ρ 12 = K := by simp [ρ]
  obtain ⟨d, hdD⟩ := hD
  have hw : ∃ x : V,
      Formula.setClosureCode.holds M.mem (overwrite ρ 0 x) := by
    refine ⟨d, ?_⟩
    apply (Formula.setClosureCode_correct M _).mpr
    intro S hS
    exact hS.1 d (by simpa [overwrite, hρD] using hdD)
  obtain ⟨C, hC₀⟩ := M.positive Formula.setClosureCode
    Formula.setClosureCode_stratified ρ hw
  have hC (x : V) :
      M.mem x C ↔
        ∀ S : V, Formula.IsClosedSeedSet M D K S → M.mem x S := by
    calc
      M.mem x C ↔
        Formula.setClosureCode.holds M.mem (overwrite ρ 0 x) := hC₀ x
      _ ↔ ∀ S : V, Formula.IsClosedSeedSet M D K S →
            M.mem x S := by
          simpa [overwrite, hρD, hρK] using
            (Formula.setClosureCode_correct M (overwrite ρ 0 x))
  refine ⟨C, ?_, ?_, ?_⟩
  · intro d hd
    apply (hC d).mpr
    intro S hS
    exact hS.1 d hd
  · intro x y hx hxy
    apply (hC y).mpr
    intro S hS
    exact hS.2 x y ((hC x).mp hx S hS) hxy
  · intro S hseed hclosed x hx
    exact (hC x).mp hx S ⟨hseed, hclosed⟩

end NFMinusZero

/-!
## Stage 42 — internal Cantor–Bernstein from positive comprehension

Completes the old-set Cantor–Bernstein construction based on the existing
Stage 39 switching lemma, Stage 40 homogeneous graph, and Stage 41
least closed superset of a *nonempty old seed set*.

Let D=A \ range(H) and K=H∘G.  If D is empty, H is an old bijection.
Otherwise D, the least old K-closed superset X, the image K``X,
and D∪K``X are ALL constructed by positive comprehension.  Minimality
forces X = D ∪ K``X and supplies the predecessor property required for
surjectivity of the piecewise glued old map. No Choice or Counting.

UNCOMPILED LEAN PROOF CANDIDATE: do not claim kernel verification.
-/
namespace NFMinusZero
namespace Formula

/-- A is variable 4, graph H is variable 3, and the varying x is 0;
    old H(y,x) is encoded using the already verified swapped graph atom
    `cbRightGraph` with y bound at 1. -/
def cbSeedCode : Formula :=
  .conj (.mem 0 4) (.neg (ex 1 cbRightGraph))

theorem cbSeedCode_fits : cbSeedCode.fits cbGlueTypes := by
  simp [cbSeedCode, Formula.fits, ex_fits, cbGlueTypes,
    cbRightGraph_fits]

theorem cbSeedCode_stratified : cbSeedCode.Stratified :=
  ⟨cbGlueTypes, cbSeedCode_fits⟩

theorem cbSeedCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    cbSeedCode.holds M.mem ρ ↔
      M.mem (ρ 0) (ρ 4) ∧
        ¬ ∃ y : V, M.RelByGraph (ρ 3) y (ρ 0) := by
  have hr := rename_holds M.mem cbRightRename
    cbRightRename_injective kuratowskiGraphAtom ρ
  -- The established Stage-40 swapped atom expresses H(y,x).
  have hright (τ : Nat → V) :
      cbRightGraph.holds M.mem τ ↔
        M.RelByGraph (τ 3) (τ 1) (τ 0) := by
    have hrename := rename_holds M.mem cbRightRename
      cbRightRename_injective kuratowskiGraphAtom τ
    exact hrename.trans (by
      simpa [cbRightRename, cbRightGraph, PositiveModel.RelByGraph]
        using (M.kuratowskiGraphAtom_correct
          (fun k => τ (cbRightRename k))))
  simp [cbSeedCode, Formula.holds, ex_holds,
    hright, overwrite, and_assoc, exists_and_right, or_iff_not_imp_left]
end Formula

/-- A nonempty old set X has an OLD image under an OLD injection.
    Unlike Stage 17, surjectivity of the source graph is NOT needed. -/
theorem PositiveModel.nonempty_injection_image_exists {V : Type*}
    (M : PositiveModel V) (A B G X : V)
    (hG : M.InjectionGraph G A B)
    (hXnonempty : ∃ x : V, M.mem x X)
    (hXsubset : ∀ x : V, M.mem x X → M.mem x A) :
    ∃ Y : V,
      (∀ y : V, M.mem y Y ↔
        ∃ x : V, M.mem x X ∧ M.RelByGraph G x y) ∧
      (∀ y : V, M.mem y Y → M.mem y B) := by
  classical
  let ρ : Nat → V :=
    fun k => if k = 2 then X else if k = 3 then G else A
  have hρX : ρ 2 = X := by simp [ρ]
  have hρG : ρ 3 = G := by simp [ρ]
  obtain ⟨a, haX⟩ := hXnonempty
  obtain ⟨b, ⟨hGab, _⟩, _⟩ := hG.2.1 a (hXsubset a haX)
  have hw : ∃ y : V,
      Formula.graphImageMemberCode.holds M.mem
        (overwrite ρ 0 y) :=
    ⟨b, (Formula.graphImageMemberCode_correct
      M X G b ρ hρX hρG).mpr ⟨a, haX, hGab⟩⟩
  obtain ⟨Y, hY₀⟩ := M.positive
    Formula.graphImageMemberCode
    ⟨Formula.graphImageTypes, Formula.graphImageMemberCode_fits⟩
    ρ hw
  have hY (y : V) : M.mem y Y ↔
      ∃ x : V, M.mem x X ∧ M.RelByGraph G x y :=
    (hY₀ y).trans (Formula.graphImageMemberCode_correct
      M X G y ρ hρX hρG)
  refine ⟨Y, hY, ?_⟩
  intro y hyY
  obtain ⟨x, _, hGxy⟩ := (hY y).mp hyY
  exact (hG.1 x y hGxy).2

/-- THE unassumed internal Cantor–Bernstein theorem in the difficult
    no-empty-model branch.  This is the exact hypothesis required by
    Stage 38, now discharged at source level. -/
theorem PositiveModel.internalCantorBernstein_from_positive {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S) :
    M.InternalCantorBernstein := by
  classical
  intro A B hGexists hHexists
  obtain ⟨G, hG⟩ := hGexists
  obtain ⟨H, hH⟩ := hHexists
  by_cases honto : ∀ a : V, M.mem a A →
      ∃ b : V, M.RelByGraph H b a
  · have hHB : M.BijectionGraph H B A := by
      refine ⟨hH.1, hH.2.1, ?_⟩
      intro a haA
      obtain ⟨b, hHba⟩ := honto a haA
      have hbB : M.mem b B := (hH.1 b a hHba).1
      refine ⟨b, ⟨hHba, hbB⟩, ?_⟩
      intro b' hb'
      exact hH.2.2 b' b a hb'.1 hHba
    obtain ⟨J, hJ, _⟩ := M.inverseBijection_exists H B A hHB (hnonempty B)
    exact ⟨J, hJ⟩
  · push_neg at honto
    obtain ⟨a₀, ha₀, hroot⟩ := honto
    have hroot : ¬ ∃ b, M.RelByGraph H b a₀ := by simpa using hroot
    -- OLD seed D = {a∈A | a is not in the H-image of B}.
    let ρ : Nat → V := fun k =>
      if k = 4 then A else if k = 3 then H else a₀
    have hsem (a : V) :
        Formula.cbSeedCode.holds M.mem (overwrite ρ 0 a) ↔
          M.mem a A ∧ ¬ ∃ b : V, M.RelByGraph H b a := by
      simpa [ρ, overwrite] using
        (Formula.cbSeedCode_correct M (overwrite ρ 0 a))
    have hw : ∃ a : V,
        Formula.cbSeedCode.holds M.mem (overwrite ρ 0 a) :=
      ⟨a₀, (hsem a₀).mpr ⟨ha₀, hroot⟩⟩
    obtain ⟨D, hD₀⟩ := M.positive Formula.cbSeedCode
      Formula.cbSeedCode_stratified ρ hw
    have hD (a : V) : M.mem a D ↔
        M.mem a A ∧ ¬ ∃ b : V, M.RelByGraph H b a :=
      (hD₀ a).trans (hsem a)
    have hDa₀ : M.mem a₀ D := (hD a₀).mpr ⟨ha₀, hroot⟩
    obtain ⟨K, hKinj, hKrel⟩ :=
      M.composeInjection_exists G H A B A hG hH (hnonempty A)
    obtain ⟨X, hDsubX, hXclosed, hXleast⟩ :=
      M.leastSeedSetClosure_exists D K ⟨a₀, hDa₀⟩
    have hDsubA (a : V) (haD : M.mem a D) : M.mem a A :=
      ((hD a).mp haD).1
    have hKlegal : ∀ x z : V,
        M.RelByGraph K x z → M.mem x A ∧ M.mem z A :=
      hKinj.1
    have hXsubA (x : V) (hxX : M.mem x X) : M.mem x A :=
      hXleast A hDsubA
        (by intro u v _ huv; exact (hKlegal u v huv).2)
        x hxX
    have hXseed (x : V) (hxA : M.mem x A)
        (hno : ¬ ∃ b : V, M.RelByGraph H b x) : M.mem x X :=
      hDsubX x ((hD x).mpr ⟨hxA, hno⟩)
    have hXstep (x y z : V) (hxX : M.mem x X)
        (hGxy : M.RelByGraph G x y)
        (hHyz : M.RelByGraph H y z) : M.mem z X :=
      hXclosed x z hxX ((hKrel x z).mpr ⟨y, hGxy, hHyz⟩)
    -- Genuine OLD image I=K``X; X is nonempty as it contains a₀.
    obtain ⟨I, hI, _⟩ := M.nonempty_injection_image_exists
      A A K X hKinj ⟨a₀, hDsubX a₀ hDa₀⟩ hXsubA
    -- OLD S=D∪I; its positive witness is a₀∈D.
    obtain ⟨S, hS⟩ := M.binary_union_exists D I ⟨a₀, hDa₀⟩
    have hSD (d : V) (hdD : M.mem d D) : M.mem d S :=
      (hS d).mpr (Or.inl hdD)
    have hSclosed (x z : V)
        (hxS : M.mem x S) (hKxz : M.RelByGraph K x z) :
        M.mem z S := by
      have hxX : M.mem x X := by
        rcases (hS x).mp hxS with hxD | hxI
        · exact hDsubX x hxD
        · obtain ⟨w, hwX, hKwx⟩ := (hI x).mp hxI
          exact hXclosed w x hwX hKwx
      exact (hS z).mpr (Or.inr ((hI z).mpr ⟨x, hxX, hKxz⟩))
    -- Leastness gives X⊆D∪K``X; the reverse follows from X-closure.
    have hXsubS (x : V) (hxX : M.mem x X) : M.mem x S :=
      hXleast S hSD hSclosed x hxX
    have hXcover (a : V) (haA : M.mem a A)
        (haNotX : ¬ M.mem a X) :
        ∃ b : V, M.mem b B ∧ M.RelByGraph H b a := by
      by_contra hno
      have hnH : ¬ ∃ b : V, M.RelByGraph H b a := by
        intro ⟨b, hb⟩
        exact hno ⟨b, (hH.1 b a hb).1, hb⟩
      exact haNotX (hXseed a haA hnH)
    have hXback (b z : V) (hbB : M.mem b B)
        (hHbz : M.RelByGraph H b z) (hzX : M.mem z X) :
        ∃ a : V, M.mem a X ∧ M.RelByGraph G a b := by
      have hzS : M.mem z S := hXsubS z hzX
      rcases (hS z).mp hzS with hzD | hzI
      · exact False.elim (((hD z).mp hzD).2 ⟨b, hHbz⟩)
      · obtain ⟨a, haX, hKaz⟩ := (hI z).mp hzI
        obtain ⟨w, hGaw, hHwz⟩ := (hKrel a z).mp hKaz
        have hwb : w = b := hH.2.2 w b z hHwz hHbz
        exact ⟨a, haX, by simpa [hwb] using hGaw⟩
    have hCut : M.CantorBernsteinCut G H A B X :=
      ⟨hXsubA, hXcover, hXstep, hXback⟩
    obtain ⟨J, hJ, _⟩ := M.old_CB_graph_of_cut
      A B G H X (hnonempty A) hG hH hCut
    exact ⟨J, hJ⟩

/-- Stage 38 strict Frege comparison becomes transitive WITHOUT an
    assumed Cantor–Bernstein interface (still conditional on no old empty
    set, which is exactly the hard NF−0 model branch). -/
theorem PositiveModel.strictFregeBelow_trans_positive {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (m n p : V)
    (hmn : M.StrictFregeBelow m n)
    (hnp : M.StrictFregeBelow n p) :
    M.StrictFregeBelow m p :=
  M.strictFregeBelow_trans_of_CB hnonempty
    (M.internalCantorBernstein_from_positive hnonempty) m n p hmn hnp

end NFMinusZero

/-!
## Stage 45 — LOCAL strict-growth no-return, excluding the singleton trap

The full positive exponentiation E has a singleton-cardinal fixed point,
so a globally quantified assertion E(x)=y → x<y is false.  The old
separator proof requires growth only at points of the OLD cone above the
chosen nontrivial seed m.  We replace Stage 31's too-strong global
hypothesis with an explicitly local one.
No global range(E)⊆domain(E) or Axiom of Counting is assumed.
This is still a conditional no-return theorem: proving the local growth
hypothesis from positive Specker's E is the subsequent obligation.
UNCOMPILED Lean proof attempt.
-/
namespace NFMinusZero

/-- A single E step m→n lies strictly above m; every E step STARTING
from a point above m is strict.  Then the old E orbit of n cannot return
to m.  The proof never assumes growth for E's singleton fixed point. -/
theorem PositiveModel.orbit_no_return_of_local_old_strict_growth
    {V : Type*} (M : PositiveModel V)
    (E L m n D : V)
    (hD : M.IsLeastGraphOrbit E n D)
    (hmn : M.RelByGraph E m n)
    (hmnL : M.RelByGraph L m n)
    (hLtrans : ∀ x y z : V,
      M.RelByGraph L x y → M.RelByGraph L y z →
        M.RelByGraph L x z)
    (hLirrefl : ∀ x : V, ¬ M.RelByGraph L x x)
    (hLocalGrowth : ∀ x y : V,
      M.RelByGraph L m x → M.RelByGraph E x y →
        M.RelByGraph L x y) :
    ¬ M.mem m D := by
  obtain ⟨S, hS⟩ := M.old_forward_cone_exists L m n hmnL
  have hnS : M.mem n S := (hS n).mpr hmnL
  have hSclosed : ∀ x y : V,
      M.mem x S → M.RelByGraph E x y → M.mem y S := by
    intro x y hxS hxy
    have hmx : M.RelByGraph L m x := (hS x).mp hxS
    have hxyL : M.RelByGraph L x y := hLocalGrowth x y hmx hxy
    exact (hS y).mpr (hLtrans m x y hmx hxyL)
  have hmS : ¬ M.mem m S := by
    intro hmS
    exact hLirrefl m ((hS m).mp hmS)
  exact M.orbit_avoids_of_old_closed_separator E m n D S
    hD hnS hSclosed hmS

/-- The complete OLD disjoint recursion under local strict growth,
with no claim that *all* E steps are strict. -/
theorem PositiveModel.orbit_decompose_of_local_old_strict_growth
    {V : Type*} (M : PositiveModel V)
    (E L m n C D : V)
    (hfun : ∀ x y z : V,
      M.RelByGraph E x y → M.RelByGraph E x z → y = z)
    (hmn : M.RelByGraph E m n)
    (hC : M.IsLeastGraphOrbit E m C)
    (hD : M.IsLeastGraphOrbit E n D)
    (hmnL : M.RelByGraph L m n)
    (hLtrans : ∀ x y z : V,
      M.RelByGraph L x y → M.RelByGraph L y z →
        M.RelByGraph L x z)
    (hLirrefl : ∀ x : V, ¬ M.RelByGraph L x x)
    (hLocalGrowth : ∀ x y : V,
      M.RelByGraph L m x → M.RelByGraph E x y →
        M.RelByGraph L x y) :
    (∀ x : V, M.mem x C ↔ x = m ∨ M.mem x D) ∧
    (∃ R : V, R = D ∧
      ∀ x : V, M.mem x R ↔ M.mem x C ∧ x ≠ m) := by
  have hnoreturn := M.orbit_no_return_of_local_old_strict_growth
    E L m n D hD hmn hmnL hLtrans hLirrefl hLocalGrowth
  exact ⟨M.orbit_successor_decomposition
    E m n C D hfun hmn hC hD,
    (M.orbit_tail_is_old_seed_deletion
      E m n C D hfun hmn hC hD hnoreturn).2⟩

end NFMinusZero

/-!
## Stage 47 — remove the Cantor–Bernstein interface from Frege order

This is the direct Stage-38 endpoint after the positive-comprehension
construction of an OLD Cantor–Bernstein graph in Stage 46.  It is a
CONDITIONAL NO-EMPTY-MODEL theorem, not an additional axiom of NF−0.
The singleton fixed point prevents claiming all E edges grow; the
localized no-return principle of Stage 46 remains separate.

UNCOMPILED: the entire source requires Lean kernel verification.
-/
namespace NFMinusZero

/-- The strict-Frege comparison OLD graph is an irreflexive transitive
asymmetric relation in any NF−0 model having no old empty set.
The old CB principle is constructed, NOT assumed. -/
theorem PositiveModel.old_strict_frege_graph_order_positive
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (L : V)
    (hL : ∀ a b : V,
      M.RelByGraph L a b ↔ M.StrictFregeBelow a b) :
    (∀ x : V, ¬ M.RelByGraph L x x) ∧
    (∀ x y z : V,
      M.RelByGraph L x y → M.RelByGraph L y z →
        M.RelByGraph L x z) ∧
    (∀ x y : V,
      M.RelByGraph L x y → ¬ M.RelByGraph L y x) := by
  exact M.old_strict_frege_graph_order_of_CB hnonempty
    (M.internalCantorBernstein_from_positive hnonempty) L hL

/-- If an OLD positive Specker step is based on a non-singleton
representative, construct an OLD strict Frege order graph L carrying
that step, and obtain all strict order laws without assuming CB.
It does NOT assert that ALL positive E steps are strict. -/
theorem PositiveModel.old_strict_frege_graph_for_nonsingleton_step
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (m n : V)
    (hm : M.NonSingletonFrege m)
    (hstep : M.PositiveExponentStep m n) :
    ∃ L : V,
      (∀ a b : V,
        M.RelByGraph L a b ↔ M.StrictFregeBelow a b) ∧
      M.RelByGraph L m n ∧
      (∀ x : V, ¬ M.RelByGraph L x x) ∧
      (∀ x y z : V,
        M.RelByGraph L x y → M.RelByGraph L y z →
          M.RelByGraph L x z) := by
  obtain ⟨L, hL⟩ :=
    M.old_strict_frege_graph_of_E_edge hnonempty m n hm hstep
  have hmn : M.RelByGraph L m n :=
    (hL m n).mpr (M.positiveSpecker_local_strict_growth
      hnonempty m n hm hstep)
  obtain ⟨hirr, htrans, _⟩ :=
    M.old_strict_frege_graph_order_positive hnonempty L hL
  exact ⟨L, hL, hmn, hirr, htrans⟩

end NFMinusZero

/-!
## Stage 48 — discharge local strict growth on the actual OLD Frege cone

A strict Frege embedding of a non-singleton USC cardinal into an E-domain
cardinal forces the latter to have a non-singleton USC representative.
Consequently EVERY E edge whose source lies strictly above a non-singleton
seed grows in the OLD strict Frege order. This proves the Stage-46 local
no-return hypothesis rather than adding it as an assumption.

The resulting OLD orbit tail is a genuine OLD proper deletion, but this does
NOT establish that E has a successor at every point of the orbit.  In
particular no global range(E) ⊆ domain(E), Axiom of Counting, or infinite
internal orbit is claimed. This file remains UNCOMPILED.
-/
namespace NFMinusZero

/-- An internally represented injection sends two distinct source elements
    to two distinct target elements, without invoking Choice. -/
theorem PositiveModel.injection_preserves_two_members {V : Type*}
    (M : PositiveModel V) (G A B a b : V)
    (hG : M.InjectionGraph G A B)
    (ha : M.mem a A) (hb : M.mem b A) (hab : a ≠ b) :
    ∃ u v : V, M.mem u B ∧ M.mem v B ∧ u ≠ v := by
  obtain ⟨u, ⟨hau, huB⟩, _⟩ := hG.2.1 a ha
  obtain ⟨v, ⟨hbv, hvB⟩, _⟩ := hG.2.1 b hb
  refine ⟨u, v, huB, hvB, ?_⟩
  intro huv
  have hbu : M.RelByGraph G b u := by simpa [huv] using hbv
  exact hab (hG.2.2 a b u hau hbu)

/-- If a non-singleton Frege cardinal is strictly below an E-domain
    cardinal, the latter is also non-singleton.  The E-domain witness is
    essential: an arbitrary larger Frege class need not be represented by
    a USC in the absence of a type-lowering principle. -/
theorem PositiveModel.nonSingletonFrege_of_strict_below_E_domain
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ z : V, M.mem z S)
    (m x y : V)
    (hm : M.NonSingletonFrege m)
    (hmx : M.StrictFregeBelow m x)
    (hxy : M.PositiveExponentStep x y) :
    M.NonSingletonFrege x := by
  obtain ⟨A₀, U₀, a, b, hU₀, hmU₀, ha, hb, hab⟩ := hm
  obtain ⟨A, U, P, hU, hP, hxU, hyP⟩ := hxy
  have hEmb : M.StrictlyEmbeds U₀ U :=
    (M.strictFregeBelow_iff_representatives
      hnonempty m x U₀ U hmU₀ hxU).mp hmx
  obtain ⟨G, hG⟩ := hEmb.1
  obtain ⟨s, hs⟩ := M.singleton_exists a
  obtain ⟨t, ht⟩ := M.singleton_exists b
  have hsU₀ : M.mem s U₀ := (hU₀ s).mpr ⟨a, ha, hs⟩
  have htU₀ : M.mem t U₀ := (hU₀ t).mpr ⟨b, hb, ht⟩
  have hst : s ≠ t := by
    intro hst
    have hbt : M.IsSingleton b s := by simpa [← hst] using ht
    exact hab (M.singleton_source_unique a b s hs hbt)
  obtain ⟨s', t', hs'U, ht'U, hs't'⟩ :=
    M.injection_preserves_two_members G U₀ U s t
      hG hsU₀ htU₀ hst
  obtain ⟨a', b', ha', hb', hab'⟩ :=
    M.usc_two_members_reflects A U s' t' hU hs'U ht'U hs't'
  exact ⟨A, U, a', b', hU, hxU, ha', hb', hab'⟩

/-- Local strict growth is derivable from an OLD strict cardinal comparison
    with a non-singleton seed, whenever the next E edge actually exists. -/
theorem PositiveModel.positiveSpecker_strict_growth_above_seed
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ z : V, M.mem z S)
    (m x y : V)
    (hm : M.NonSingletonFrege m)
    (hmx : M.StrictFregeBelow m x)
    (hxy : M.PositiveExponentStep x y) :
    M.StrictFregeBelow x y := by
  have hx : M.NonSingletonFrege x :=
    M.nonSingletonFrege_of_strict_below_E_domain
      hnonempty m x y hm hmx hxy
  exact M.positiveSpecker_local_strict_growth
    hnonempty x y hx hxy

/-- On the OLD strict Frege graph, local growth above a non-singleton
    seed holds for the genuine partial E graph, with no totality premise. -/
theorem PositiveModel.positiveSpecker_old_local_growth
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ z : V, M.mem z S)
    (E L m : V)
    (hE : ∀ x y : V,
      M.RelByGraph E x y ↔ M.PositiveExponentStep x y)
    (hL : ∀ a b : V,
      M.RelByGraph L a b ↔ M.StrictFregeBelow a b)
    (hm : M.NonSingletonFrege m) :
    ∀ x y : V,
      M.RelByGraph L m x → M.RelByGraph E x y →
        M.RelByGraph L x y := by
  intro x y hmx hxy
  apply (hL x y).mpr
  exact M.positiveSpecker_strict_growth_above_seed
    hnonempty m x y hm ((hL m x).mp hmx) ((hE x y).mp hxy)

/-- The least OLD E-orbit of the successor n cannot return to a
    non-singleton seed m.  This discharges the Stage-46 local-growth
    hypothesis using the actual OLD Frege comparison graph. -/
theorem PositiveModel.positiveSpecker_old_orbit_no_return
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ z : V, M.mem z S)
    (E m n D : V)
    (hE : ∀ x y : V,
      M.RelByGraph E x y ↔ M.PositiveExponentStep x y)
    (hm : M.NonSingletonFrege m)
    (hmn : M.RelByGraph E m n)
    (hD : M.IsLeastGraphOrbit E n D) :
    ¬ M.mem m D := by
  have hstep : M.PositiveExponentStep m n := (hE m n).mp hmn
  obtain ⟨L, hL, hmnL, hirr, htrans⟩ :=
    M.old_strict_frege_graph_for_nonsingleton_step
      hnonempty m n hm hstep
  have hlocal := M.positiveSpecker_old_local_growth
    hnonempty E L m hE hL hm
  exact M.orbit_no_return_of_local_old_strict_growth
    E L m n D hD hmn hmnL htrans hirr hlocal

/-- Genuine OLD successor-orbit decomposition and OLD deletion of the
    initial non-singleton cardinal, using the PARTIAL E graph.
    This proves one proper-tail step, not successor totality or Infinity. -/
theorem PositiveModel.positiveSpecker_old_orbit_proper_tail
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ z : V, M.mem z S)
    (E m n C D : V)
    (hE : ∀ x y : V,
      M.RelByGraph E x y ↔ M.PositiveExponentStep x y)
    (hm : M.NonSingletonFrege m)
    (hmn : M.RelByGraph E m n)
    (hC : M.IsLeastGraphOrbit E m C)
    (hD : M.IsLeastGraphOrbit E n D) :
    (∀ x : V, M.mem x C ↔ x = m ∨ M.mem x D) ∧
    (∃ R : V, R = D ∧
      ∀ x : V, M.mem x R ↔ M.mem x C ∧ x ≠ m) := by
  have hstep : M.PositiveExponentStep m n := (hE m n).mp hmn
  obtain ⟨L, hL, hmnL, hirr, htrans⟩ :=
    M.old_strict_frege_graph_for_nonsingleton_step
      hnonempty m n hm hstep
  have hlocal := M.positiveSpecker_old_local_growth
    hnonempty E L m hE hL hm
  have hfun : ∀ x y z : V,
      M.RelByGraph E x y → M.RelByGraph E x z → y = z := by
    intro x y z hxy hxz
    exact M.positiveExponentStep_functional hnonempty x y z
      ((hE x y).mp hxy) ((hE x z).mp hxz)
  exact M.orbit_decompose_of_local_old_strict_growth
    E L m n C D hfun hmn hC hD hmnL htrans hirr hlocal

/-- No E-edge beginning strictly above a non-singleton seed can lie on
    a finite OLD return cycle.  This uses an actual least OLD orbit of
    its target, not external natural-number iteration. -/
theorem PositiveModel.positiveSpecker_old_no_return_above_seed
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ z : V, M.mem z S)
    (E m x y D : V)
    (hE : ∀ a b : V,
      M.RelByGraph E a b ↔ M.PositiveExponentStep a b)
    (hm : M.NonSingletonFrege m)
    (hmx : M.StrictFregeBelow m x)
    (hxy : M.RelByGraph E x y)
    (hD : M.IsLeastGraphOrbit E y D) :
    ¬ M.mem x D := by
  have hx : M.NonSingletonFrege x :=
    M.nonSingletonFrege_of_strict_below_E_domain
      hnonempty m x y hm hmx ((hE x y).mp hxy)
  exact M.positiveSpecker_old_orbit_no_return
    hnonempty E x y D hE hx hxy hD

end NFMinusZero

/-!
## Stage 49 — the old one-point successor relation on positive Frege classes

A no-return orbit step is not yet a numerical cardinal-addition theorem.
We formulate a type-correct relation between *old positive Frege classes*
which records an actual one-point extension of representatives and apply
it to the OLD positive Specker orbit, without assuming an empty set,
Counting, internal finiteness, or the totality of E.

Everything below is an UNCOMPILED Lean proof attempt.
-/
namespace NFMinusZero

/-- The positive one-point extension of an OLD set `D` by a fresh point
    `p`, with its resulting old set `C`.  This is the exact set-level
    meaning of adjoining one point; no disjoint union primitive is used. -/
def PositiveModel.IsOldOnePointExtension {V : Type*}
    (M : PositiveModel V) (D C p : V) : Prop :=
  (∀ x : V, M.mem x C ↔ x = p ∨ M.mem x D) ∧
  ¬ M.mem p D

/-- A Frege successor relation for positive cardinal classes, witnessed
    by genuine OLD representatives and their one-point extension.
    It is a relation, rather than an unproved total successor function. -/
def PositiveModel.IsPositiveFregeSuccessor {V : Type*}
    (M : PositiveModel V) (u v : V) : Prop :=
  ∃ D C p : V,
    M.IsFregeClass u D ∧
    M.IsFregeClass v C ∧
    M.IsOldOnePointExtension D C p

/-- Every nonempty OLD set admits an OLD one-point Frege extension when
    a fresh point and a representing old extension set are supplied.
    Both Frege classes are constructed by positive comprehension. -/
theorem PositiveModel.old_one_point_extension_frege_exists {V : Type*}
    (M : PositiveModel V) (D C p : V)
    (hD : ∃ x : V, M.mem x D)
    (hC : ∃ x : V, M.mem x C)
    (hext : M.IsOldOnePointExtension D C p) :
    ∃ u v : V,
      M.IsFregeClass u D ∧
      M.IsFregeClass v C ∧
      M.IsPositiveFregeSuccessor u v := by
  obtain ⟨u, hu⟩ := M.fregeClass_exists D hD
  obtain ⟨v, hv⟩ := M.fregeClass_exists C hC
  exact ⟨u, v, hu, hv, ⟨D, C, p, hu, hv, hext⟩⟩

/-- Specker's genuine old orbit recursion yields a *one-point Frege
    successor*, not merely the external equation of two subsets.
    This makes no unjustified claim that the two Frege classes differ:
    that follows only after finiteness has been proved internally. -/
theorem PositiveModel.positiveSpecker_orbit_frege_one_step {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ z : V, M.mem z S)
    (E m n C D : V)
    (hE : ∀ a b : V,
      M.RelByGraph E a b ↔ M.PositiveExponentStep a b)
    (hm : M.NonSingletonFrege m)
    (hmn : M.RelByGraph E m n)
    (hC : M.IsLeastGraphOrbit E m C)
    (hD : M.IsLeastGraphOrbit E n D) :
    ∃ u v : V,
      M.IsFregeClass u D ∧
      M.IsFregeClass v C ∧
      M.IsPositiveFregeSuccessor u v := by
  have hno : ¬ M.mem m D :=
    M.positiveSpecker_old_orbit_no_return
      hnonempty E m n D hE hm hmn hD
  obtain ⟨hrec, _⟩ :=
    M.positiveSpecker_old_orbit_proper_tail
      hnonempty E m n C D hE hm hmn hC hD
  have hExt : M.IsOldOnePointExtension D C m := ⟨hrec, hno⟩
  exact M.old_one_point_extension_frege_exists D C m
    ⟨n, hD.1⟩ ⟨m, hC.1⟩ hExt

end NFMinusZero

/-!
## Stage 50 — explicit stratification of the one-point-extension relation

The Frege orbit-successor theorem of Stage 49 relies on an actual OLD
one-point extension.  Here this extension is encoded as a formula of the
original membership/equality language with a single stratification map.
It is not a numerical cardinal sum and it does not assume Counting.

The cumulative file remains UNCOMPILED.
-/
namespace NFMinusZero
namespace Formula

/-- Free 0=D (type 1), 1=C (type 1), 2=p (type 0).
    Bound 3=x (type 0).  The clause p∉D makes the extension disjoint. -/
def oldOnePointExtensionCode : Formula :=
  .conj
    (.all 3 (iffF (.mem 3 1)
      (or (.eq 3 2) (.mem 3 0))))
    (.neg (.mem 2 0))

def oldOnePointExtensionTypes (i : Nat) : Int :=
  if i = 0 ∨ i = 1 then 1 else 0

theorem oldOnePointExtensionCode_fits :
    oldOnePointExtensionCode.fits oldOnePointExtensionTypes := by
  simp [oldOnePointExtensionCode, oldOnePointExtensionTypes,
    iffF_fits, or_fits, Formula.fits]

theorem oldOnePointExtensionCode_stratified :
    oldOnePointExtensionCode.Stratified :=
  ⟨oldOnePointExtensionTypes, oldOnePointExtensionCode_fits⟩

/-- Semantic correctness for any assignment and any positive model.
    No parameters or auxiliary functions of different types occur. -/
theorem oldOnePointExtensionCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    oldOnePointExtensionCode.holds M.mem ρ ↔
      M.IsOldOnePointExtension (ρ 0) (ρ 1) (ρ 2) := by
  classical
  change
    ((∀ x : V,
        (iffF (.mem 3 1) (or (.eq 3 2) (.mem 3 0))).holds
          M.mem (overwrite ρ 3 x)) ∧
      ¬ M.mem (ρ 2) (ρ 0)) ↔
    ((∀ x : V,
        M.mem x (ρ 1) ↔ x = ρ 2 ∨ M.mem x (ρ 0)) ∧
      ¬ M.mem (ρ 2) (ρ 0))
  constructor
  · rintro ⟨hall, hp⟩
    refine ⟨?_, hp⟩
    intro x
    have hx := hall x
    rw [iffF_holds] at hx
    simpa [Formula.holds, overwrite, or_holds, and_assoc, exists_and_right, or_iff_not_imp_left] using hx
  · rintro ⟨hall, hp⟩
    refine ⟨?_, hp⟩
    intro x
    rw [iffF_holds]
    simpa [Formula.holds, overwrite, or_holds, and_assoc, exists_and_right, or_iff_not_imp_left] using (hall x)

end Formula
end NFMinusZero

/-!
## Stage 51 — finite OLD orbit cardinalities strictly grow by one point

In Specker's finite-orbit induction one must show that deleting an
actual orbit point changes the Frege cardinal. This is false for arbitrary
infinite OLD sets. We isolate exactly the required OLD Dedekind-finiteness
property and prove the correct strict-cardinal conclusion using an actual
OLD inclusion-injection graph and absence of an OLD bijection.

The adjective `DedekindFinite` here means an INTERNAL quantification over
OLD subsets and OLD bijection graphs, not a metatheoretic `Finite V`.
Its equivalence with Specker's preferred finite-cardinal notion remains a
separate proof obligation.  All code is UNCOMPILED.
-/
namespace NFMinusZero

/-- An OLD set is Dedekind-finite if no genuinely OLD proper subset is
    OLD-equinumerous with it. Every quantified set/function is an object
    of the underlying NF−0 model. -/
def PositiveModel.IsOldDedekindFinite {V : Type*}
    (M : PositiveModel V) (S : V) : Prop :=
  ∀ T : V,
    (∀ x : V, M.mem x T → M.mem x S) →
    M.Equinumerous T S →
    ∀ x : V, M.mem x S → M.mem x T

/-- An OLD nonempty one-point extension strictly increases OLD cardinal
    comparison as soon as the extension is internally Dedekind-finite. -/
theorem PositiveModel.old_one_point_extension_strict_of_finite {V : Type*}
    (M : PositiveModel V) (D C p : V)
    (hD : ∃ x : V, M.mem x D)
    (hext : M.IsOldOnePointExtension D C p)
    (hfin : M.IsOldDedekindFinite C) :
    M.StrictlyEmbeds D C := by
  have hDC (x : V) (hx : M.mem x D) : M.mem x C :=
    (hext.1 x).mpr (Or.inr hx)
  obtain ⟨G, hG⟩ := M.injection_of_old_inclusion D C hD hDC
  refine ⟨⟨G, hG⟩, ?_⟩
  intro hEq
  have hCD : ∀ x : V, M.mem x C → M.mem x D :=
    hfin D hDC hEq
  have hpC : M.mem p C :=
    (hext.1 p).mpr (Or.inl rfl)
  exact hext.2 (hCD p hpC)

/-- The positive Frege cardinal of the OLD successor orbit is strictly
    above the Frege cardinal of its OLD tail, PROVIDED the larger orbit
    is Dedekind-finite internally.  The result does not assert that the
    Specker orbit is finite or that all E iterates exist. -/
theorem PositiveModel.positiveSpecker_finite_orbit_cardinal_step {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ z : V, M.mem z S)
    (E m n C D : V)
    (hE : ∀ a b : V,
      M.RelByGraph E a b ↔ M.PositiveExponentStep a b)
    (hm : M.NonSingletonFrege m)
    (hmn : M.RelByGraph E m n)
    (hC : M.IsLeastGraphOrbit E m C)
    (hD : M.IsLeastGraphOrbit E n D)
    (hfin : M.IsOldDedekindFinite C) :
    ∃ u v : V,
      M.IsFregeClass u D ∧ M.IsFregeClass v C ∧
      M.IsPositiveFregeSuccessor u v ∧
      M.StrictFregeBelow u v := by
  have hno : ¬ M.mem m D :=
    M.positiveSpecker_old_orbit_no_return
      hnonempty E m n D hE hm hmn hD
  obtain ⟨hrec, _⟩ :=
    M.positiveSpecker_old_orbit_proper_tail
      hnonempty E m n C D hE hm hmn hC hD
  have hext : M.IsOldOnePointExtension D C m := ⟨hrec, hno⟩
  obtain ⟨u, v, hu, hv, hsucc⟩ :=
    M.old_one_point_extension_frege_exists D C m
      ⟨n, hD.1⟩ ⟨m, hC.1⟩ hext
  have hstrict : M.StrictlyEmbeds D C :=
    M.old_one_point_extension_strict_of_finite D C m
      ⟨n, hD.1⟩ hext hfin
  exact ⟨u, v, hu, hv, hsucc, ⟨D, C, hu, hv, hstrict⟩⟩

end NFMinusZero

/-!
## Stage 52 — internally represented Dedekind infinity and proper self-injections

For this positive theory, `¬ IsOldDedekindFinite S` is *equivalent* to an
actual OLD injective Kuratowski graph mapping `S` into a proper OLD subset.
This is not an external `Function.Injective` or an assumed Dedekind shift.
The forward direction uses an OLD inverse bijection; the reverse direction
constructs the OLD image by positive comprehension and restricts the graph
codomain to that image. All proof scripts are UNCOMPILED.
-/
namespace NFMinusZero

/-- A proper OLD subset T of S together with an actual OLD injection S→T. -/
def PositiveModel.HasOldProperSelfInjection {V : Type*}
    (M : PositiveModel V) (S : V) : Prop :=
  ∃ T G p : V,
    (∀ x : V, M.mem x T → M.mem x S) ∧
    M.mem p S ∧ ¬ M.mem p T ∧ M.InjectionGraph G S T

/-- In the no-empty branch, an OLD set is internally Dedekind-infinite
if and only if it has a genuine OLD proper self-injection.  The proof
requires neither choice nor a set of all injection maps. -/
theorem PositiveModel.old_not_dedekind_finite_iff_self_injection
    {V : Type*} (M : PositiveModel V) (S : V) :
    ¬ M.IsOldDedekindFinite S ↔ M.HasOldProperSelfInjection S := by
  classical
  constructor
  · intro hNotFinite
    unfold PositiveModel.IsOldDedekindFinite at hNotFinite
    push_neg at hNotFinite
    obtain ⟨T, hTS, hTSbij, p, hpS, hpNotT⟩ := hNotFinite
    obtain ⟨G, hG⟩ := hTSbij
    have hTnonempty : ∃ t : V, M.mem t T := by
      obtain ⟨t, ⟨hGtp, htT⟩, _⟩ := hG.2.2 p hpS
      exact ⟨t, htT⟩
    obtain ⟨H, hH, _⟩ :=
      M.inverseBijection_exists G T S hG hTnonempty
    have hHinj : M.InjectionGraph H S T := by
      refine ⟨hH.1, hH.2.1, ?_⟩
      intro x x' y hxy hx'y
      have hyT : M.mem y T := (hH.1 x y hxy).2
      obtain ⟨z, ⟨hyz, hzS⟩, huniq⟩ := hH.2.2 y hyT
      have hxS : M.mem x S := (hH.1 x y hxy).1
      have hx'S : M.mem x' S := (hH.1 x' y hx'y).1
      exact (huniq x ⟨hxy, hxS⟩).trans
        (huniq x' ⟨hx'y, hx'S⟩).symm
    exact ⟨T, H, p, hTS, hpS, hpNotT, hHinj⟩
  · rintro ⟨T, G, p, hTS, hpS, hpNotT, hG⟩ hFinite
    obtain ⟨I, hI, hIinT⟩ :=
      M.nonempty_injection_image_exists S T G S hG
        ⟨p, hpS⟩ (fun x hx => hx)
    have hIinS (y : V) (hyI : M.mem y I) : M.mem y S :=
      hTS y (hIinT y hyI)
    have hGbij : M.BijectionGraph G S I := by
      refine ⟨?_, ?_, ?_⟩
      · intro x y hxy
        have hxS : M.mem x S := (hG.1 x y hxy).1
        exact ⟨hxS, (hI y).mpr ⟨x, hxS, hxy⟩⟩
      · intro x hxS
        obtain ⟨y, ⟨hxy, hyT⟩, huniq⟩ := hG.2.1 x hxS
        refine ⟨y, ⟨hxy, (hI y).mpr ⟨x, hxS, hxy⟩⟩, ?_⟩
        intro y' hy'
        exact huniq y' ⟨hy'.1, hIinT y' hy'.2⟩
      · intro y hyI
        obtain ⟨x, hxS, hxy⟩ := (hI y).mp hyI
        refine ⟨x, ⟨hxy, hxS⟩, ?_⟩
        intro x' hx'
        exact hG.2.2 x' x y hx'.1 hxy
    obtain ⟨H, hH, _⟩ :=
      M.inverseBijection_exists G S I hGbij ⟨p, hpS⟩
    have hSintoI : ∀ x : V, M.mem x S → M.mem x I :=
      hFinite I hIinS ⟨H, hH⟩
    exact hpNotT (hIinT p (hSintoI p hpS))

/-- Any OLD one-point orbit extension whose larger orbit can be injected
into its own proper tail is internally Dedekind-infinite. -/
theorem PositiveModel.orbit_tail_self_injection_implies_infinite
    {V : Type*} (M : PositiveModel V)
    (C D m G : V)
    (hext : M.IsOldOnePointExtension D C m)
    (hG : M.InjectionGraph G C D) :
    ¬ M.IsOldDedekindFinite C := by
  apply (M.old_not_dedekind_finite_iff_self_injection C).mpr
  refine ⟨D, G, m, ?_, ?_, hext.2, hG⟩
  · intro x hxD
    exact (hext.1 x).mpr (Or.inr hxD)
  · exact (hext.1 m).mpr (Or.inl rfl)

end NFMinusZero

/-!
## Stage 53 — a single stratified formula for internal OLD Dedekind finiteness

No meta-level `Finite` predicate or function space is used.  The formula
quantifies over actual OLD subsets T and OLD Kuratowski bijection graphs.
Free slot 0=S (type 1); bound slot 2=T (type 1); element tests 5,6
(type 0); renamed equinumerosity graph and witness blocks are disjoint.
The source is not yet Lean-compiled.
-/
namespace NFMinusZero
namespace Formula

/-- Rename equinumerosity's sets (0,1) to (T,S)=(2,0), and move all
its graph/witness quantifiers above 100, away from the outer binders. -/
def oldFiniteEquivRename (k : Nat) : Nat :=
  if k = 0 then 2 else if k = 1 then 0 else k + 100

private theorem oldFiniteEquivRename_injective :
    Function.Injective oldFiniteEquivRename := by
  intro a b h
  unfold oldFiniteEquivRename at h
  split_ifs at h <;> omega

/-- `T ⊆ S`, with T=2 and S=0. -/
def oldFiniteSubsetForward : Formula :=
  .all 5 (impliesF (.mem 5 2) (.mem 5 0))

/-- `S ⊆ T`, with S=0 and T=2. -/
def oldFiniteSubsetReverse : Formula :=
  .all 6 (impliesF (.mem 6 0) (.mem 6 2))

def oldFiniteEquivCode : Formula :=
  equinumerosityCode.rename oldFiniteEquivRename

/-- An internally Dedekind-finite OLD set S (free slot 0). -/
def oldDedekindFiniteCode : Formula :=
  .all 2 (impliesF oldFiniteSubsetForward
    (impliesF oldFiniteEquivCode oldFiniteSubsetReverse))

/-- The same-level equality of representative sets is explicit. -/
def oldDedekindFiniteTypes (k : Nat) : Int :=
  if k = 0 ∨ k = 2 then 1
  else if 102 ≤ k ∧ k < 200 then equinumerosityTypes (k - 100)
  else 0

private theorem oldFiniteEquivRename_types (k : Nat) (hk : k < 100) :
    oldDedekindFiniteTypes (oldFiniteEquivRename k) =
      equinumerosityTypes k := by
  by_cases h0 : k = 0
  · subst k
    norm_num [oldDedekindFiniteTypes, oldFiniteEquivRename,
      equinumerosityTypes]
  by_cases h1 : k = 1
  · subst k
    norm_num [oldDedekindFiniteTypes, oldFiniteEquivRename,
      equinumerosityTypes]
  have hlow : 102 ≤ k + 100 := by omega
  have hhi : k + 100 < 200 := by omega
  have hsub : k + 100 - 100 = k := by omega
  simp [oldDedekindFiniteTypes, oldFiniteEquivRename,
    h0, h1, hlow, hhi, hsub,
    show ¬(k+100=0 ∨ k+100=2) from by omega]

private theorem oldFiniteEquivCode_fits :
    oldFiniteEquivCode.fits oldDedekindFiniteTypes := by
  rw [oldFiniteEquivCode, rename_fits]
  have hbounded : equinumerosityCode.Bounded 100 := by decide
  apply (fits_congr_bounded equinumerosityCode 100 hbounded
    (fun k => oldDedekindFiniteTypes (oldFiniteEquivRename k))
    equinumerosityTypes
    (fun k hk => oldFiniteEquivRename_types k hk)).mpr
  exact equinumerosityCode_fits

theorem oldDedekindFiniteCode_fits :
    oldDedekindFiniteCode.fits oldDedekindFiniteTypes := by
  simp [oldDedekindFiniteCode, impliesF_fits, Formula.fits,
    oldFiniteSubsetForward, oldFiniteSubsetReverse,
    oldDedekindFiniteTypes, oldFiniteEquivCode_fits]

theorem oldDedekindFiniteCode_stratified :
    oldDedekindFiniteCode.Stratified :=
  ⟨oldDedekindFiniteTypes, oldDedekindFiniteCode_fits⟩

private theorem oldFiniteSubsetForward_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    oldFiniteSubsetForward.holds M.mem ρ ↔
      ∀ x : V, M.mem x (ρ 2) → M.mem x (ρ 0) := by
  classical
  simp [oldFiniteSubsetForward, Formula.holds,
    impliesF_holds, overwrite, and_assoc, exists_and_right, or_iff_not_imp_left]

private theorem oldFiniteSubsetReverse_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    oldFiniteSubsetReverse.holds M.mem ρ ↔
      ∀ x : V, M.mem x (ρ 0) → M.mem x (ρ 2) := by
  classical
  simp [oldFiniteSubsetReverse, Formula.holds,
    impliesF_holds, overwrite, and_assoc, exists_and_right, or_iff_not_imp_left]

private theorem oldFiniteEquivCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    oldFiniteEquivCode.holds M.mem ρ ↔
      M.Equinumerous (ρ 2) (ρ 0) := by
  exact (rename_holds M.mem oldFiniteEquivRename
    oldFiniteEquivRename_injective equinumerosityCode ρ).trans
    (by simpa [oldFiniteEquivRename] using
      (equinumerosityCode_correct M
        (fun k => ρ (oldFiniteEquivRename k))))

/-- Correct semantics of the INTERNAL finiteness predicate: it tests
all OLD subsets and all OLD bijections, not external cardinalities. -/
theorem oldDedekindFiniteCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    oldDedekindFiniteCode.holds M.mem ρ ↔
      M.IsOldDedekindFinite (ρ 0) := by
  classical
  change
    (∀ T : V,
      (impliesF oldFiniteSubsetForward
        (impliesF oldFiniteEquivCode oldFiniteSubsetReverse)).holds
          M.mem (overwrite ρ 2 T)) ↔ _
  constructor
  · intro h T hTS hEq x hxS
    have hforward : oldFiniteSubsetForward.holds M.mem
        (overwrite ρ 2 T) :=
      (oldFiniteSubsetForward_correct M _).mpr
        (by simpa [overwrite] using hTS)
    have houter := h T
    rw [impliesF_holds] at houter
    have hinner := houter hforward
    rw [impliesF_holds] at hinner
    have heq : oldFiniteEquivCode.holds M.mem
        (overwrite ρ 2 T) :=
      (oldFiniteEquivCode_correct M _).mpr
        (by simpa [overwrite] using hEq)
    have hrev :=
      (oldFiniteSubsetReverse_correct M _).mp (hinner heq)
    have hrev' : ∀ x : V, M.mem x (ρ 0) → M.mem x T := by
      simpa [overwrite] using hrev
    exact hrev' x hxS
  · intro h T
    rw [impliesF_holds]
    intro hforward
    rw [impliesF_holds]
    intro heq
    apply (oldFiniteSubsetReverse_correct M _).mpr
    have hTS : ∀ x : V, M.mem x T → M.mem x (ρ 0) := by
      simpa [overwrite] using
        (oldFiniteSubsetForward_correct M _).mp hforward
    have hEq : M.Equinumerous T (ρ 0) := by
      simpa [overwrite] using
        (oldFiniteEquivCode_correct M _).mp heq
    simpa [overwrite] using h T hTS hEq

end Formula
end NFMinusZero

/-!
## Stage 54 — the OLD set of all internally Dedekind-finite OLD sets

The Stage 53 finiteness formula is positive-comprehensible because an OLD
singleton exists and is internally Dedekind-finite.  Consequently the
class of all internally Dedekind-finite OLD sets is an ACTUAL old set,
not merely a semantic external class.  No Choice, empty set, Counting,
or Specker theorem is used.  These proof terms are UNCOMPILED.
-/
namespace NFMinusZero

/-- The OLD singleton {a} is internally Dedekind-finite.  This proof
uses only the existence and uniqueness of the member a, together with
surjectivity of a genuinely OLD bijection T≈{a}. -/
theorem PositiveModel.old_singleton_dedekind_finite {V : Type*}
    (M : PositiveModel V) (a s : V)
    (hs : M.IsSingleton a s) : M.IsOldDedekindFinite s := by
  intro T hTs hEq x hxS
  obtain ⟨G, hG⟩ := hEq
  have haS : M.mem a s := (hs a).mpr rfl
  obtain ⟨t, ⟨hGta, htT⟩, _⟩ := hG.2.2 a haS
  have hta : t = a := (hs t).mp (hTs t htT)
  have hxa : x = a := (hs x).mp hxS
  simpa [hxa, hta] using htT

/-- The internally Dedekind-finite sets form an OLD set F.  The
positive-comprehension witness is any OLD singleton.  Notice that F
is a collection of OLD finite sets, not a global set of Frege cardinals
and not the externally defined predicate `Finite V`. -/
theorem PositiveModel.oldDedekindFiniteSets_exists {V : Type*}
    (M : PositiveModel V) :
    ∃ F : V,
      ∀ S : V, M.mem S F ↔ M.IsOldDedekindFinite S := by
  obtain ⟨a, _, _⟩ := M.multiplicity
  obtain ⟨s, hs⟩ := M.singleton_exists a
  have hfinite : M.IsOldDedekindFinite s :=
    M.old_singleton_dedekind_finite a s hs
  let ρ : Nat → V := fun _ => s
  have hw : ∃ S : V,
      Formula.oldDedekindFiniteCode.holds M.mem
        (overwrite ρ 0 S) := by
    refine ⟨s, ?_⟩
    apply (Formula.oldDedekindFiniteCode_correct M _).mpr
    simpa [overwrite] using hfinite
  obtain ⟨F, hF⟩ := M.positive
    Formula.oldDedekindFiniteCode
    Formula.oldDedekindFiniteCode_stratified ρ hw
  refine ⟨F, ?_⟩
  intro S
  exact (hF S).trans (by
    simpa [overwrite] using
      (Formula.oldDedekindFiniteCode_correct M (overwrite ρ 0 S)))

/-- A Frege-class representative is internally Dedekind-finite exactly
when it belongs to the OLD finite-set collection F. -/
theorem PositiveModel.old_finite_collection_membership
    {V : Type*} (M : PositiveModel V)
    (F S : V)
    (hF : ∀ T : V, M.mem T F ↔ M.IsOldDedekindFinite T) :
    M.mem S F ↔ M.IsOldDedekindFinite S :=
  hF S

end NFMinusZero

/-!
## Stage 55 — a genuine OLD set of positive Frege cardinals with finite representatives

The old set F from Stage 54 is used as a parameter.  A cardinal m is in
NF when it is the Frege class of an OLD representative A that belongs to F.
The formula is stratified with m and F at the SAME level (2), and A at
level 1.  The distant parameter slot 1000 is outside fregeClassCode's
binder block, so no capture occurs. This is NOT YET a proof that the
finite-cardinal predicate is representative-independent. UNCOMPILED.
-/
namespace NFMinusZero
namespace Formula

/-- Free 0=m and 1000=F; bound 1=A. -/
def finiteFregeViaFiniteSetsCode : Formula :=
  ex 1 (.conj fregeClassCode (.mem 1 1000))

def finiteFregeViaFiniteSetsTypes (k : Nat) : Int :=
  if k = 1000 then 2 else fregeClassTypes k

private theorem fregeClassCode_fits_with_finite_param :
    fregeClassCode.fits finiteFregeViaFiniteSetsTypes := by
  have hb : fregeClassCode.Bounded 100 := by decide
  apply (fits_congr_bounded fregeClassCode 100 hb
    fregeClassTypes finiteFregeViaFiniteSetsTypes
    (fun k hk => by
      simp [finiteFregeViaFiniteSetsTypes,
        show k ≠ 1000 from by omega])).mp
  exact fregeClassCode_fits

theorem finiteFregeViaFiniteSetsCode_fits :
    finiteFregeViaFiniteSetsCode.fits finiteFregeViaFiniteSetsTypes := by
  simpa [finiteFregeViaFiniteSetsCode, ex_fits, Formula.fits,
    finiteFregeViaFiniteSetsTypes, fregeClassTypes] using
      fregeClassCode_fits_with_finite_param

theorem finiteFregeViaFiniteSetsCode_stratified :
    finiteFregeViaFiniteSetsCode.Stratified :=
  ⟨finiteFregeViaFiniteSetsTypes,
    finiteFregeViaFiniteSetsCode_fits⟩

theorem finiteFregeViaFiniteSetsCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    finiteFregeViaFiniteSetsCode.holds M.mem ρ ↔
      ∃ A : V,
        M.IsFregeClass (ρ 0) A ∧ M.mem A (ρ 1000) := by
  classical
  rw [finiteFregeViaFiniteSetsCode, ex_holds]
  apply exists_congr
  intro A
  change
    (fregeClassCode.holds M.mem (overwrite ρ 1 A) ∧
      M.mem A (ρ 1000)) ↔ _
  simpa [overwrite] using
    (and_congr (fregeClassCode_correct M (overwrite ρ 1 A))
      Iff.rfl)

end Formula

/-- The positive Frege classes having some internally Dedekind-finite
OLD representative form an actual OLD set `NF`.  This does not assume
that `IsOldDedekindFinite` is preserved under equinumerosity: the
existential-representative definition is intentionally used. -/
theorem PositiveModel.oldFiniteFregeCardinals_exists {V : Type*}
    (M : PositiveModel V) :
    ∃ NF : V,
      ∀ m : V, M.mem m NF ↔
        ∃ A : V,
          M.IsFregeClass m A ∧ M.IsOldDedekindFinite A := by
  obtain ⟨F, hF⟩ := M.oldDedekindFiniteSets_exists
  obtain ⟨a, _, _⟩ := M.multiplicity
  obtain ⟨s, hs⟩ := M.singleton_exists a
  have hsFinite : M.IsOldDedekindFinite s :=
    M.old_singleton_dedekind_finite a s hs
  have hsF : M.mem s F := (hF s).mpr hsFinite
  obtain ⟨c, hc⟩ :=
    M.fregeClass_exists s ⟨a, (hs a).mpr rfl⟩
  let ρ : Nat → V := fun k => if k = 1000 then F else s
  have hw : ∃ m : V,
      Formula.finiteFregeViaFiniteSetsCode.holds M.mem
        (overwrite ρ 0 m) := by
    refine ⟨c, ?_⟩
    apply (Formula.finiteFregeViaFiniteSetsCode_correct M _).mpr
    exact ⟨s, by simpa [overwrite] using hc,
      by simpa [overwrite, ρ] using hsF⟩
  obtain ⟨NF, hNF⟩ := M.positive
    Formula.finiteFregeViaFiniteSetsCode
    Formula.finiteFregeViaFiniteSetsCode_stratified ρ hw
  refine ⟨NF, ?_⟩
  intro m
  calc
    M.mem m NF ↔
      Formula.finiteFregeViaFiniteSetsCode.holds M.mem
        (overwrite ρ 0 m) := hNF m
    _ ↔ ∃ A : V, M.IsFregeClass m A ∧ M.mem A F := by
      simpa [overwrite, ρ] using
        (Formula.finiteFregeViaFiniteSetsCode_correct M
          (overwrite ρ 0 m))
    _ ↔ ∃ A : V, M.IsFregeClass m A ∧
          M.IsOldDedekindFinite A := by
      apply exists_congr
      intro A
      exact and_congr Iff.rfl (hF A)

end NFMinusZero


/-!
# A concrete missing Specker theorem: positive powersets commute with USC

APPEND this source after the cumulative NFMinusZero Stage 55 source.
This module is an UNCOMPILED proof attempt: Lean/Mathlib not available.

Main theorem, with genuine old Kuratowski graph:
  P⁺(USC A) ≈ USC(P⁺ A).
This is exactly the naturality law that the modified Specker §7 needs:
  T(E(m)) = E(T(m)) whenever E(m) is defined.
Unlike external cardinal equinumerosity, the graph here is an old-model set.
-/

namespace NFMinusZero

/-- Homogeneous relation from a nonempty family of singletons W
    to the singleton S of the family's union. -/
def PositiveModel.IsSingletonOfUnion {V : Type*}
    (M : PositiveModel V) (W S : V) : Prop :=
  ∃ B : V, M.IsSingleton B S ∧
    ∀ a : V, M.mem a B ↔
      ∃ s : V, M.mem s W ∧ M.mem a s

namespace Formula

/-- Input 0=W, output 1=S. Bound 3=B, 4=B-member-test,
    5=member of B, 6=member of W. W and S have THE SAME type.
    Equations: type(W)=type(S)=2; type(B)=type(s)=1;
    type(a)=0. No global singleton map is a parameter. -/
def singUnionTransportCode : Formula :=
  ex 3 (.conj (singCode 1 3 4)
    (.all 5 (iffF (.mem 5 3)
      (ex 6 (.conj (.mem 6 0) (.mem 5 6))))))

/-- 8=positive powerset of USC(A), 9=USC(positive powerset A).
    The constraints must be inside the old relation graph; without
    them its graph would have unwanted pairs. -/
def singUnionRestrictedCode : Formula :=
  .conj (.mem 0 8) (.conj (.mem 1 9) singUnionTransportCode)

def singUnionTypes (k : Nat) : Int :=
  if k = 0 ∨ k = 1 then 2
  else if k = 8 ∨ k = 9 then 3
  else if k = 3 ∨ k = 4 ∨ k = 6 then 1
  else 0

theorem singUnionTransportCode_fits :
    singUnionTransportCode.fits singUnionTypes := by
  simp [singUnionTransportCode, singUnionTypes, singCode,
    ex_fits, iffF_fits, Formula.fits]

theorem singUnionRestrictedCode_fits :
    singUnionRestrictedCode.fits singUnionTypes := by
  simpa [singUnionRestrictedCode, singUnionTypes, Formula.fits]
    using singUnionTransportCode_fits

theorem singUnionTransportCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    singUnionTransportCode.holds M.mem ρ ↔
      M.IsSingletonOfUnion (ρ 0) (ρ 1) := by
  classical
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
    PositiveModel.IsSingleton, ex_holds, iffF_holds,
    singCode, Formula.holds, overwrite, and_assoc, exists_and_right, or_iff_not_imp_left]

theorem singUnionRestrictedCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    singUnionRestrictedCode.holds M.mem ρ ↔
      M.mem (ρ 0) (ρ 8) ∧ M.mem (ρ 1) (ρ 9) ∧
      M.IsSingletonOfUnion (ρ 0) (ρ 1) := by
  simp [singUnionRestrictedCode, Formula.holds,
    singUnionTransportCode_correct, and_assoc, exists_and_right, or_iff_not_imp_left]

end Formula

/-- If W is a member of P⁺(USC A), union(W) is an OLD subset of A,
    and {union W} lies in USC(P⁺ A).  No empty union is needed. -/
theorem PositiveModel.singUnion_transport_total {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ X : V, ∃ x : V, M.mem x X)
    (A U P PU UP W : V)
    (hU : M.IsUSC U A) (hP : M.IsPositivePowerSet P A)
    (hPU : M.IsPositivePowerSet PU U)
    (hUP : M.IsUSC UP P)
    (hW : M.mem W PU) :
    ∃ S : V, M.mem S UP ∧ M.IsSingletonOfUnion W S := by
  obtain ⟨B, hB⟩ := M.unionFamily_exists W (hnonempty W) hnonempty
  have hBA (a : V) (haB : M.mem a B) : M.mem a A := by
    obtain ⟨s, hsW, has⟩ := (hB a).mp haB
    have hsU : M.mem s U := (hPU W).mp hW s hsW
    obtain ⟨b, hbA, hsb⟩ := (hU s).mp hsU
    have hab : a = b := (hsb a).mp has
    simpa [hab] using hbA
  have hBP : M.mem B P := (hP B).mpr hBA
  obtain ⟨S, hS⟩ := M.singleton_exists B
  have hSUP : M.mem S UP := (hUP S).mpr ⟨B, hBP, hS⟩
  exact ⟨S, hSUP, B, hS, hB⟩

/-- Every singleton of a positive subset B of A has an OLD preimage,
    namely USC(B) regarded as a positive subset of USC(A). -/
theorem PositiveModel.singUnion_transport_onto {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ X : V, ∃ x : V, M.mem x X)
    (A U P PU UP S : V)
    (hU : M.IsUSC U A) (hP : M.IsPositivePowerSet P A)
    (hPU : M.IsPositivePowerSet PU U)
    (hUP : M.IsUSC UP P)
    (hS : M.mem S UP) :
    ∃ W : V, M.mem W PU ∧ M.IsSingletonOfUnion W S := by
  obtain ⟨B, hBP, hBS⟩ := (hUP S).mp hS
  obtain ⟨W, hW⟩ := M.USC_exists B (hnonempty B)
  have hWU : ∀ s : V, M.mem s W → M.mem s U := by
    intro s hsW
    obtain ⟨a, haB, hsa⟩ := (hW s).mp hsW
    have haA : M.mem a A := (hP B).mp hBP a haB
    exact (hU s).mpr ⟨a, haA, hsa⟩
  have hWPU : M.mem W PU := (hPU W).mpr hWU
  have hUnion (a : V) : M.mem a B ↔
      ∃ s : V, M.mem s W ∧ M.mem a s := by
    constructor
    · intro haB
      obtain ⟨s, hsa⟩ := M.singleton_exists a
      exact ⟨s, (hW s).mpr ⟨a, haB, hsa⟩,
        (hsa a).mpr rfl⟩
    · rintro ⟨s, hsW, has⟩
      obtain ⟨b, hbB, hsb⟩ := (hW s).mp hsW
      have hab : a = b := (hsb a).mp has
      simpa [hab] using hbB
  exact ⟨W, hWPU, B, hBS, hUnion⟩

/-- For any W, the singleton of its union is unique. -/
theorem PositiveModel.singUnion_target_unique {V : Type*}
    (M : PositiveModel V) (W S T : V)
    (hS : M.IsSingletonOfUnion W S)
    (hT : M.IsSingletonOfUnion W T) : S = T := by
  obtain ⟨B, hBS, hBW⟩ := hS
  obtain ⟨C, hCT, hCW⟩ := hT
  have hBC : B = C := by
    apply M.extensional B C
    intro a
    exact (hBW a).trans (hCW a).symm
  subst C
  exact M.singleton_unique B S T hBS hCT

/-- Two positive families of A-singletons with the same union are
    identical. This is extensionality *inside* the OLD model. -/
theorem PositiveModel.singUnion_source_unique {V : Type*}
    (M : PositiveModel V)
    (U PU W T S : V)
    (hU : ∀ s : V, M.mem s U → ∃ a : V, M.IsSingleton a s)
    (hPU : M.IsPositivePowerSet PU U)
    (hW : M.mem W PU) (hT : M.mem T PU)
    (hWS : M.IsSingletonOfUnion W S)
    (hTS : M.IsSingletonOfUnion T S) : W = T := by
  obtain ⟨B, hBS, hBW⟩ := hWS
  obtain ⟨C, hCS, hCT⟩ := hTS
  have hBC : B = C := by
    have hBmem : M.mem B S := (hBS B).mpr rfl
    exact (hCS B).mp hBmem
  subst C
  apply M.extensional W T
  intro s
  constructor
  · intro hsW
    have hsU : M.mem s U := (hPU W).mp hW s hsW
    obtain ⟨a, hsa⟩ := hU s hsU
    have haB : M.mem a B :=
      (hBW a).mpr ⟨s, hsW, (hsa a).mpr rfl⟩
    obtain ⟨t, htT, hat⟩ := (hCT a).mp haB
    have htU : M.mem t U := (hPU T).mp hT t htT
    obtain ⟨b, htb⟩ := hU t htU
    have hab : a = b := (htb a).mp hat
    subst b
    have hst : s = t := M.singleton_unique a s t hsa htb
    simpa [hst] using htT
  · intro hsT
    have hsU : M.mem s U := (hPU T).mp hT s hsT
    obtain ⟨a, hsa⟩ := hU s hsU
    have haB : M.mem a B :=
      (hCT a).mpr ⟨s, hsT, (hsa a).mpr rfl⟩
    obtain ⟨t, htW, hat⟩ := (hBW a).mp haB
    have htU : M.mem t U := (hPU W).mp hW t htW
    obtain ⟨b, htb⟩ := hU t htU
    have hab : a = b := (htb a).mp hat
    subst b
    have hst : s = t := M.singleton_unique a s t hsa htb
    simpa [hst] using htW

/-- The exact OLD-bijection theorem needed by Specker:
       P⁺(USC(A)) ≈ USC(P⁺(A)).
    Unlike an external Equiv, the bijection H is an actual object of M.
    No Choice, external singleton function, zero cardinal or Counting. -/
theorem PositiveModel.positivePowerUSC_commute_equinumerous {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ X : V, ∃ x : V, M.mem x X)
    (A U P PU UP : V)
    (hU : M.IsUSC U A) (hP : M.IsPositivePowerSet P A)
    (hPU : M.IsPositivePowerSet PU U)
    (hUP : M.IsUSC UP P) :
    M.Equinumerous PU UP := by
  classical
  let ρ : Nat → V := fun k =>
    if k = 8 then PU else if k = 9 then UP else A
  have hρ8 : ρ 8 = PU := by simp [ρ]
  have hρ9 : ρ 9 = UP := by simp [ρ]
  have hrel (W S : V) :
      Formula.singUnionRestrictedCode.holds M.mem
        (overwrite (overwrite ρ 0 W) 1 S) ↔
      M.mem W PU ∧ M.mem S UP ∧ M.IsSingletonOfUnion W S := by
    simpa [overwrite, hρ8, hρ9] using
      (Formula.singUnionRestrictedCode_correct M
        (overwrite (overwrite ρ 0 W) 1 S))
  have hPU_nonempty : ∃ W : V, M.mem W PU := hnonempty PU
  obtain ⟨W0, hW0⟩ := hPU_nonempty
  obtain ⟨S0, hS0, hWS0⟩ :=
    M.singUnion_transport_total hnonempty A U P PU UP W0
      hU hP hPU hUP hW0
  have hwitness : ∃ W S : V,
      Formula.singUnionRestrictedCode.holds M.mem
        (overwrite (overwrite ρ 0 W) 1 S) :=
    ⟨W0, S0, (hrel W0 S0).mpr ⟨hW0, hS0, hWS0⟩⟩
  obtain ⟨H, hH⟩ := M.internal_graph_of_type_level_formula
    Formula.singUnionRestrictedCode ρ Formula.singUnionTypes
    Formula.singUnionRestrictedCode_fits
    (by simp [Formula.singUnionTypes]) hwitness
  have hHrel (W S : V) : M.RelByGraph H W S ↔
      M.mem W PU ∧ M.mem S UP ∧ M.IsSingletonOfUnion W S :=
    (hH W S).trans (hrel W S)
  refine ⟨H, ?_⟩
  constructor
  · intro W S hWS
    exact ⟨((hHrel W S).mp hWS).1, ((hHrel W S).mp hWS).2.1⟩
  constructor
  · intro W hW
    obtain ⟨S, hS, hWS⟩ :=
      M.singUnion_transport_total hnonempty A U P PU UP W
        hU hP hPU hUP hW
    refine ⟨S, ⟨(hHrel W S).mpr ⟨hW, hS, hWS⟩, hS⟩, ?_⟩
    intro T hWT
    have hTunion := ((hHrel W T).mp hWT.1).2.2
    exact M.singUnion_target_unique W T S hTunion hWS
  · intro S hS
    obtain ⟨W, hW, hWS⟩ :=
      M.singUnion_transport_onto hnonempty A U P PU UP S
        hU hP hPU hUP hS
    refine ⟨W, ⟨(hHrel W S).mpr ⟨hW, hS, hWS⟩, hW⟩, ?_⟩
    intro T hTS
    have hT := ((hHrel T S).mp hTS.1)
    have hU' (s : V) (hsU : M.mem s U) :
        ∃ a : V, M.IsSingleton a s := by
      obtain ⟨a, _, hsa⟩ := (hU s).mp hsU
      exact ⟨a, hsa⟩
    exact M.singUnion_source_unique U PU T W S
      hU' hPU hT.1 hW hT.2.2 hWS

/-! The RELATIONAL T form avoids postulating a global type-raising function. -/
def PositiveModel.PositiveTypeRaise {V : Type*}
    (M : PositiveModel V) (m tm : V) : Prop :=
  ∃ A U : V,
    M.IsFregeClass m A ∧ M.IsUSC U A ∧ M.IsFregeClass tm U

/-- MAIN SPECKER COMMUTING SQUARE (existence form).
If m→n is a positive exponentiation edge, there are old Frege classes
Tm and Tn, with the actual relations T(m)=Tm, T(n)=Tn and
E(Tm)=Tn.  In particular, E does not need to be total. -/
theorem PositiveModel.positiveExponent_typeRaise_commutes {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ X : V, ∃ x : V, M.mem x X)
    (m n : V) (hmn : M.PositiveExponentStep m n) :
    ∃ tm tn : V,
      M.PositiveTypeRaise m tm ∧ M.PositiveTypeRaise n tn ∧
      M.PositiveExponentStep tm tn := by
  obtain ⟨A, U, P, hU, hP, hm, hn⟩ := hmn
  obtain ⟨UU, hUU⟩ := M.USC_exists U (hnonempty U)
  obtain ⟨PU, hPU⟩ := M.powerset_exists U
  obtain ⟨UP, hUP⟩ := M.USC_exists P (hnonempty P)
  obtain ⟨tm, htm⟩ := M.fregeClass_exists UU (hnonempty UU)
  obtain ⟨tn, htn⟩ := M.fregeClass_exists PU (hnonempty PU)
  have htransport : M.Equinumerous PU UP :=
    M.positivePowerUSC_commute_equinumerous hnonempty
      A U P PU UP hU hP hPU hUP
  have htnUP : M.IsFregeClass tn UP :=
    M.fregeClass_rep_independent hnonempty tn PU UP htn htransport
  refine ⟨tm, tn, ?_, ?_, ?_⟩
  · exact ⟨U, UU, hm, hUU, htm⟩
  · exact ⟨P, UP, hn, hUP, htnUP⟩
  · exact ⟨U, UU, PU, hUU, hPU, htm, htn⟩

/-! Exact (Choice-free) domain boundary needed for Specker §4.5. -/

/-- Any inhabited OLD collection of singleton objects contained in USC(V)
    is itself USC(B), for the OLD set B=⋃Y. -/
theorem PositiveModel.usc_of_old_family_of_singletons {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ X : V, ∃ x : V, M.mem x X)
    (V0 U Y : V)
    (hU : M.IsUSC U V0)
    (hYU : ∀ s : V, M.mem s Y → M.mem s U) :
    ∃ B : V, M.IsUSC Y B := by
  obtain ⟨B, hB⟩ := M.unionFamily_exists Y (hnonempty Y) hnonempty
  refine ⟨B, ?_⟩
  intro s
  constructor
  · intro hsY
    obtain ⟨a, _, hsa⟩ := (hU s).mp (hYU s hsY)
    have haB : M.mem a B :=
      (hB a).mpr ⟨s, hsY, (hsa a).mpr rfl⟩
    exact ⟨a, haB, hsa⟩
  · rintro ⟨a, haB, hsa⟩
    obtain ⟨t, htY, hat⟩ := (hB a).mp haB
    obtain ⟨b, _, htb⟩ := (hU t).mp (hYU t htY)
    have hab : a = b := (htb a).mp hat
    subst b
    have hst : s = t := M.singleton_unique a s t hsa htb
    simpa [hst] using htY

/-- An OLD injective graph X→U factors as an OLD bijection X≈Y,
    where Y is its inhabited OLD image Y⊆U. -/
theorem PositiveModel.injection_onto_old_image_equinumerous {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ X : V, ∃ x : V, M.mem x X)
    (X U G : V)
    (hG : M.InjectionGraph G X U) :
    ∃ Y : V, M.Equinumerous X Y ∧
      (∀ s : V, M.mem s Y → M.mem s U) := by
  obtain ⟨Y, hY, hYU⟩ :=
    M.nonempty_injection_image_exists X U G X hG
      (hnonempty X) (fun x hx => hx)
  have hGY : M.BijectionGraph G X Y := by
    refine ⟨?_, ?_, ?_⟩
    · intro x y hxy
      exact ⟨(hG.1 x y hxy).1, (hY y).mpr ⟨x, (hG.1 x y hxy).1, hxy⟩⟩
    · intro x hx
      obtain ⟨y, ⟨hxy, hyU⟩, huniq⟩ := hG.2.1 x hx
      refine ⟨y, ⟨hxy, (hY y).mpr ⟨x, hx, hxy⟩⟩, ?_⟩
      intro y' hy'
      exact huniq y' ⟨hy'.1, hYU y' hy'.2⟩
    · intro y hyY
      obtain ⟨x, hxX, hxy⟩ := (hY y).mp hyY
      refine ⟨x, ⟨hxy, hxX⟩, ?_⟩
      intro x' hx'
      exact hG.2.2 x' x y hx'.1 hxy
  exact ⟨Y, ⟨G, hGY⟩, hYU⟩

/-- INTERNAL CARDINAL DOMAIN BOUNDARY: a cardinal m is in dom(E)
    exactly if an OLD representative injects into USC(V).  This is the
    cardinal inequality m≤Nc(USC(V)); Choice is NOT needed for this iff.
    Choice is needed later to compare every m with the boundary. -/
theorem PositiveModel.positiveExponent_domain_iff_injects_into_USC_V
    {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ X : V, ∃ x : V, M.mem x X)
    (V0 U E m : V)
    (hV0 : ∀ x : V, M.mem x V0)
    (hU : M.IsUSC U V0)
    (hE : ∀ a b : V,
      M.RelByGraph E a b ↔ M.PositiveExponentStep a b) :
    (∃ n : V, M.RelByGraph E m n) ↔
      (∃ X G : V, M.IsFregeClass m X ∧ M.InjectionGraph G X U) := by
  constructor
  · intro hdom
    obtain ⟨A, W, hW, hm⟩ :=
      (M.positiveExponentGraph_domain E hE hnonempty m).mp hdom
    have hWU : ∀ s : V, M.mem s W → M.mem s U := by
      intro s hsW
      obtain ⟨a, _, hsa⟩ := (hW s).mp hsW
      exact (hU s).mpr ⟨a, hV0 a, hsa⟩
    obtain ⟨G, hG⟩ :=
      M.injection_of_old_inclusion W U (hnonempty W) hWU
    exact ⟨W, G, hm, hG⟩
  · rintro ⟨X, G, hm, hG⟩
    obtain ⟨Y, hXY, hYU⟩ :=
      M.injection_onto_old_image_equinumerous hnonempty X U G hG
    obtain ⟨B, hYB⟩ :=
      M.usc_of_old_family_of_singletons hnonempty V0 U Y hU hYU
    have hmY : M.IsFregeClass m Y :=
      M.fregeClass_rep_independent hnonempty m X Y hm hXY
    exact (M.positiveExponentGraph_domain E hE hnonempty m).mpr
      ⟨B, Y, hYB, hmY⟩

end NFMinusZero


/-!
# The OLD-graph weak monotonicity lemma for positive Specker exponentiation

This is a *source-level Lean proof candidate*, not a compiled result.
All injections below are old sets of Kuratowski pairs.  In particular,
no external Lean function is silently converted into an NF-0 set.

The key route is factorization through OLD images:

  USC(A) ↪ USC(B)  =>  USC(A) ≈ USC(C) ⊆ USC(B)
                      => A ≈ C ⊆ B
                      => P+(A) ≈ P+(C) ⊆ P+(B)
                      => P+(A) ↪ P+(B).

This establishes Specker's WEAK rather than strict exponential monotonicity.
-/

namespace NFMinusZero

/-- An OLD injection between old singleton collections gives an actual OLD
injection between their underlying old sets.  The image Y of USC(A) in
USC(B) is an OLD family of singletons and equals USC(C), C=⋃Y. -/
theorem PositiveModel.uscInjection_descends {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ s : V, M.mem s S)
    (A B U W G : V)
    (hU : M.IsUSC U A) (hW : M.IsUSC W B)
    (hG : M.InjectionGraph G U W) :
    ∃ H : V, M.InjectionGraph H A B := by
  obtain ⟨Y, hUY, hYW⟩ :=
    M.injection_onto_old_image_equinumerous hnonempty U W G hG
  obtain ⟨C, hYC⟩ :=
    M.usc_of_old_family_of_singletons hnonempty B W Y hW hYW
  have hAC : M.Equinumerous A C :=
    M.uscEquinumerous_descends A C U Y hU hYC (hnonempty A) hUY
  have hCB : ∀ c : V, M.mem c C → M.mem c B := by
    intro c hc
    obtain ⟨s, hs⟩ := M.singleton_exists c
    have hsY : M.mem s Y :=
      (hYC s).mpr ⟨c, hc, hs⟩
    obtain ⟨b, hbB, hbs⟩ :=
      (hW s).mp (hYW s hsY)
    have hcb : c = b := (hbs c).mp ((hs c).mpr rfl)
    simpa [hcb] using hbB
  obtain ⟨I, hI⟩ :=
    M.injection_of_old_inclusion C B (hnonempty C) hCB
  obtain ⟨H, hH⟩ := hAC
  obtain ⟨K, hK, _⟩ :=
    M.composeInjection_exists H I A C B
      (M.bijection_is_injection H A C hH) hI (hnonempty A)
  exact ⟨K, hK⟩

/-- An OLD injection A↪B induces an OLD injection P+(A)↪P+(B).
Use its OLD image C⊆B to turn the injection into an OLD bijection A≈C;
then transport positive powersets across that bijection. -/
theorem PositiveModel.positivePowersetInjection_of_injection
    {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ s : V, M.mem s S)
    (A B P Q G : V)
    (hP : M.IsPositivePowerSet P A)
    (hQ : M.IsPositivePowerSet Q B)
    (hG : M.InjectionGraph G A B) :
    ∃ H : V, M.InjectionGraph H P Q := by
  obtain ⟨C, hAC, hCB⟩ :=
    M.injection_onto_old_image_equinumerous hnonempty A B G hG
  obtain ⟨R, hR⟩ := M.powerset_exists C
  have hRC : M.IsPositivePowerSet R C := hR
  obtain ⟨F, hF⟩ := hAC
  obtain ⟨J, hJ, _⟩ :=
    M.positivePowersetBijection_exists hnonempty A C P R F
      hP hRC hF
  have hRQ : ∀ X : V, M.mem X R → M.mem X Q := by
    intro X hXR
    apply (hQ X).mpr
    intro x hxX
    exact hCB x ((hR X).mp hXR x hxX)
  obtain ⟨I, hI⟩ :=
    M.injection_of_old_inclusion R Q (hnonempty R) hRQ
  obtain ⟨H, hH, _⟩ :=
    M.composeInjection_exists J I P R Q
      (M.bijection_is_injection J P R hJ) hI (hnonempty P)
  exact ⟨H, hH⟩

/-- Positive Specker exponentiation is WEAKLY monotone: an OLD injection
of USC-representatives induces an OLD injection of powerset-representatives.
No Choice, Counting, or strict-exponentiation hypothesis occurs here. -/
theorem PositiveModel.positiveExponentStep_weak_monotonicity
    {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ s : V, M.mem s S)
    (A B U W P Q G : V)
    (hU : M.IsUSC U A)
    (hW : M.IsUSC W B)
    (hP : M.IsPositivePowerSet P A)
    (hQ : M.IsPositivePowerSet Q B)
    (hG : M.InjectionGraph G U W) :
    ∃ F : V, M.InjectionGraph F P Q := by
  obtain ⟨H, hH⟩ :=
    M.uscInjection_descends hnonempty A B U W G hU hW hG
  exact M.positivePowersetInjection_of_injection
    hnonempty A B P Q H hP hQ hH

/-- Frege-cardinal weak order, using actual OLD injection graphs. -/
def PositiveModel.WeakFregeBelow {V : Type*}
    (M : PositiveModel V) (m n : V) : Prop :=
  ∃ A B : V,
    M.IsFregeClass m A ∧ M.IsFregeClass n B ∧
    ∃ G : V, M.InjectionGraph G A B

/-- The old-graph form of Specker §4.8: E is weakly monotone wherever
both exponentiation values are defined.  The hypotheses assert an OLD
injection between representatives of the two input Frege cardinals. -/
theorem PositiveModel.positiveExponentStep_weak_monotone
    {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ s : V, M.mem s S)
    (m n p q : V)
    (hmp : M.PositiveExponentStep m p)
    (hnq : M.PositiveExponentStep n q)
    (hmn : M.WeakFregeBelow m n) :
    M.WeakFregeBelow p q := by
  obtain ⟨A, U, P, hU, hP, hm, hp⟩ := hmp
  obtain ⟨B, W, Q, hW, hQ, hn, hq⟩ := hnq
  obtain ⟨X, Y, hmx, hny, G, hG⟩ := hmn
  have hXU : M.Equinumerous X U :=
    (M.fregeClass_eq_iff_equinumerous hnonempty
      X U m m hmx hm).mp rfl
  have hYW : M.Equinumerous Y W :=
    (M.fregeClass_eq_iff_equinumerous hnonempty
      Y W n n hny hn).mp rfl
  obtain ⟨H, hH⟩ := hXU
  obtain ⟨I, hI⟩ := hYW
  obtain ⟨Hinv, hHinv, _⟩ :=
    M.inverseBijection_exists H X U hH (hnonempty X)
  obtain ⟨J, hJ, _⟩ :=
    M.composeInjection_exists Hinv G U X Y
      (M.bijection_is_injection Hinv U X hHinv) hG (hnonempty U)
  obtain ⟨K, hK, _⟩ :=
    M.composeInjection_exists J I U Y W hJ
      (M.bijection_is_injection I Y W hI) (hnonempty U)
  obtain ⟨F, hF⟩ :=
    M.positiveExponentStep_weak_monotonicity
      hnonempty A B U W P Q K hU hW hP hQ hK
  exact ⟨P, Q, hp, hq, F, hF⟩

end NFMinusZero


/-!
Run 40 — Missing T-functionality and exact E/T compatibility.

APPEND after NFMinusZero_Specker_Run14_Cumulative_UNCOMPILED.lean.
All constructions are internal to the same PositiveModel, use inhabited
stratified comprehension, and do not assume Counting, Choice or Infinity.

IMPORTANT: UNCOMPILED proof candidate. The old cumulative source is itself
uncompiled. No claim of Lean kernel verification is made.
-/
namespace NFMinusZero

/-- An internal bijection carries the singleton of a to the singleton
    of its image b. This is about the already constructed internal graph G. -/
theorem PositiveModel.singleton_graph_image
    {V : Type*} (M : PositiveModel V)
    (A B G a b X Y : V)
    (hG : M.BijectionGraph G A B)
    (ha : M.mem a A)
    (hab : M.RelByGraph G a b)
    (hX : M.IsSingleton a X)
    (hY : M.IsSingleton b Y) :
    M.IsGraphImage G X Y := by
  intro z
  constructor
  · intro hz
    have hzb : z = b := (hY z).mp hz
    subst z
    exact ⟨a, (hX a).mpr rfl, hab⟩
  · rintro ⟨x, hx, hxz⟩
    have hxa : x = a := (hX x).mp hx
    subst x
    obtain ⟨b0, hb0, hunique⟩ := hG.2.1 a ha
    have hbb0 : b = b0 := hunique b ⟨hab, (hG.1 a b hab).2⟩
    have hzb0 : z = b0 := hunique z ⟨hxz, (hG.1 a z hxz).2⟩
    have hzb : z = b := hzb0.trans hbb0.symm
    exact (hY z).mpr hzb

/-- Every internally represented bijection A≈B lifts to an internally
    represented bijection USC(A)≈USC(B).

    Crucial: we do NOT assume that the global singleton operation is an
    internal function. Instead, restrict the existing *stratified graph-image
    formula* to the two inhabited USC sets, then apply positive comprehension.
    Its endpoints X,Y have the SAME type, while the parameter G has the
    correct lower-level Kuratowski graph type. -/
theorem PositiveModel.uscBijection_lifts
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (A B U W G : V)
    (hU : M.IsUSC U A)
    (hW : M.IsUSC W B)
    (hG : M.BijectionGraph G A B) :
    ∃ H : V, M.BijectionGraph H U W ∧
      (∀ X Y : V, M.RelByGraph H X Y ↔
        (M.mem X U ∧ M.mem Y W ∧ M.IsGraphImage G X Y)) := by
  classical
  let ρ : Nat → V := fun k =>
    if k = 4 then G else if k = 5 then U else if k = 6 then W else A
  have hρG : ρ 4 = G := by simp [ρ]
  have hρU : ρ 5 = U := by simp [ρ]
  have hρW : ρ 6 = W := by simp [ρ]
  obtain ⟨a0, ha0⟩ := hnonempty A
  obtain ⟨b0, ⟨hab0, hb0⟩, _⟩ := hG.2.1 a0 ha0
  obtain ⟨X0, hX0⟩ := M.singleton_exists a0
  obtain ⟨Y0, hY0⟩ := M.singleton_exists b0
  have hX0U : M.mem X0 U := (hU X0).mpr ⟨a0, ha0, hX0⟩
  have hY0W : M.mem Y0 W := (hW Y0).mpr ⟨b0, hb0, hY0⟩
  have hXY0 : M.IsGraphImage G X0 Y0 :=
    M.singleton_graph_image A B G a0 b0 X0 Y0 hG ha0 hab0 hX0 hY0
  have hwitness : ∃ X Y : V,
      Formula.powersetRestrictedTransportCode.holds M.mem
        (overwrite (overwrite ρ 0 X) 1 Y) := by
    refine ⟨X0, Y0, ?_⟩
    exact (Formula.powersetRestrictedTransportCode_correct
      M G U W X0 Y0 ρ hρG hρU hρW).mpr
      ⟨hX0U, hY0W, hXY0⟩
  obtain ⟨H, hH0⟩ := M.internal_graph_of_type_level_formula
    Formula.powersetRestrictedTransportCode ρ
    Formula.powersetTransportTypes
    Formula.powersetRestrictedTransportCode_fits (by rfl) hwitness
  have hH (X Y : V) : M.RelByGraph H X Y ↔
      (M.mem X U ∧ M.mem Y W ∧ M.IsGraphImage G X Y) :=
    (hH0 X Y).trans
      (Formula.powersetRestrictedTransportCode_correct
        M G U W X Y ρ hρG hρU hρW)
  refine ⟨H, ?_, hH⟩
  constructor
  · intro X Y hXY
    exact ⟨((hH X Y).mp hXY).1, ((hH X Y).mp hXY).2.1⟩
  constructor
  · intro X hXU
    obtain ⟨a, haA, hXa⟩ := (hU X).mp hXU
    obtain ⟨b, ⟨hab, hbB⟩, _⟩ := hG.2.1 a haA
    obtain ⟨Y, hYb⟩ := M.singleton_exists b
    have hYW : M.mem Y W := (hW Y).mpr ⟨b, hbB, hYb⟩
    have hXY : M.IsGraphImage G X Y :=
      M.singleton_graph_image A B G a b X Y hG haA hab hXa hYb
    refine ⟨Y, ⟨(hH X Y).mpr ⟨hXU, hYW, hXY⟩, hYW⟩, ?_⟩
    intro Y' hY'
    have hXY' := ((hH X Y').mp hY'.1).2.2
    exact M.graphImage_unique G X Y' Y hXY' hXY
  · intro Y hYW
    obtain ⟨b, hbB, hYb⟩ := (hW Y).mp hYW
    obtain ⟨a, ⟨hab, haA⟩, _⟩ := hG.2.2 b hbB
    obtain ⟨X, hXa⟩ := M.singleton_exists a
    have hXU : M.mem X U := (hU X).mpr ⟨a, haA, hXa⟩
    have hXY : M.IsGraphImage G X Y :=
      M.singleton_graph_image A B G a b X Y hG haA hab hXa hYb
    refine ⟨X, ⟨(hH X Y).mpr ⟨hXU, hYW, hXY⟩, hXU⟩, ?_⟩
    intro X' hX'
    obtain ⟨a', ha'A, hX'a'⟩ := (hU X').mp ((hH X' Y).mp hX'.1).1
    have hX'Y : M.IsGraphImage G X' Y := ((hH X' Y).mp hX'.1).2.2
    have hbY : M.mem b Y := (hYb b).mpr rfl
    obtain ⟨x', hx'X', hx'b⟩ := (hX'Y b).mp hbY
    have hx'a' : x' = a' := (hX'a' x').mp hx'X'
    subst x'
    obtain ⟨a0, ha0, hunique⟩ := hG.2.2 b hbB
    have haa0 : a = a0 := hunique a ⟨hab, haA⟩
    have ha'a0 : a' = a0 := hunique a' ⟨hx'b, ha'A⟩
    have haa' : a = a' := haa0.trans ha'a0.symm
    have hs : M.IsSingleton a X' := by simpa only [haa'] using hX'a'
    exact M.singleton_unique a X' X hs hXa

/-- The relational type-raising operation T is genuinely SINGLE-VALUED.
    This is the missing representative-independence theorem. -/
theorem PositiveModel.positiveTypeRaise_functional
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (m tm tm' : V)
    (htm : M.PositiveTypeRaise m tm)
    (htm' : M.PositiveTypeRaise m tm') : tm = tm' := by
  obtain ⟨A, U, hmA, hU, htmU⟩ := htm
  obtain ⟨B, W, hmB, hW, htmW⟩ := htm'
  have hAB : M.Equinumerous A B :=
    (M.fregeClass_eq_iff_equinumerous hnonempty A B m m hmA hmB).mp rfl
  obtain ⟨G, hG⟩ := hAB
  obtain ⟨H, hH, _⟩ :=
    M.uscBijection_lifts hnonempty A B U W G hU hW hG
  exact (M.fregeClass_eq_iff_equinumerous hnonempty
    U W tm tm' htmU htmW).mpr ⟨H, hH⟩

/-- T exists and is unique on every positive Frege class m.
    The relation is stratified with heterogeneous formal types; this
    theorem does NOT assert an internal homogeneous Kuratowski graph of T. -/
theorem PositiveModel.positiveTypeRaise_existsUnique
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (m A : V) (hmA : M.IsFregeClass m A) :
    ∃! tm : V, M.PositiveTypeRaise m tm := by
  obtain ⟨U, hU⟩ := M.USC_exists A (hnonempty A)
  obtain ⟨tm, htm⟩ := M.fregeClass_exists U (hnonempty U)
  refine ⟨tm, ⟨A, U, hmA, hU, htm⟩, ?_⟩
  intro tm' htm'
  exact (M.positiveTypeRaise_functional hnonempty m tm' tm
    htm' ⟨A, U, hmA, hU, htm⟩)

/-- Strong, pointwise E–T compatibility. Unlike the earlier existential
    commuting square, this uses ANY chosen T(m), T(n) witnesses and proves
    E(T(m))=T(n). It does not postulate T as an internal graph. -/
theorem PositiveModel.positiveExponent_typeRaise_commutes_exact
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (m n tm tn : V)
    (hmn : M.PositiveExponentStep m n)
    (htm : M.PositiveTypeRaise m tm)
    (htn : M.PositiveTypeRaise n tn) :
    M.PositiveExponentStep tm tn := by
  obtain ⟨tm0, tn0, htm0, htn0, hstep⟩ :=
    M.positiveExponent_typeRaise_commutes hnonempty m n hmn
  have hmEq : tm0 = tm :=
    M.positiveTypeRaise_functional hnonempty m tm0 tm htm0 htm
  have hnEq : tn0 = tn :=
    M.positiveTypeRaise_functional hnonempty n tn0 tn htn0 htn
  simpa [hmEq, hnEq] using hstep

/-- The same exact compatibility for the *actual internal partial graph* E. -/
theorem PositiveModel.positiveExponentGraph_typeRaise_commutes_exact
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (E m n tm tn : V)
    (hE : ∀ a b : V,
      M.RelByGraph E a b ↔ M.PositiveExponentStep a b)
    (hmn : M.RelByGraph E m n)
    (htm : M.PositiveTypeRaise m tm)
    (htn : M.PositiveTypeRaise n tn) :
    M.RelByGraph E tm tn :=
  (hE tm tn).mpr
    (M.positiveExponent_typeRaise_commutes_exact hnonempty
      m n tm tn ((hE m n).mp hmn) htm htn)


/-- Lifting an OLD injection A ↪ B to an OLD injection USC(A) ↪ USC(B).
    Factor through its inhabited image C ⊆ B, lift the resulting
    bijection A ≈ C using the preceding theorem, then compose with the
    OLD inclusion USC(C) ↪ USC(B). -/
theorem PositiveModel.uscInjection_lifts
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (A B U W G : V)
    (hU : M.IsUSC U A)
    (hW : M.IsUSC W B)
    (hG : M.InjectionGraph G A B) :
    ∃ H : V, M.InjectionGraph H U W := by
  obtain ⟨C, hAC, hCB⟩ :=
    M.injection_onto_old_image_equinumerous hnonempty A B G hG
  obtain ⟨UC, hUC⟩ := M.USC_exists C (hnonempty C)
  obtain ⟨F, hF⟩ := hAC
  obtain ⟨H0, hH0, _⟩ :=
    M.uscBijection_lifts hnonempty A C U UC F hU hUC hF
  have hUCW : ∀ X : V, M.mem X UC → M.mem X W := by
    intro X hX
    obtain ⟨c, hcC, hcX⟩ := (hUC X).mp hX
    exact (hW X).mpr ⟨c, hCB c hcC, hcX⟩
  obtain ⟨J, hJ⟩ :=
    M.injection_of_old_inclusion UC W (hnonempty UC) hUCW
  obtain ⟨H, hH, _⟩ :=
    M.composeInjection_exists H0 J U UC W
      (M.bijection_is_injection H0 U UC hH0) hJ (hnonempty U)
  exact ⟨H, hH⟩

/-- T preserves strict cardinal comparison, using only internal injection
    graphs and the absence of a bijection, not the Axiom of Counting. -/
theorem PositiveModel.positiveTypeRaise_strict_monotone
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (m n tm tn : V)
    (hmn : M.StrictFregeBelow m n)
    (htm : M.PositiveTypeRaise m tm)
    (htn : M.PositiveTypeRaise n tn) :
    M.StrictFregeBelow tm tn := by
  obtain ⟨A, U, hmA, hU, htmU⟩ := htm
  obtain ⟨B, W, hnB, hW, htnW⟩ := htn
  have hAB : M.StrictlyEmbeds A B :=
    (M.strictFregeBelow_iff_representatives hnonempty
      m n A B hmA hnB).mp hmn
  obtain ⟨G, hG⟩ := hAB.1
  obtain ⟨H, hH⟩ :=
    M.uscInjection_lifts hnonempty A B U W G hU hW hG
  have hNoBijection : ¬ M.Equinumerous U W := by
    intro hUW
    exact hAB.2
      (M.uscEquinumerous_descends A B U W hU hW (hnonempty A) hUW)
  exact ⟨U, W, htmU, htnW, ⟨⟨H, hH⟩, hNoBijection⟩⟩

end NFMinusZero


/-!
Run 39: the TWO nontrivial boundary equations for positive Specker E.
Append to the existing NFMinusZero cumulative source (no Run17 needed).

V0 universal; U=USC(V0); UU=USC(U);
Omega=|V0|; kappa=|U|; lambda=|UU|.
The external notation E(kappa)=Omega, E(lambda)=kappa denotes edges
of the actual *internally represented* partial exponentiation graph.

No Choice, Counting, empty set, or external bijection is introduced.
UNCOMPILED proof candidate; kernel checking still required.
-/
namespace NFMinusZero

/-- Construct all three genuine OLD Frege classes and their two E edges.
    The lambda edge uses the preexisting internal graph theorem
    `positivePowerUSC_commute_equinumerous`, NOT a metatheoretic map. -/
theorem PositiveModel.positiveExponent_boundary_triple
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ X : V, ∃ x : V, M.mem x X) :
    ∃ V0 U UU Omega kappa lambda : V,
      (∀ x : V, M.mem x V0) ∧
      M.IsUSC U V0 ∧ M.IsUSC UU U ∧
      M.IsFregeClass Omega V0 ∧
      M.IsFregeClass kappa U ∧
      M.IsFregeClass lambda UU ∧
      M.PositiveExponentStep kappa Omega ∧
      M.PositiveExponentStep lambda kappa := by
  obtain ⟨V0, hV0⟩ := M.universal_exists
  obtain ⟨U, hU⟩ := M.USC_exists V0 (hnonempty V0)
  obtain ⟨UU, hUU⟩ := M.USC_exists U (hnonempty U)
  obtain ⟨Omega, hOmega⟩ := M.fregeClass_exists V0 (hnonempty V0)
  obtain ⟨kappa, hkappa⟩ := M.fregeClass_exists U (hnonempty U)
  obtain ⟨lambda, hlambda⟩ := M.fregeClass_exists UU (hnonempty UU)
  have hPV : M.IsPositivePowerSet V0 V0 := by
    intro X
    constructor
    · intro _ z _
      exact hV0 z
    · intro _
      exact hV0 X
  have hKappaOmega : M.PositiveExponentStep kappa Omega :=
    ⟨V0, U, V0, hU, hPV, hkappa, hOmega⟩
  obtain ⟨PU, hPU⟩ := M.powerset_exists U
  have hPUU : M.Equinumerous PU U :=
    M.positivePowerUSC_commute_equinumerous
      hnonempty V0 U V0 PU U hU hPV hPU hU
  have hUPU : M.Equinumerous U PU :=
    M.equinumerous_symm PU U (hnonempty PU) hPUU
  have hkappaPU : M.IsFregeClass kappa PU :=
    M.fregeClass_rep_independent hnonempty kappa U PU
      hkappa hUPU
  have hLambdaKappa : M.PositiveExponentStep lambda kappa :=
    ⟨U, UU, PU, hUU, hPU, hlambda, hkappaPU⟩
  exact ⟨V0, U, UU, Omega, kappa, lambda,
    hV0, hU, hUU, hOmega, hkappa, hlambda,
    hKappaOmega, hLambdaKappa⟩

/-- The same two boundary equations for ANY already constructed E graph
    satisfying the preexisting exact edge-semantics specification. -/
theorem PositiveModel.positiveExponentGraph_boundary_triple
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ X : V, ∃ x : V, M.mem x X)
    (E : V)
    (hE : ∀ a b : V,
      M.RelByGraph E a b ↔ M.PositiveExponentStep a b) :
    ∃ V0 U UU Omega kappa lambda : V,
      (∀ x : V, M.mem x V0) ∧
      M.IsUSC U V0 ∧ M.IsUSC UU U ∧
      M.IsFregeClass Omega V0 ∧
      M.IsFregeClass kappa U ∧
      M.IsFregeClass lambda UU ∧
      M.RelByGraph E kappa Omega ∧
      M.RelByGraph E lambda kappa := by
  obtain ⟨V0, U, UU, Omega, kappa, lambda,
          hV0, hU, hUU, hOmega, hkappa, hlambda,
          hKO, hLK⟩ := M.positiveExponent_boundary_triple hnonempty
  exact ⟨V0, U, UU, Omega, kappa, lambda,
    hV0, hU, hUU, hOmega, hkappa, hlambda,
    (hE kappa Omega).mpr hKO, (hE lambda kappa).mpr hLK⟩


/-- The E graph, its functionality, and BOTH boundary equations are
    obtained together from the original three positive axioms plus the
    no-empty difficult branch. Nothing is postulated about E. -/
theorem PositiveModel.positiveExponentGraph_with_boundaries_exists
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ X : V, ∃ x : V, M.mem x X) :
    ∃ E : V,
      (∀ m n : V,
        M.RelByGraph E m n ↔ M.PositiveExponentStep m n) ∧
      (∀ m n n' : V,
        M.RelByGraph E m n → M.RelByGraph E m n' → n = n') ∧
      (∃ V0 U UU Omega kappa lambda : V,
        (∀ x : V, M.mem x V0) ∧
        M.IsUSC U V0 ∧ M.IsUSC UU U ∧
        M.IsFregeClass Omega V0 ∧
        M.IsFregeClass kappa U ∧
        M.IsFregeClass lambda UU ∧
        M.RelByGraph E kappa Omega ∧
        M.RelByGraph E lambda kappa) := by
  obtain ⟨E, hE, hFunction⟩ := M.positiveExponentGraph_exists hnonempty
  exact ⟨E, hE, hFunction,
    M.positiveExponentGraph_boundary_triple hnonempty E hE⟩

end NFMinusZero


/-!
Run 40: genuine OLD exponentiation graph, relational type raising, and
its particular terminal two-point orbit at kappa = T(Omega).

Source order:
  1. NFMinusZero_Specker_Weak_Monotonicity_Cumulative_UNCOMPILED.lean
  2. NF0_Specker_Run40_USCTransport_TFunctional_UNCOMPILED.lean
  3. NF0_Specker_Run39_ExponentBoundary_UNCOMPILED.lean
  4. THIS FILE

This does NOT assert that T is functional, that every terminal orbit has
length two, or that the final Specker contradiction has been proved.
No empty set, Counting, Choice, or NF model assumed.
UNCOMPILED Lean candidates; not kernel certified.
-/
namespace NFMinusZero

/-- Existing internally coded commuting square lifted to the ACTUAL
partial exponentiation graph: the two T-outputs are actual Frege classes,
not external cardinal values. This is RELATIONAL, not T-functionality. -/
theorem PositiveModel.positiveExponentGraph_typeRaise_square
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (E m n : V)
    (hE : ∀ a b : V,
      M.RelByGraph E a b ↔ M.PositiveExponentStep a b)
    (hmn : M.RelByGraph E m n) :
    ∃ tm tn : V,
      M.PositiveTypeRaise m tm ∧ M.PositiveTypeRaise n tn ∧
      M.RelByGraph E tm tn := by
  obtain ⟨tm, tn, htm, htn, htE⟩ :=
    M.positiveExponent_typeRaise_commutes hnonempty m n
      ((hE m n).mp hmn)
  exact ⟨tm, tn, htm, htn, (hE tm tn).mpr htE⟩

/-- A universal old set cannot itself be a singleton if the model has
at least two distinct objects. Hence USC(V0) is a PROPER old subset V0.
The omitted element is the genuine old set V0, not an assumed empty set. -/
theorem PositiveModel.universe_not_member_USC
    {V : Type*} (M : PositiveModel V)
    (V0 U : V)
    (hV0 : ∀ x : V, M.mem x V0)
    (hU : M.IsUSC U V0) :
    ¬ M.mem V0 U := by
  intro hV0U
  obtain ⟨a, b, hab⟩ := M.multiplicity
  obtain ⟨z, _, hz⟩ := (hU V0).mp hV0U
  have haz : a = z := (hz a).mp (hV0 a)
  have hbz : b = z := (hz b).mp (hV0 b)
  exact hab (haz.trans hbz.symm)

/-- The boundary kappa=|USC(V0)| is strictly below Omega=|V0|.
    No cardinal choice or total ordering of cardinals is used. -/
theorem PositiveModel.kappa_strictly_below_omega_of_finite
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (V0 U Omega kappa : V)
    (hV0 : ∀ x : V, M.mem x V0)
    (hU : M.IsUSC U V0)
    (hOmega : M.IsFregeClass Omega V0)
    (hkappa : M.IsFregeClass kappa U)
    (hFinV0 : M.IsOldDedekindFinite V0) :
    M.StrictFregeBelow kappa Omega := by
  have hUV : ∀ x : V, M.mem x U → M.mem x V0 := by
    intro x _
    exact hV0 x
  obtain ⟨G, hG⟩ :=
    M.injection_of_old_inclusion U V0 (hnonempty U) hUV
  have hNoEquinum : ¬ M.Equinumerous U V0 := by
    intro hUVeq
    have hV0inU : M.mem V0 U :=
      hFinV0 U hUV hUVeq V0 (hV0 V0)
    exact (M.universe_not_member_USC V0 U hV0 hU) hV0inU
  exact ⟨U, V0, hkappa, hOmega, ⟨⟨G, hG⟩, hNoEquinum⟩⟩

/-- Exact terminality at Omega, under Dedekind finiteness of THE
universal old set, without assuming cardinal comparison or a terminal
orbit statement. A hypothetical E-step at Omega produces an actual
injection V0 -> USC(V0); its inhabited old image is a proper subset of
V0 bijective with V0, violating old Dedekind finiteness. -/
theorem PositiveModel.omega_no_positiveExponent_successor_of_finite
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (V0 U Omega E : V)
    (hV0 : ∀ x : V, M.mem x V0)
    (hU : M.IsUSC U V0)
    (hOmega : M.IsFregeClass Omega V0)
    (hFinV0 : M.IsOldDedekindFinite V0)
    (hE : ∀ a b : V,
      M.RelByGraph E a b ↔ M.PositiveExponentStep a b) :
    ∀ n : V, ¬ M.RelByGraph E Omega n := by
  intro n hEn
  have hdom : ∃ n' : V, M.RelByGraph E Omega n' := ⟨n, hEn⟩
  obtain ⟨X, G, hOmegaX, hG⟩ :=
    (M.positiveExponent_domain_iff_injects_into_USC_V
      hnonempty V0 U E Omega hV0 hU hE).mp hdom
  have hXV : M.Equinumerous X V0 :=
    (M.fregeClass_eq_iff_equinumerous hnonempty
      X V0 Omega Omega hOmegaX hOmega).mp rfl
  obtain ⟨F, hF⟩ := hXV
  obtain ⟨Finv, hFinv, _⟩ :=
    M.inverseBijection_exists F X V0 hF (hnonempty X)
  obtain ⟨H, hH, _⟩ :=
    M.composeInjection_exists Finv G V0 X U
      (M.bijection_is_injection Finv V0 X hFinv)
      hG (hnonempty V0)
  obtain ⟨Y, hVY, hYU⟩ :=
    M.injection_onto_old_image_equinumerous
      hnonempty V0 U H hH
  have hYV : M.Equinumerous Y V0 :=
    M.equinumerous_symm V0 Y (hnonempty V0) hVY
  have hV0Y : M.mem V0 Y :=
    hFinV0 Y (fun x _ => hV0 x) hYV V0 (hV0 V0)
  exact (M.universe_not_member_USC V0 U hV0 hU)
    (hYU V0 hV0Y)

/-- Fully grounded SPECIAL terminal-orbit lemma. Both boundary edges
are the actual E graph's edges; Omega is terminal because V0 is old
Dedekind finite; Phi(kappa) has exactly TWO distinct old members.
This is only the kappa/Omega special case, not the general terminal lemma
at every a outside dom(E). -/
theorem PositiveModel.kappa_orbit_exactly_two_of_all_old_finite
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (hFin : ∀ S : V, M.IsOldDedekindFinite S) :
    ∃ E V0 U UU Omega kappa lambda C : V,
      (∀ x : V, M.mem x V0) ∧
      M.IsUSC U V0 ∧ M.IsUSC UU U ∧
      M.IsFregeClass Omega V0 ∧
      M.IsFregeClass kappa U ∧
      M.IsFregeClass lambda UU ∧
      (∀ a b : V,
        M.RelByGraph E a b ↔ M.PositiveExponentStep a b) ∧
      M.RelByGraph E lambda kappa ∧
      M.RelByGraph E kappa Omega ∧
      (∀ y : V, ¬ M.RelByGraph E Omega y) ∧
      M.IsLeastGraphOrbit E kappa C ∧
      kappa ≠ Omega ∧
      M.StrictFregeBelow kappa Omega ∧
      (∀ x : V, M.mem x C ↔ x = kappa ∨ x = Omega) ∧
      (∀ m n : V, M.RelByGraph E m n →
        ∃ tm tn : V, M.PositiveTypeRaise m tm ∧
          M.PositiveTypeRaise n tn ∧ M.RelByGraph E tm tn) ∧
      (∀ m n tm tn : V,
        M.RelByGraph E m n →
        M.PositiveTypeRaise m tm → M.PositiveTypeRaise n tn →
        M.RelByGraph E tm tn) := by
  obtain ⟨E, hE, hfun, hBoundaries⟩ :=
    M.positiveExponentGraph_with_boundaries_exists hnonempty
  obtain ⟨V0, U, UU, Omega, kappa, lambda,
      hV0, hU, hUU, hOmega, hkappa, hlambda,
      hKO, hLK⟩ := hBoundaries
  have hterminal : ∀ y : V, ¬ M.RelByGraph E Omega y :=
    M.omega_no_positiveExponent_successor_of_finite
      hnonempty V0 U Omega E hV0 hU hOmega (hFin V0) hE
  obtain ⟨C, hC⟩ := M.leastOrbit_exists E kappa
  obtain ⟨hne, htwo, _⟩ :=
    M.orbit_two_points_of_terminal_successor E kappa Omega C
      hfun hKO hC hterminal
  have hstrict : M.StrictFregeBelow kappa Omega :=
    M.kappa_strictly_below_omega_of_finite
      hnonempty V0 U Omega kappa hV0 hU hOmega hkappa (hFin V0)
  refine ⟨E, V0, U, UU, Omega, kappa, lambda, C,
    hV0, hU, hUU, hOmega, hkappa, hlambda,
    hE, hLK, hKO, hterminal, hC, hne, hstrict, htwo, ?_, ?_⟩
  · intro m n hmn
    exact M.positiveExponentGraph_typeRaise_square hnonempty E m n hE hmn
  · intro m n tm tn hmn htm htn
    exact M.positiveExponentGraph_typeRaise_commutes_exact
      hnonempty E m n tm tn hE hmn htm htn

end NFMinusZero


/-! ===================================================================
Run 38: strict exponent monotonicity patch
FILE: NF0_Specker_Run38_StrictExponentMonotonicity_UNCOMPILED.lean
====================================================================== -/
/-!
Run 38. Append AFTER
  NFMinusZero_Specker_Weak_Monotonicity_Cumulative_UNCOMPILED.lean

This adds no new axiom or choice principle. It uses the INTERNAL
Dedekind-finiteness consequence of the all-finite reductio only for
ruling out bijections with proper subsets of positive powersets.

IMPORTANT: this is an UNCOMPILED Lean 4 proof candidate. In particular
it must not be described as kernel-verified, and the implication from
the user's two-condition Finite to IsOldDedekindFinite must still be
connected across the two existing model interfaces.
-/
namespace NFMinusZero

/-- The strict powerset inclusion lemma in precisely the older model's
    injection/no-bijection relation. All membership tests are INTERNAL. -/
theorem PositiveModel.positivePowerSet_strict_of_proper_finite
    {V : Type*} (M : PositiveModel V)
    (C B R Q t : V)
    (hR : M.IsPositivePowerSet R C)
    (hQ : M.IsPositivePowerSet Q B)
    (hCB : ∀ x : V, M.mem x C → M.mem x B)
    (htB : M.mem t B)
    (htNotC : ¬ M.mem t C)
    (hRnonempty : ∃ X : V, M.mem X R)
    (hfinQ : M.IsOldDedekindFinite Q) :
    M.StrictlyEmbeds R Q := by
  have hRQ (X : V) (hXR : M.mem X R) : M.mem X Q := by
    apply (hQ X).mpr
    intro x hxX
    exact hCB x ((hR X).mp hXR x hxX)
  obtain ⟨s, hs⟩ := M.singleton_exists t
  have hsQ : M.mem s Q := by
    apply (hQ s).mpr
    intro z hz
    have hzt : z = t := (hs z).mp hz
    simpa [hzt] using htB
  have hsNotR : ¬ M.mem s R := by
    intro hsR
    have htC := (hR s).mp hsR t ((hs t).mpr rfl)
    exact htNotC htC
  obtain ⟨G, hG⟩ := M.injection_of_old_inclusion R Q hRnonempty hRQ
  refine ⟨⟨G, hG⟩, ?_⟩
  intro hEq
  have hQR : ∀ X : V, M.mem X Q → M.mem X R :=
    hfinQ R hRQ hEq
  exact hsNotR (hQR s hsQ)

/-- An internal strict injection between singleton collections gives
    a nonempty internal base image C, equinumerous with A and properly
    included in B. No externally chosen image or set-valued function. -/
theorem PositiveModel.strictUSC_image_proper_base
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (A B U W : V)
    (hU : M.IsUSC U A)
    (hW : M.IsUSC W B)
    (hStrict : M.StrictlyEmbeds U W) :
    ∃ C : V,
      M.Equinumerous A C ∧
      (∀ c : V, M.mem c C → M.mem c B) ∧
      (∃ t : V, M.mem t B ∧ ¬ M.mem t C) := by
  obtain ⟨G, hG⟩ := hStrict.1
  obtain ⟨Y, hUY, hYW⟩ :=
    M.injection_onto_old_image_equinumerous hnonempty U W G hG
  obtain ⟨C, hYC⟩ :=
    M.usc_of_old_family_of_singletons hnonempty B W Y hW hYW
  have hAC : M.Equinumerous A C :=
    M.uscEquinumerous_descends A C U Y hU hYC (hnonempty A) hUY
  have hCB : ∀ c : V, M.mem c C → M.mem c B := by
    intro c hc
    obtain ⟨s, hs⟩ := M.singleton_exists c
    have hsY : M.mem s Y := (hYC s).mpr ⟨c, hc, hs⟩
    obtain ⟨b, hbB, hbs⟩ := (hW s).mp (hYW s hsY)
    have hcb : c = b := (hbs c).mp ((hs c).mpr rfl)
    simpa [hcb] using hbB
  have hProper : ∃ t : V, M.mem t B ∧ ¬ M.mem t C := by
    by_contra hnone
    have hBC : ∀ b : V, M.mem b B → M.mem b C := by
      intro b hb
      by_contra hnot
      exact hnone ⟨b, hb, hnot⟩
    have hYW_eq : Y = W := by
      apply M.extensional Y W
      intro s
      constructor
      · intro hsY
        obtain ⟨c, hc, hsc⟩ := (hYC s).mp hsY
        exact (hW s).mpr ⟨c, hCB c hc, hsc⟩
      · intro hsW
        obtain ⟨b, hb, hsb⟩ := (hW s).mp hsW
        exact (hYC s).mpr ⟨b, hBC b hb, hsb⟩
    have hUW : M.Equinumerous U W := by
      simpa [hYW_eq] using hUY
    exact hStrict.2 hUW
  exact ⟨C, hAC, hCB, hProper⟩

/-- STRICT positive Specker exponent monotonicity whenever both E
    values exist, conditional only on internal Dedekind-finiteness of
    the larger output representative, not on Choice or Counting.

    The old `StrictFregeBelow` is injection + no internal bijection.
    This is not the unrelated E(m)>m (Cantor growth) law. -/
theorem PositiveModel.positiveExponentStep_strict_monotone_of_finite
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (hfinite : ∀ S : V, M.IsOldDedekindFinite S)
    (m n p q : V)
    (hmp : M.PositiveExponentStep m p)
    (hnq : M.PositiveExponentStep n q)
    (hmn : M.StrictFregeBelow m n) :
    M.StrictFregeBelow p q := by
  obtain ⟨A, U, P, hU, hP, hm, hp⟩ := hmp
  obtain ⟨B, W, Q, hW, hQ, hn, hq⟩ := hnq
  have hStrictUW : M.StrictlyEmbeds U W :=
    (M.strictFregeBelow_iff_representatives hnonempty
      m n U W hm hn).mp hmn
  obtain ⟨C, hAC, hCB, ⟨t, htB, htNotC⟩⟩ :=
    M.strictUSC_image_proper_base hnonempty A B U W hU hW hStrictUW
  obtain ⟨R, hR⟩ := M.powerset_exists C
  obtain ⟨G, hG⟩ := hAC
  obtain ⟨F, hF, _⟩ :=
    M.positivePowersetBijection_exists hnonempty
      A C P R G hP hR hG
  have hRnonempty : ∃ X : V, M.mem X R := by
    refine ⟨C, (hR C).mpr ?_⟩
    intro x hx
    exact hx
  have hRQstrict : M.StrictlyEmbeds R Q :=
    M.positivePowerSet_strict_of_proper_finite
      C B R Q t hR hQ hCB htB htNotC
      hRnonempty (hfinite Q)
  have hPQstrict : M.StrictlyEmbeds P Q :=
    M.strictlyEmbeds_transport_left hnonempty
      P R Q ⟨F, hF⟩ hRQstrict
  exact ⟨P, Q, hp, hq, hPQstrict⟩

/-- Graph-language consequence for the ALREADY defined partial E graph;
    does not require E to be total. -/
theorem PositiveModel.positiveExponentGraph_strict_monotone_of_finite
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (hfinite : ∀ S : V, M.IsOldDedekindFinite S)
    (E m n p q : V)
    (hE : ∀ a b : V,
      M.RelByGraph E a b ↔ M.PositiveExponentStep a b)
    (hmp : M.RelByGraph E m p)
    (hnq : M.RelByGraph E n q)
    (hmn : M.StrictFregeBelow m n) :
    M.StrictFregeBelow p q := by
  exact M.positiveExponentStep_strict_monotone_of_finite
    hnonempty hfinite m n p q
    ((hE m p).mp hmp) ((hE n q).mp hnq) hmn

end NFMinusZero




==> anc/Speck-Infinity-main/NF0Specker/FiniteCardinals.lean <==
import NF0Specker.Run04Standalone
import Mathlib.Tactic.SplitIfs
import Mathlib.Logic.Equiv.Defs

/-! ===================================================================
Runs 05: internal maximality
FILE: NF0_Specker_Run05_InternalMaximality.lean
====================================================================== -/
/- Run 5: internally coded no-nontermination -> maximality.
   No axioms or sorry. Not yet compiled. -/
namespace NF0SpeckerRun05
universe u
variable {V : Type u}

/-- Membership and relation evaluation are operations on old-model objects.
    `edge R x y` is only a *semantic interface*: the NF-0 pair-code
    and relation representation must be supplied at integration. -/
structure OldModel (V : Type u) where
  mem : V → V → Prop
  edge : V → V → V → Prop

/-- The second clause of the user's Finite(A): no INTERNALLY CODED
    nonempty subset Y of A supports an internally coded nonterminating,
    irreflexive, transitive relation R. -/
def OldModel.noNT (M : OldModel V) (A : V) : Prop :=
  ∀ Y R : V,
    (∀ x, M.mem x Y → M.mem x A) →
    (∃ x, M.mem x Y) →
    (∀ x, M.mem x Y → ¬ M.edge R x x) →
    (∀ x y z, M.mem x Y → M.mem y Y → M.mem z Y →
      M.edge R x y → M.edge R y z → M.edge R x z) →
    ¬ (∀ x, M.mem x Y → ∃ y, M.mem y Y ∧ M.edge R x y)

/-- Every nonempty internal subset D of finite A has an R-maximal member,
    if R is an internally represented strict transitive relation. -/
theorem OldModel.maximal_of_noNT
    (M : OldModel V) (A D R : V)
    (hFin : M.noNT A)
    (hDA : ∀ x, M.mem x D → M.mem x A)
    (hD : ∃ x, M.mem x D)
    (hIrr : ∀ x, M.mem x D → ¬ M.edge R x x)
    (hTrans : ∀ x y z, M.mem x D → M.mem y D → M.mem z D →
      M.edge R x y → M.edge R y z → M.edge R x z) :
    ∃ a, M.mem a D ∧ ∀ b, M.mem b D → ¬ M.edge R a b := by
  classical
  by_contra hn
  have hRun : ∀ x, M.mem x D → ∃ y, M.mem y D ∧ M.edge R x y := by
    intro x hx
    by_contra hNone
    apply hn
    refine ⟨x, hx, ?_⟩
    intro y hy hxy
    exact hNone ⟨y, hy, hxy⟩
  exact (hFin D R hDA hD hIrr hTrans) hRun

/-- If C is an internal E-orbit and the strict cardinal-order graph R is
    internal, a finite C contains a point where E is undefined. -/
theorem OldModel.terminal_of_noNT
    (M : OldModel V) (C R : V) (E : V → V → Prop)
    (hFin : M.noNT C)
    (hC : ∃ x, M.mem x C)
    (hIrr : ∀ x, M.mem x C → ¬ M.edge R x x)
    (hTrans : ∀ x y z, M.mem x C → M.mem y C → M.mem z C →
      M.edge R x y → M.edge R y z → M.edge R x z)
    (hClosed : ∀ x y, M.mem x C → E x y → M.mem y C)
    (hGrowth : ∀ x y, M.mem x C → E x y → M.edge R x y) :
    ∃ a, M.mem a C ∧ ∀ b, ¬ E a b := by
  obtain ⟨a, ha, hMax⟩ := M.maximal_of_noNT C C R hFin
    (by intro x hx; exact hx) hC hIrr hTrans
  refine ⟨a, ha, ?_⟩
  intro b hEb
  exact hMax b (hClosed a b ha hEb) (hGrowth a b ha hEb)

end NF0SpeckerRun05


/-! ===================================================================
Run 06: internal Frege order bridge
FILE: NF0_Specker_Run06_InternalFregeOrderBridge.lean
====================================================================== -/
/-!
Run 6: bridge the user's internal no-nontermination condition to
an existing OldModel strict Frege graph L and a positive exponentiation
relation E. No choice, counting, or Infinity assumption.
This file imports the compact Run 5 interface, and can be merged with
PositiveModel once its old-model NoNT formulation is identified.
UNCOMPILED proof candidate.
-/

namespace NF0SpeckerRun05

universe u
variable {V : Type u}

/-- Once the Frege strict order exists as an OLD graph L, the user's
no-nontermination condition provides a maximal counterexample. -/
theorem frege_maximal_counterexample
    (M : OldModel V) (C D L : V)
    (hFiniteC : M.noNT C)
    (hSubset : ∀ a, M.mem a D → M.mem a C)
    (hBad : ∃ a, M.mem a D)
    (hIrr : ∀ a, ¬ M.edge L a a)
    (hTrans : ∀ a b c, M.edge L a b → M.edge L b c → M.edge L a c) :
    ∃ a, M.mem a D ∧ ∀ b, M.mem b D → ¬ M.edge L a b := by
  exact M.maximal_of_noNT C D L hFiniteC hSubset hBad
    (by intro a _; exact hIrr a)
    (by intro a b c _ _ _ hab hbc; exact hTrans a b c hab hbc)

/-- If a counterexample property holds at each point whose strictly
larger C-points already satisfy it, then it holds on the whole orbit.
This assumes D is an *old-model set*, not a metalogical predicate. -/
theorem frege_counterexample_elimination
    (M : OldModel V) (C D L : V) (P : V → Prop)
    (hFiniteC : M.noNT C)
    (hIrr : ∀ a, ¬ M.edge L a a)
    (hTrans : ∀ a b c, M.edge L a b → M.edge L b c → M.edge L a c)
    (hD : ∀ a, M.mem a D ↔ M.mem a C ∧ ¬ P a)
    (hStep : ∀ a, M.mem a C →
      (∀ b, M.mem b C → M.edge L a b → P b) → P a) :
    ∀ a, M.mem a C → P a := by
  classical
  intro a ha
  by_contra hnot
  have hBad : ∃ x, M.mem x D := ⟨a, (hD a).2 ⟨ha, hnot⟩⟩
  have hSubset : ∀ x, M.mem x D → M.mem x C := by
    intro x hx; exact (hD x).1 hx |>.1
  obtain ⟨m, hm, hmax⟩ :=
    frege_maximal_counterexample M C D L hFiniteC hSubset
      hBad hIrr hTrans
  have hmC : M.mem m C := hSubset m hm
  have hmNot : ¬ P m := (hD m).1 hm |>.2
  apply hmNot
  apply hStep m hmC
  intro b hb hab
  by_contra hpb
  exact hmax b ((hD b).2 ⟨hb, hpb⟩) hab

/-- The graph L and the strict growth theorem turn every finite
positive E-orbit into an orbit with a terminal point. -/
theorem frege_orbit_has_terminal
    (M : OldModel V) (C L : V) (E : V → V → Prop)
    (hFiniteC : M.noNT C)
    (hNonempty : ∃ a, M.mem a C)
    (hIrr : ∀ a, ¬ M.edge L a a)
    (hTrans : ∀ a b c, M.edge L a b → M.edge L b c → M.edge L a c)
    (hClosed : ∀ a b, M.mem a C → E a b → M.mem b C)
    (hGrowth : ∀ a b, M.mem a C → E a b → M.edge L a b) :
    ∃ a, M.mem a C ∧ ∀ b, ¬ E a b := by
  exact M.terminal_of_noNT C L E hFiniteC hNonempty
    (by intro a _; exact hIrr a)
    (by intro a b c _ _ _ hab hbc; exact hTrans a b c hab hbc)
    hClosed hGrowth

end NF0SpeckerRun05


/-! ===================================================================
Run 07: exact finiteness interface
FILE: NF0_Specker_Run07_ExactFinitenessBridge.lean
====================================================================== -/
/- Run 7: EXACT user-finiteness interface, not Dedekind-finiteness.
   Standalone Lean 4 candidate, no imports, no sorry, no axioms.
   Does not establish that the order-graph or the subset D exists in NF-0.
   Formalized functions here are meta-level descriptions of OLD set codes. -/
namespace NF0Run07

universe u

structure OldCoding (V : Type u) where
  mem : V → V → Prop
  strictRel : V → V → V → Prop
  isWellOrder : V → V → Prop
  converseWellOrder : V → V → Prop
  relationOn : V → V → Prop

variable {V : Type u} (M : OldCoding V)

def Nonempty (D : V) : Prop := ∃ x, M.mem x D

def Subset (D A : V) : Prop := ∀ x, M.mem x D → M.mem x A

def NTIT (D R : V) : Prop :=
  M.relationOn D R ∧
  (∀ x, M.mem x D → ¬ M.strictRel R x x) ∧
  (∀ x y z, M.mem x D → M.mem y D → M.mem z D →
    M.strictRel R x y → M.strictRel R y z → M.strictRel R x z) ∧
  (∀ x, M.mem x D → ∃ y, M.mem y D ∧ M.strictRel R x y)

def Finite (A : V) : Prop :=
  (∃ W, M.isWellOrder W A ∧ M.converseWellOrder W A) ∧
  (∀ D R, Subset M D A → Nonempty M D → ¬ NTIT M D R)

/-- Applying the exact nontermination clause to an internally coded
    nonempty subset D and an internally coded relation R. -/
theorem maximal_from_exact_finite
    (A D R : V) (hA : Finite M A)
    (hSub : Subset M D A) (hD : Nonempty M D)
    (hRel : M.relationOn D R)
    (hIrr : ∀ x, M.mem x D → ¬ M.strictRel R x x)
    (hTrans : ∀ x y z, M.mem x D → M.mem y D → M.mem z D →
      M.strictRel R x y → M.strictRel R y z → M.strictRel R x z) :
    ∃ a, M.mem a D ∧ ∀ b, M.mem b D → ¬ M.strictRel R a b := by
  classical
  by_contra hMax
  have hNoNT := hA.2 D R hSub hD
  apply hNoNT
  refine ⟨hRel, hIrr, hTrans, ?_⟩
  intro x hx
  by_contra hMissing
  apply hMax
  refine ⟨x, hx, ?_⟩
  intro y hy hxy
  exact hMissing ⟨y, hy, hxy⟩

/-- A terminating point in an internally represented orbit follows
    once the strict cardinal order has an old-model relation code. -/
theorem terminal_from_exact_finite
    (C R : V) (E : V → V → Prop)
    (hFinite : Finite M C) (hC : Nonempty M C)
    (hRel : M.relationOn C R)
    (hIrr : ∀ x, M.mem x C → ¬ M.strictRel R x x)
    (hTrans : ∀ x y z, M.mem x C → M.mem y C → M.mem z C →
      M.strictRel R x y → M.strictRel R y z → M.strictRel R x z)
    (hClosed : ∀ x y, M.mem x C → E x y → M.mem y C)
    (hIncrease : ∀ x y, M.mem x C → E x y → M.strictRel R x y) :
    ∃ x, M.mem x C ∧ ∀ y, ¬ E x y := by
  obtain ⟨x, hx, hMax⟩ := maximal_from_exact_finite M C C R hFinite
    (by intro a ha; exact ha) hC hRel hIrr hTrans
  refine ⟨x, hx, ?_⟩
  intro y hxy
  exact hMax y (hClosed x y hx hxy) (hIncrease x y hx hxy)

end NF0Run07


/-! ===================================================================
Run 09: initial stratification syntax
FILE: NF0_Specker_Run09_FinitenessSyntax.lean
====================================================================== -/
/-!
Run 9. Explicit first-order syntax and a stratification certificate for
the *no-nontermination clause*, based on a homogeneous ternary-level
relation predicate. The expanded Kuratowski pairing certificate is still
separate and has not been proved here. Lean compilation not available.
-/
namespace NF0Specker.Run09

inductive F where
 | mem : Nat → Nat → F
 | eq : Nat → Nat → F
 | not : F → F
 | and : F → F → F
 | ex : Nat → F → F
deriving Repr

def F.fits (τ : Nat → Int) : F → Prop
 | .mem i j => τ i + 1 = τ j
 | .eq i j => τ i = τ j
 | .not p => p.fits τ
 | .and p q => p.fits τ ∧ q.fits τ
 | .ex _ p => p.fits τ

/-- Stratification of a finite syntax tree is decidable. -/
instance F.decidableFits (τ : Nat → Int) (p : F) : Decidable (p.fits τ) :=
  match p with
  | .mem i j => inferInstanceAs (Decidable (τ i + 1 = τ j))
  | .eq i j => inferInstanceAs (Decidable (τ i = τ j))
  | .not p => F.decidableFits τ p
  | .and p q => @instDecidableAnd _ _ (F.decidableFits τ p) (F.decidableFits τ q)
  | .ex _ p => F.decidableFits τ p

def implies (p q : F) : F := .not (.and p (.not q))
def all (i : Nat) (p : F) : F := .not (.ex i (.not p))
def neq (i j : Nat) : F := .not (.eq i j)
def or (p q : F) : F := .not (.and (.not p) (.not q))

theorem fits_implies {τ : Nat → Int} {p q : F}
    (hp : p.fits τ) (hq : q.fits τ) :
    (implies p q).fits τ := ⟨hp, hq⟩

theorem fits_all {τ : Nat → Int} {p : F} (hp : p.fits τ)
    (i : Nat) : (all i p).fits τ := hp

/-
Variables:
0 = A, 1 = D, 2 = R, 3 = x, 4 = y, 5 = z.
For this certificate Rxy is treated as an ATOMIC typed
relation abbreviation. We represent it by the formal constraint
relEdgeFits τ x y R; the actual Kuratowski expansion is the
next independent obligation.
-/
def relEdgeFits (τ : Nat → Int) (x y R : Nat) : Prop :=
  τ x = τ y ∧ τ R = τ x + 3

def relationsCompatible (τ : Nat → Int) : Prop :=
  τ 0 = τ 1 ∧ τ 1 = τ 3 + 1 ∧
  relEdgeFits τ 3 4 2 ∧
  relEdgeFits τ 4 5 2 ∧
  relEdgeFits τ 3 5 2

def levels : Nat → Int
 | 0 => 1
 | 1 => 1
 | 2 => 3
 | 3 => 0
 | 4 => 0
 | 5 => 0
 | _ => 0

theorem levels_compatible : relationsCompatible levels := by
  unfold relationsCompatible relEdgeFits levels
  decide

/-- Core subset condition D⊆A (assuming all variables are sets). -/
def subsetDA : F := all 3 (implies (.mem 3 1) (.mem 3 0))
/-- D has a witness. -/
def nonemptyD : F := .ex 3 (.mem 3 1)

theorem subsetDA_fits : subsetDA.fits levels := by
  unfold subsetDA all implies F.fits
  decide

theorem nonemptyD_fits : nonemptyD.fits levels := by
  unfold nonemptyD F.fits
  decide

end NF0Specker.Run09


/-! ===================================================================
Runs 10–37: cumulative exact-fin / comparability / uniform induction / powerset inclusion
FILE: NF0_Specker_Run37_Integrated_WithExponent_UNCOMPILED.lean
====================================================================== -/
-- BEGIN NF0_Specker_Run19_SemanticsAndFiniteCB_Integrated_UNCOMPILED.lean
/- Run 10: explicit first-order Kuratowski edge predicate and type certificate.
   UNCOMPILED Lean 4 source; no sorry or new set-theoretic axioms. -/
namespace NF0Specker.Run10

inductive F where
  | mem : Nat → Nat → F
  | eq : Nat → Nat → F
  | neg : F → F
  | conj : F → F → F
  | ex : Nat → F → F
  deriving Repr

def F.fits (τ : Nat → Int) : F → Prop
  | .mem i j => τ i + 1 = τ j
  | .eq i j => τ i = τ j
  | .neg p => p.fits τ
  | .conj p q => p.fits τ ∧ q.fits τ
  | .ex _ p => p.fits τ

/-- Stratification of a finite syntax tree is decidable. -/
instance F.decidableFits (τ : Nat → Int) (p : F) : Decidable (p.fits τ) :=
  match p with
  | .mem i j => inferInstanceAs (Decidable (τ i + 1 = τ j))
  | .eq i j => inferInstanceAs (Decidable (τ i = τ j))
  | .neg p => F.decidableFits τ p
  | .conj p q => @instDecidableAnd _ _ (F.decidableFits τ p) (F.decidableFits τ q)
  | .ex _ p => F.decidableFits τ p

def imp (p q : F) : F := .neg (.conj p (.neg q))
def all (i : Nat) (p : F) : F := .neg (.ex i (.neg p))
def disj (p q : F) : F := .neg (.conj (.neg p) (.neg q))
def iffF (p q : F) : F := .conj (imp p q) (imp q p)

/- t=9 is at element level 0. -/
def singleton (s x : Nat) : F :=
  all 9 (iffF (.mem 9 s) (.eq 9 x))
def unordered (d x y : Nat) : F :=
  all 9 (iffF (.mem 9 d) (disj (.eq 9 x) (.eq 9 y)))

/- t=10 is at singleton level 1. -/
def kuratowski (p x y : Nat) : F :=
  .ex 7 (.ex 8
    (.conj (singleton 7 x)
      (.conj (unordered 8 x y)
        (all 10 (iffF (.mem 10 p)
          (disj (.eq 10 7) (.eq 10 8)))))))

/- An edge x R y is defined by the existence of a Kuratowski
   pair p = {{x},{x,y}} with p∈R. -/
def edge (R x y : Nat) : F :=
  .ex 6 (.conj (kuratowski 6 x y) (.mem 6 R))

/- 0=A,1=D,2=R,3=x,4=y,5=z,6=p,7=s,8=d,9=t,10=u -/
def levels : Nat → Int
  | 0 | 1 | 7 | 8 | 10 => 1
  | 2 => 3
  | 6 => 2
  | _ => 0

/- These statements are syntax-level certification targets, not claims
   of existence of a relation graph. -/
theorem edge_xy_fits : (edge 2 3 4).fits levels := by decide
theorem edge_yz_fits : (edge 2 4 5).fits levels := by decide
theorem edge_xz_fits : (edge 2 3 5).fits levels := by decide
theorem edge_xx_fits : (edge 2 3 3).fits levels := by decide

/- Irreflexive and transitive on D, with no terminating element.
   All quantifier codes are fresh for their lexical scope. -/
def inD (x : Nat) : F := .mem x 1
def irreflexive : F := all 3 (imp (inD 3) (.neg (edge 2 3 3)))
def transitive : F :=
  all 3 (all 4 (all 5
    (imp (.conj (inD 3) (.conj (inD 4) (inD 5)))
      (imp (.conj (edge 2 3 4) (edge 2 4 5)) (edge 2 3 5)))))
def nonterminating : F :=
  all 3 (imp (inD 3) (.ex 4 (.conj (inD 4) (edge 2 3 4))))
def subsetDA : F := all 3 (imp (inD 3) (.mem 3 0))
def nonemptyD : F := .ex 3 (inD 3)
def ntitOnD : F :=
  .conj irreflexive (.conj transitive nonterminating)
def noNT : F :=
  .neg (.ex 1 (.ex 2
    (.conj subsetDA (.conj nonemptyD ntitOnD))))

theorem ntit_fits : ntitOnD.fits levels := by decide
theorem noNT_fits : noNT.fits levels := by decide



/- Run 11: full two-sided reflexive well-order specification.
  Variable 11=B (nonempty subset), variable 12=W (relation).
  Reflexivity ensures a singleton has a nonempty order graph. -/
def levels11 : Nat → Int
  | 11 => 1
  | 12 => 3
  | i => levels i

def inA (x : Nat) : F := .mem x 0
def inB (x : Nat) : F := .mem x 11
def leW (x y : Nat) : F := edge 12 x y

def reflexiveW : F := all 3 (imp (inA 3) (leW 3 3))
def totalW : F := all 3 (all 4
  (imp (.conj (inA 3) (inA 4))
    (disj (leW 3 4) (leW 4 3))))
def antisymW : F := all 3 (all 4
  (imp (.conj (inA 3) (.conj (inA 4)
    (.conj (leW 3 4) (leW 4 3)))) (.eq 3 4)))
def transW : F := all 3 (all 4 (all 5
  (imp (.conj (inA 3) (.conj (inA 4) (inA 5)))
    (imp (.conj (leW 3 4) (leW 4 5)) (leW 3 5)))))
def linearW : F :=
  .conj reflexiveW (.conj totalW (.conj antisymW transW))
def subsetBA : F := all 3 (imp (inB 3) (inA 3))
def inhabitedB : F := .ex 3 (inB 3)
def leastForward : F := .ex 3 (.conj (inB 3)
  (all 4 (imp (inB 4) (leW 3 4))))
def leastBackward : F := .ex 3 (.conj (inB 3)
  (all 4 (imp (inB 4) (leW 4 3))))
def everySubsetHasLeast (backwards : Bool) : F :=
  all 11 (imp (.conj subsetBA inhabitedB)
    (if backwards then leastBackward else leastForward))
def biWO : F := .conj linearW
  (.conj (everySubsetHasLeast false) (everySubsetHasLeast true))
def exactFinite : F := .conj (.ex 12 biWO) noNT

theorem biWO_fits : biWO.fits levels11 := by decide
theorem exactFinite_fits : exactFinite.fits levels11 := by decide

end NF0Specker.Run10

/-!
Run 16: repair the Run 11 full finiteness specification by requiring
relation graph support. Import or concatenate Run 11 before this file.

Proofs are source-level candidates; a Lean kernel check is not claimed.
-/
namespace NF0Specker.Run10

/-- Every member of the graph `R` codes a Kuratowski pair of
    members of `A`. This uses the same pair predicate as `edge`. -/
def supportedRelation (R A : Nat) : F :=
  all 6 (imp (.mem 6 R)
    (.ex 3 (.ex 4
      (.conj (.mem 3 A)
        (.conj (.mem 4 A) (kuratowski 6 3 4))))))

/-- The order is an actual relation on A, rather than a graph
    merely behaving like an order when restricted to A. -/
def supportedBiWO : F :=
  .conj (supportedRelation 12 0) biWO

/-- The NTIT witness is an actual relation on D. -/
def supportedNTIT : F :=
  .conj (supportedRelation 2 1) ntitOnD

/-- No internal nonempty subset supports a nonterminating strict relation. -/
def supportedNoNT : F :=
  .neg (.ex 1 (.ex 2
    (.conj subsetDA (.conj nonemptyD supportedNTIT))))

/-- Both clauses of the user's finiteness definition, with support
    conditions for both relation codes. -/
def supportedFinite : F :=
  .conj (.ex 12 supportedBiWO) supportedNoNT

/-! All four certificates are finite Boolean/Nat reductions; the
    kernel must confirm them before they can be counted as proved. -/
theorem supportedW_fits :
    (supportedRelation 12 0).fits levels11 := by decide

theorem supportedR_fits :
    (supportedRelation 2 1).fits levels11 := by decide

theorem supportedBiWO_fits :
    supportedBiWO.fits levels11 := by decide

theorem supportedFinite_fits :
    supportedFinite.fits levels11 := by decide

end NF0Specker.Run10


/-! Run 15: semantic bridge for the *actual* Run 10 first-order syntax.
    This is a standalone continuation of the Run 11 file. UNCOMPILED.
    It requires Run 11 to be concatenated immediately before this file. -/

namespace NF0Specker.Run10

universe u

def assign {V : Type u} (ρ : Nat → V) (i : Nat) (v : V) : Nat → V :=
  fun j => if j = i then v else ρ j

/-- First-order satisfaction, all quantifiers ranging over old-model objects. -/
def F.holds {V : Type u} (m : V → V → Prop) (ρ : Nat → V) : F → Prop
  | .mem i j => m (ρ i) (ρ j)
  | .eq i j => ρ i = ρ j
  | .neg p => ¬ p.holds m ρ
  | .conj p q => p.holds m ρ ∧ q.holds m ρ
  | .ex i p => ∃ v, p.holds m (assign ρ i v)

def IsSingleton {V : Type u} (m : V → V → Prop) (s x : V) : Prop :=
  ∀ t, m t s ↔ t = x

def IsUnordered {V : Type u} (m : V → V → Prop) (d x y : V) : Prop :=
  ∀ t, m t d ↔ t = x ∨ t = y

def IsKPair {V : Type u} (m : V → V → Prop) (p x y : V) : Prop :=
  ∃ s d, IsSingleton m s x ∧ IsUnordered m d x y ∧
    ∀ u, m u p ↔ u = s ∨ u = d

def PairEdge {V : Type u} (m : V → V → Prop) (R x y : V) : Prop :=
  ∃ p, IsKPair m p x y ∧ m p R

/- The following are the genuine semantic correctness obligations for
   the first-order code, rather than merely restating definitions. -/
theorem singleton_sound {V : Type u} (m : V → V → Prop)
    (ρ : Nat → V) :
    (singleton 7 3).holds m ρ ↔ IsSingleton m (ρ 7) (ρ 3) := by
  simp [singleton, all, iffF, imp, F.holds, IsSingleton, assign, iff_def, or_iff_not_imp_left]

theorem unordered_sound {V : Type u} (m : V → V → Prop)
    (ρ : Nat → V) :
    (unordered 8 3 4).holds m ρ ↔
      IsUnordered m (ρ 8) (ρ 3) (ρ 4) := by
  simp [unordered, all, iffF, imp, disj, F.holds, IsUnordered, assign, iff_def, or_iff_not_imp_left]

theorem kuratowski_sound {V : Type u} (m : V → V → Prop)
    (ρ : Nat → V) :
    (kuratowski 6 3 4).holds m ρ ↔
      IsKPair m (ρ 6) (ρ 3) (ρ 4) := by
  simp [kuratowski, singleton, unordered, all, iffF, imp, disj,
    F.holds, IsKPair, IsSingleton, IsUnordered, assign, iff_def, or_iff_not_imp_left]

theorem edge_sound {V : Type u} (m : V → V → Prop)
    (ρ : Nat → V) :
    (edge 2 3 4).holds m ρ ↔
      PairEdge m (ρ 2) (ρ 3) (ρ 4) := by
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, iff_def, or_iff_not_imp_left]

end NF0Specker.Run10


/-!
Run 17. A *specific* NF-0 positive-comprehension instance for restricting
internally coded Kuratowski graphs to a nonempty domain.  The formula and
stratification witness are explicit; no unrestricted separation is assumed.

UNCOMPILED Lean 4 proof candidate.  No sorry, no added set-theoretic axioms.
-/
namespace NF0Specker.Run17

universe u

inductive F where
  | mem : Nat → Nat → F
  | eq : Nat → Nat → F
  | neg : F → F
  | conj : F → F → F
  | ex : Nat → F → F

def F.fits (τ : Nat → Int) : F → Prop
  | .mem i j => τ i + 1 = τ j
  | .eq i j => τ i = τ j
  | .neg p => p.fits τ
  | .conj p q => p.fits τ ∧ q.fits τ
  | .ex _ p => p.fits τ

/-- Stratification of a finite syntax tree is decidable. -/
instance F.decidableFits (τ : Nat → Int) (p : F) : Decidable (p.fits τ) :=
  match p with
  | .mem i j => inferInstanceAs (Decidable (τ i + 1 = τ j))
  | .eq i j => inferInstanceAs (Decidable (τ i = τ j))
  | .neg p => F.decidableFits τ p
  | .conj p q => @instDecidableAnd _ _ (F.decidableFits τ p) (F.decidableFits τ q)
  | .ex _ p => F.decidableFits τ p

def imp (p q : F) : F := .neg (.conj p (.neg q))
def all (i : Nat) (p : F) : F := .neg (.ex i (.neg p))
def disj (p q : F) : F := .neg (.conj (.neg p) (.neg q))
def iffF (p q : F) : F := .conj (imp p q) (imp q p)

def singleton (s x : Nat) : F :=
  all 9 (iffF (.mem 9 s) (.eq 9 x))
def unordered (d x y : Nat) : F :=
  all 9 (iffF (.mem 9 d) (disj (.eq 9 x) (.eq 9 y)))
def kuratowski (p x y : Nat) : F :=
  .ex 7 (.ex 8
    (.conj (singleton 7 x)
      (.conj (unordered 8 x y)
        (all 10 (iffF (.mem 10 p)
          (disj (.eq 10 7) (.eq 10 8)))))))

/- Variable 0 is the output pair; 1=A; 2=R; 3,4 are endpoints.
   This formula is stratified: pair at 2, domain at 1, graph at 3. -/
def graphRestriction : F :=
  .conj (.mem 0 2)
    (.ex 3 (.ex 4
      (.conj (.mem 3 1)
        (.conj (.mem 4 1) (kuratowski 0 3 4)))))

def restrictionLevels : Nat → Int
  | 0 => 2
  | 1 | 7 | 8 | 10 => 1
  | 2 => 3
  | _ => 0

theorem graphRestriction_fits : graphRestriction.fits restrictionLevels := by
  decide

def assign {V : Type u} (ρ : Nat → V) (i : Nat) (v : V) : Nat → V :=
  fun j => if j = i then v else ρ j

def F.holds {V : Type u} (m : V → V → Prop)
    (ρ : Nat → V) : F → Prop
  | .mem i j => m (ρ i) (ρ j)
  | .eq i j => ρ i = ρ j
  | .neg p => ¬ p.holds m ρ
  | .conj p q => p.holds m ρ ∧ q.holds m ρ
  | .ex i p => ∃ v, p.holds m (assign ρ i v)

def IsSingleton {V : Type u} (m : V → V → Prop) (s x : V) : Prop :=
  ∀ t, m t s ↔ t = x

def IsUnordered {V : Type u} (m : V → V → Prop)
    (d x y : V) : Prop :=
  ∀ t, m t d ↔ t = x ∨ t = y

def IsKPair {V : Type u} (m : V → V → Prop)
    (p x y : V) : Prop :=
  ∃ s d, IsSingleton m s x ∧ IsUnordered m d x y ∧
    IsUnordered m p s d

def PairEdge {V : Type u} (m : V → V → Prop)
    (R x y : V) : Prop :=
  ∃ p, IsKPair m p x y ∧ m p R

/- This lemma must be checked by Lean, not merely by the type checker
   for `F.fits`: it links the actual syntactic pair formula to semantics. -/
theorem kuratowski_sound_034 {V : Type u} (m : V → V → Prop)
    (ρ : Nat → V) :
    (kuratowski 0 3 4).holds m ρ ↔
      IsKPair m (ρ 0) (ρ 3) (ρ 4) := by
  classical
  simp [kuratowski, singleton, unordered, all, iffF, imp, disj,
    F.holds, IsKPair, IsSingleton, IsUnordered, assign, iff_def, or_iff_not_imp_left]

theorem graphRestriction_sound {V : Type u} (m : V → V → Prop)
    (ρ : Nat → V) :
    graphRestriction.holds m ρ ↔
      m (ρ 0) (ρ 2) ∧
        ∃ x y, m x (ρ 1) ∧ m y (ρ 1) ∧
          IsKPair m (ρ 0) x y := by
  classical
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, iff_def, or_iff_not_imp_left]

/- This is the user's *inhabited* stratified-comprehension schema.
   It is not unrestricted separation, and includes no empty-set axiom. -/
structure PositiveModel (V : Type u) where
  mem : V → V → Prop
  extensional : ∀ a b, (∀ x, mem x a ↔ mem x b) → a = b
  two_objects : ∃ a b : V, a ≠ b
  no_empty : ∀ A, ∃ x, mem x A
  positive : ∀ (φ : F), (∃ τ, φ.fits τ) →
    ∀ (ρ : Nat → V),
      (∃ x, φ.holds mem (assign ρ 0 x)) →
      ∃ G, ∀ x, mem x G ↔ φ.holds mem (assign ρ 0 x)

/- Restriction exists exactly when its predicate has a witness. -/
theorem PositiveModel.restrictGraph_exists {V : Type u}
    (M : PositiveModel V) (A R : V)
    (hw : ∃ p x y, M.mem p R ∧ M.mem x A ∧ M.mem y A ∧
      IsKPair M.mem p x y) :
    ∃ G, ∀ p, M.mem p G ↔
      M.mem p R ∧
        ∃ x y, M.mem x A ∧ M.mem y A ∧ IsKPair M.mem p x y := by
  let ρ : Nat → V := fun i => if i = 1 then A else if i = 2 then R else A
  have hf : ∃ τ, graphRestriction.fits τ :=
    ⟨restrictionLevels, graphRestriction_fits⟩
  have hw' : ∃ p, graphRestriction.holds M.mem (assign ρ 0 p) := by
    obtain ⟨p, x, y, hpR, hxA, hyA, hp⟩ := hw
    refine ⟨p, ?_⟩
    rw [graphRestriction_sound]
    simpa [assign, ρ] using
      (show M.mem p R ∧
        (∃ x y, M.mem x A ∧ M.mem y A ∧ IsKPair M.mem p x y)
        from ⟨hpR, x, y, hxA, hyA, hp⟩)
  obtain ⟨G, hG⟩ := M.positive graphRestriction hf ρ hw'
  refine ⟨G, ?_⟩
  intro p
  rw [hG p, graphRestriction_sound]
  simp [assign, ρ]

/- Semantically, the restricted graph has exactly the original edges
   between points of A, and contains no other kind of graph members. -/
theorem restricted_edges {V : Type u} (m : V → V → Prop)
    (A R G : V)
    (hG : ∀ p, m p G ↔ m p R ∧
      ∃ x y, m x A ∧ m y A ∧ IsKPair m p x y)
    (x y : V) (hx : m x A) (hy : m y A) :
    PairEdge m G x y ↔ PairEdge m R x y := by
  constructor
  · rintro ⟨p, hp, hpG⟩
    exact ⟨p, hp, (hG p).mp hpG |>.1⟩
  · rintro ⟨p, hp, hpR⟩
    refine ⟨p, hp, (hG p).mpr ?_⟩
    exact ⟨hpR, x, y, hx, hy, hp⟩

theorem restricted_supported {V : Type u} (m : V → V → Prop)
    (A R G : V)
    (hG : ∀ p, m p G ↔ m p R ∧
      ∃ x y, m x A ∧ m y A ∧ IsKPair m p x y) :
    ∀ p, m p G → ∃ x y, m x A ∧ m y A ∧ IsKPair m p x y := by
  intro p hp
  exact ((hG p).mp hp).2

/- Reflexivity supplies the positive-comprehension witness for
   a well-order graph, including the singleton-domain case. -/
theorem PositiveModel.restrictReflexive_exists {V : Type u}
    (M : PositiveModel V) (A W : V)
    (hne : ∃ a, M.mem a A)
    (href : ∀ a, M.mem a A → PairEdge M.mem W a a) :
    ∃ G, (∀ p, M.mem p G →
       ∃ x y, M.mem x A ∧ M.mem y A ∧ IsKPair M.mem p x y) ∧
      (∀ x y, M.mem x A → M.mem y A →
        (PairEdge M.mem G x y ↔ PairEdge M.mem W x y)) := by
  obtain ⟨a, ha⟩ := hne
  obtain ⟨p, hp, hpW⟩ := href a ha
  obtain ⟨G, hG⟩ := M.restrictGraph_exists A W
    ⟨p, a, a, hpW, ha, ha, hp⟩
  exact ⟨G, restricted_supported M.mem A W G hG,
    fun x y hx hy => restricted_edges M.mem A W G hG x y hx hy⟩

/- Nontermination supplies the witness for a strict graph. -/
theorem PositiveModel.restrictNonterminating_exists {V : Type u}
    (M : PositiveModel V) (D R : V)
    (hne : ∃ a, M.mem a D)
    (hnt : ∀ a, M.mem a D →
      ∃ b, M.mem b D ∧ PairEdge M.mem R a b) :
    ∃ G, (∀ p, M.mem p G →
       ∃ x y, M.mem x D ∧ M.mem y D ∧ IsKPair M.mem p x y) ∧
      (∀ x y, M.mem x D → M.mem y D →
        (PairEdge M.mem G x y ↔ PairEdge M.mem R x y)) := by
  obtain ⟨a, ha⟩ := hne
  obtain ⟨b, hb, hab⟩ := hnt a ha
  obtain ⟨p, hp, hpR⟩ := hab
  obtain ⟨G, hG⟩ := M.restrictGraph_exists D R
    ⟨p, a, b, hpR, ha, hb, hp⟩
  exact ⟨G, restricted_supported M.mem D R G hG,
    fun x y hx hy => restricted_edges M.mem D R G hG x y hx hy⟩


/-! The second finiteness clause is unchanged by demanding supported
    graph codes. This is a genuine logical bridge from Run 11 to Run 16. -/
def IrreflexiveOn {V : Type u} (m : V → V → Prop)
    (D R : V) : Prop :=
  ∀ x, m x D → ¬ PairEdge m R x x

def TransitiveOn {V : Type u} (m : V → V → Prop)
    (D R : V) : Prop :=
  ∀ x y z, m x D → m y D → m z D →
    PairEdge m R x y → PairEdge m R y z → PairEdge m R x z

def NonterminatingOn {V : Type u} (m : V → V → Prop)
    (D R : V) : Prop :=
  ∀ x, m x D → ∃ y, m y D ∧ PairEdge m R x y

def SupportedOn {V : Type u} (m : V → V → Prop)
    (D R : V) : Prop :=
  ∀ p, m p R → ∃ x y, m x D ∧ m y D ∧ IsKPair m p x y

def NoNTraw {V : Type u} (M : PositiveModel V) (A : V) : Prop :=
  ∀ D R, (∀ x, M.mem x D → M.mem x A) →
    (∃ x, M.mem x D) →
    IrreflexiveOn M.mem D R → TransitiveOn M.mem D R →
    ¬ NonterminatingOn M.mem D R

def NoNTsupported {V : Type u} (M : PositiveModel V) (A : V) : Prop :=
  ∀ D R, (∀ x, M.mem x D → M.mem x A) →
    (∃ x, M.mem x D) → SupportedOn M.mem D R →
    IrreflexiveOn M.mem D R → TransitiveOn M.mem D R →
    ¬ NonterminatingOn M.mem D R

theorem PositiveModel.noNT_equiv_supported {V : Type u}
    (M : PositiveModel V) (A : V) :
    NoNTraw M A ↔ NoNTsupported M A := by
  constructor
  · intro h D R hDA hD _ hIrr hTrans
    exact h D R hDA hD hIrr hTrans
  · intro h D R hDA hD hIrr hTrans hNT
    obtain ⟨G, hSup, hEdge⟩ :=
      M.restrictNonterminating_exists D R hD hNT
    have hIrrG : IrreflexiveOn M.mem D G := by
      intro x hx hxx
      exact hIrr x hx ((hEdge x x hx hx).mp hxx)
    have hTransG : TransitiveOn M.mem D G := by
      intro x y z hx hy hz hxy hyz
      apply (hEdge x z hx hz).mpr
      exact hTrans x y z hx hy hz
        ((hEdge x y hx hy).mp hxy)
        ((hEdge y z hy hz).mp hyz)
    have hNTG : NonterminatingOn M.mem D G := by
      intro x hx
      obtain ⟨y, hy, hxy⟩ := hNT x hx
      exact ⟨y, hy, (hEdge x y hx hy).mpr hxy⟩
    exact h D G hDA hD hSup hIrrG hTransG hNTG

end NF0Specker.Run17


/-!
Run 17. Semantic equivalence of supported/unsuppported order and NTIT
relation coding, conditional on ONE justified instance of positive
stratified comprehension (the nonempty graph restriction).

Standalone Lean 4 proof candidate, NOT COMPILED. Contains no `sorry`,
new set-theoretic axiom or assumption of Infinity, Choice or Counting.
The premise `hComp` must be obtained from the exact NF-0 comprehension
schema with a machine-checked stratification certificate.
-/
namespace NF0Specker.Run17

universe u
variable {V : Type u}

/-- Homogeneous Kuratowski-pair predicate. -/
def Singleton (mem : V → V → Prop) (s x : V) : Prop :=
  ∀ t, mem t s ↔ t = x

def Unordered (mem : V → V → Prop) (d x y : V) : Prop :=
  ∀ t, mem t d ↔ t = x ∨ t = y

def KPair (mem : V → V → Prop) (p x y : V) : Prop :=
  ∃ s d, Singleton mem s x ∧ Unordered mem d x y ∧
    Unordered mem p s d

def Edge (mem : V → V → Prop) (R x y : V) : Prop :=
  ∃ p, KPair mem p x y ∧ mem p R

def Supported (mem : V → V → Prop) (R A : V) : Prop :=
  ∀ p, mem p R → ∃ x y, mem x A ∧ mem y A ∧ KPair mem p x y

def RestrictPredicate (mem : V → V → Prop)
    (R A p : V) : Prop :=
  mem p R ∧ ∃ x y, mem x A ∧ mem y A ∧ KPair mem p x y

/-- Exactly the needed positive-comprehension instance, with an
    explicit inhabitance premise. This is NOT declared as an axiom. -/
def RestrictComprehension (mem : V → V → Prop) : Prop :=
  ∀ R A, (∃ p, RestrictPredicate mem R A p) →
    ∃ S, ∀ p, mem p S ↔ RestrictPredicate mem R A p

/-- Agreement of two relation graphs for endpoints in a domain. -/
def AgreeOn (mem : V → V → Prop) (R S A : V) : Prop :=
  ∀ x y, mem x A → mem y A →
    (Edge mem R x y ↔ Edge mem S x y)

theorem restrict_graph
    (mem : V → V → Prop) (hComp : RestrictComprehension mem)
    (R A : V)
    (hEdge : ∃ x y, mem x A ∧ mem y A ∧ Edge mem R x y) :
    ∃ S, Supported mem S A ∧ AgreeOn mem R S A := by
  obtain ⟨x, y, hx, hy, p, hp, hpR⟩ := hEdge
  have hw : ∃ p, RestrictPredicate mem R A p :=
    ⟨p, hpR, x, y, hx, hy, hp⟩
  obtain ⟨S, hS⟩ := hComp R A hw
  refine ⟨S, ?_, ?_⟩
  · intro q hq
    exact ((hS q).mp hq).2
  · intro a b ha hb
    constructor
    · rintro ⟨q, hqPair, hqR⟩
      exact ⟨q, hqPair,
        (hS q).mpr ⟨hqR, a, b, ha, hb, hqPair⟩⟩
    · rintro ⟨q, hqPair, hqS⟩
      exact ⟨q, hqPair, ((hS q).mp hqS).1⟩

/-- Abstract full meaning of a reflexive two-sided well-order. -/
def BiWO (mem : V → V → Prop) (R A : V) : Prop :=
  (∀ x, mem x A → Edge mem R x x) ∧
  (∀ x y, mem x A → mem y A →
    (Edge mem R x y ∨ Edge mem R y x)) ∧
  (∀ x y, mem x A → mem y A →
    Edge mem R x y → Edge mem R y x → x = y) ∧
  (∀ x y z, mem x A → mem y A → mem z A →
    Edge mem R x y → Edge mem R y z → Edge mem R x z) ∧
  (∀ B, (∀ x, mem x B → mem x A) → (∃ x, mem x B) →
    ∃ l, mem l B ∧ ∀ x, mem x B → Edge mem R l x) ∧
  (∀ B, (∀ x, mem x B → mem x A) → (∃ x, mem x B) →
    ∃ g, mem g B ∧ ∀ x, mem x B → Edge mem R x g)

/-- Transport both well-order directions across a graph restriction. -/
theorem biWO_transport
    (mem : V → V → Prop) (R S A : V)
    (hEq : AgreeOn mem R S A)
    (hWO : BiWO mem R A) : BiWO mem S A := by
  rcases hWO with ⟨href, htotal, hanti, htrans, hleast, hgreatest⟩
  refine ⟨?_, ?_, ?_, ?_, ?_, ?_⟩
  · intro x hx
    exact (hEq x x hx hx).mp (href x hx)
  · intro x y hx hy
    rcases htotal x y hx hy with h | h
    · exact Or.inl ((hEq x y hx hy).mp h)
    · exact Or.inr ((hEq y x hy hx).mp h)
  · intro x y hx hy hxy hyx
    exact hanti x y hx hy
      ((hEq x y hx hy).mpr hxy)
      ((hEq y x hy hx).mpr hyx)
  · intro x y z hx hy hz hxy hyz
    exact (hEq x z hx hz).mp (htrans x y z hx hy hz
      ((hEq x y hx hy).mpr hxy)
      ((hEq y z hy hz).mpr hyz))
  · intro B hBA hB
    obtain ⟨l, hl, hleastL⟩ := hleast B hBA hB
    refine ⟨l, hl, ?_⟩
    intro x hx
    exact (hEq l x (hBA l hl) (hBA x hx)).mp (hleastL x hx)
  · intro B hBA hB
    obtain ⟨g, hg, hgreatestG⟩ := hgreatest B hBA hB
    refine ⟨g, hg, ?_⟩
    intro x hx
    exact (hEq x g (hBA x hx) (hBA g hg)).mp (hgreatestG x hx)

/-- Irreflexive, transitive and nonterminating on D. -/
def NTIT (mem : V → V → Prop) (R D : V) : Prop :=
  (∀ x, mem x D → ¬ Edge mem R x x) ∧
  (∀ x y z, mem x D → mem y D → mem z D →
    Edge mem R x y → Edge mem R y z → Edge mem R x z) ∧
  (∀ x, mem x D → ∃ y, mem y D ∧ Edge mem R x y)

theorem ntit_transport
    (mem : V → V → Prop) (R S D : V)
    (hEq : AgreeOn mem R S D)
    (hNT : NTIT mem R D) : NTIT mem S D := by
  rcases hNT with ⟨hirr, htrans, hnonterm⟩
  refine ⟨?_, ?_, ?_⟩
  · intro x hx hxx
    exact (hirr x hx) ((hEq x x hx hx).mpr hxx)
  · intro x y z hx hy hz hxy hyz
    exact (hEq x z hx hz).mp (htrans x y z hx hy hz
      ((hEq x y hx hy).mpr hxy)
      ((hEq y z hy hz).mpr hyz))
  · intro x hx
    obtain ⟨y, hy, hxy⟩ := hnonterm x hx
    exact ⟨y, hy, (hEq x y hx hy).mp hxy⟩

def Subset (mem : V → V → Prop) (D A : V) : Prop :=
  ∀ x, mem x D → mem x A

def Nonempty (mem : V → V → Prop) (D : V) : Prop :=
  ∃ x, mem x D

def NoNT (mem : V → V → Prop) (A : V) : Prop :=
  ¬ ∃ D R, Subset mem D A ∧ Nonempty mem D ∧ NTIT mem R D

def SupportedNoNT (mem : V → V → Prop) (A : V) : Prop :=
  ¬ ∃ D R, Subset mem D A ∧ Nonempty mem D ∧
    Supported mem R D ∧ NTIT mem R D

/-- Formal mathematical equivalence of the unrestricted and
    supported variants of the second finiteness clause. -/
theorem noNT_iff_supportedNoNT
    (mem : V → V → Prop) (hComp : RestrictComprehension mem)
    (A : V) : NoNT mem A ↔ SupportedNoNT mem A := by
  constructor
  · intro hNo
    rintro ⟨D, R, hDA, hD, _, hNT⟩
    exact hNo ⟨D, R, hDA, hD, hNT⟩
  · intro hNo
    rintro ⟨D, R, hDA, hD, hNT⟩
    obtain ⟨x, hx⟩ := hD
    obtain ⟨y, hy, hxy⟩ := hNT.2.2 x hx
    obtain ⟨S, hS, hEq⟩ := restrict_graph mem hComp R D
      ⟨x, y, hx, hy, hxy⟩
    exact hNo ⟨D, S, hDA, ⟨x, hx⟩, hS,
      ntit_transport mem R S D hEq hNT⟩

/-- Mathematical finiteness, with no extraneous support requirement. -/
def Finite (mem : V → V → Prop) (A : V) : Prop :=
  (∃ W, BiWO mem W A) ∧ NoNT mem A

def SupportedFinite (mem : V → V → Prop) (A : V) : Prop :=
  (∃ W, Supported mem W A ∧ BiWO mem W A) ∧
    SupportedNoNT mem A

/-- Main Run 17 result: the graph-support repair does not change the
    user's mathematical finiteness concept, if graph restriction is
    available by positive comprehension and all sets are nonempty. -/
theorem finite_iff_supportedFinite
    (mem : V → V → Prop)
    (hComp : RestrictComprehension mem)
    (hNoEmpty : ∀ A, Nonempty mem A)
    (A : V) : Finite mem A ↔ SupportedFinite mem A := by
  constructor
  · rintro ⟨⟨W, hWO⟩, hNo⟩
    obtain ⟨a, ha⟩ := hNoEmpty A
    have haa : Edge mem W a a := hWO.1 a ha
    obtain ⟨S, hSupported, hEq⟩ :=
      restrict_graph mem hComp W A ⟨a, a, ha, ha, haa⟩
    exact ⟨⟨S, hSupported, biWO_transport mem W S A hEq hWO⟩,
      (noNT_iff_supportedNoNT mem hComp A).mp hNo⟩
  · rintro ⟨⟨W, _, hWO⟩, hNo⟩
    exact ⟨⟨W, hWO⟩,
      (noNT_iff_supportedNoNT mem hComp A).mpr hNo⟩


/-- Derive an internal maximal element using the no-nontermination
    half of the exact user's finiteness predicate. -/
theorem maximal_of_supportedNoNT
    (mem : V → V → Prop) (hComp : RestrictComprehension mem)
    (A D R : V)
    (hNo : SupportedNoNT mem A)
    (hDA : Subset mem D A)
    (hD : Nonempty mem D)
    (hIrrefl : ∀ x, mem x D → ¬ Edge mem R x x)
    (hTrans : ∀ x y z, mem x D → mem y D → mem z D →
      Edge mem R x y → Edge mem R y z → Edge mem R x z) :
    ∃ x, mem x D ∧ ∀ y, mem y D → ¬ Edge mem R x y := by
  classical
  by_contra hMax
  have hNext : ∀ x, mem x D → ∃ y, mem y D ∧ Edge mem R x y := by
    intro x hx
    by_contra hNot
    apply hMax
    refine ⟨x, hx, ?_⟩
    intro y hy hxy
    exact hNot ⟨y, hy, hxy⟩
  have hNt : NTIT mem R D := ⟨hIrrefl, hTrans, hNext⟩
  have hPlain : NoNT mem A :=
    (noNT_iff_supportedNoNT mem hComp A).mpr hNo
  exact hPlain ⟨D, R, hDA, hD, hNt⟩

/-- A finite internally represented E-orbit has a terminal point,
    once E-growth is witnessed by an internal strict-order graph. -/
theorem terminal_of_supportedNoNT
    (mem : V → V → Prop) (hComp : RestrictComprehension mem)
    (C R : V) (E : V → V → Prop)
    (hNo : SupportedNoNT mem C)
    (hC : Nonempty mem C)
    (hIrrefl : ∀ x, mem x C → ¬ Edge mem R x x)
    (hTrans : ∀ x y z, mem x C → mem y C → mem z C →
      Edge mem R x y → Edge mem R y z → Edge mem R x z)
    (hClosed : ∀ x y, mem x C → E x y → mem y C)
    (hGrowth : ∀ x y, mem x C → E x y → Edge mem R x y) :
    ∃ x, mem x C ∧ ∀ y, ¬ E x y := by
  obtain ⟨x, hx, hMax⟩ :=
    maximal_of_supportedNoNT mem hComp C C R hNo
      (by intro z hz; exact hz) hC hIrrefl hTrans
  refine ⟨x, hx, ?_⟩
  intro y hxy
  exact hMax y (hClosed x y hx hxy) (hGrowth x y hx hxy)

end NF0Specker.Run17


/-!
Run 19. Syntactic / semantic bridge for the Run 11 + Run 16 finiteness
formula. Concatenate these files in this order before this file:
  1. NF0_Specker_Run16_Standalone_UNCOMPILED.lean
  2. NF0_Specker_Run15_EdgeSemantics.lean
  3. NF0_Specker_Run17_GraphRestriction.lean
  4. NF0_Specker_Run17_SupportedFiniteSemanticBridge_UNCOMPILED.lean
This is UNCOMPILED. No new axioms, sorry, or external choice.
Proofs below are source-level candidates; actual Lean checking remains required.
-/
namespace NF0Specker.Run10
universe u

/- The basic connectives have precisely their usual first-order meanings. -/
theorem holds_imp19 {V : Type u} (m : V → V → Prop)
    (ρ : Nat → V) (p q : F) :
    (imp p q).holds m ρ ↔ (p.holds m ρ → q.holds m ρ) := by
  classical
  simp [imp, F.holds, iff_def, or_iff_not_imp_left]

theorem holds_all19 {V : Type u} (m : V → V → Prop)
    (ρ : Nat → V) (i : Nat) (p : F) :
    (all i p).holds m ρ ↔
      ∀ x, p.holds m (assign ρ i x) := by
  classical
  simp [all, F.holds, iff_def, or_iff_not_imp_left]

theorem holds_disj19 {V : Type u} (m : V → V → Prop)
    (ρ : Nat → V) (p q : F) :
    (disj p q).holds m ρ ↔
      (p.holds m ρ ∨ q.holds m ρ) := by
  classical
  simp [disj, F.holds, iff_def, or_iff_not_imp_left]

theorem holds_iff19 {V : Type u} (m : V → V → Prop)
    (ρ : Nat → V) (p q : F) :
    (iffF p q).holds m ρ ↔
      (p.holds m ρ ↔ q.holds m ρ) := by
  classical
  simp [iffF, holds_imp19, F.holds, iff_def, or_iff_not_imp_left]

/- The following two facts are the semantic basis for the subset and
   inhabitance clauses of the *real Run 16* formula. -/
theorem subsetDA_sound19 {V : Type u} (m : V → V → Prop)
    (ρ : Nat → V) :
    subsetDA.holds m ρ ↔
      ∀ x, m x (ρ 1) → m x (ρ 0) := by
  classical
  simp [subsetDA, inD, holds_all19, holds_imp19,
    F.holds, assign, iff_def, or_iff_not_imp_left]

theorem nonemptyD_sound19 {V : Type u} (m : V → V → Prop)
    (ρ : Nat → V) :
    nonemptyD.holds m ρ ↔ ∃ x, m x (ρ 1) := by
  simp [nonemptyD, inD, F.holds, assign, iff_def, or_iff_not_imp_left]

/- Syntactic relation support equals a real internal supported graph.
   Variables 6,3,4,7,8,9,10 are pair-local; 0,1,2,12 are unshadowed. -/
theorem supportedW_sound19 {V : Type u} (m : V → V → Prop)
    (ρ : Nat → V) :
    (supportedRelation 12 0).holds m ρ ↔
      NF0Specker.Run17.Supported m (ρ 12) (ρ 0) := by
  classical
  simp [supportedRelation, NF0Specker.Run17.Supported,
    holds_all19, holds_imp19, kuratowski,
    singleton, unordered, F.holds, IsKPair,
    NF0Specker.Run17.KPair, IsSingleton,
    NF0Specker.Run17.Singleton, IsUnordered,
    NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def, or_iff_not_imp_left]

theorem supportedR_sound19 {V : Type u} (m : V → V → Prop)
    (ρ : Nat → V) :
    (supportedRelation 2 1).holds m ρ ↔
      NF0Specker.Run17.Supported m (ρ 2) (ρ 1) := by
  classical
  simp [supportedRelation, NF0Specker.Run17.Supported,
    holds_all19, holds_imp19, kuratowski,
    singleton, unordered, F.holds, IsKPair,
    NF0Specker.Run17.KPair, IsSingleton,
    NF0Specker.Run17.Singleton, IsUnordered,
    NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def, or_iff_not_imp_left]

/- Full specification: this is the precise target. It is not postulated
   as a theorem or assumed as an axiom; the remaining expansion to prove
   it is isolated below in the semantic BiWO and NTIT correspondence.

  theorem supportedFinite_sound19 (m) (ρ) :
    supportedFinite.holds m ρ ↔
      NF0Specker.Run17.SupportedFinite m (ρ 0) := ...

   To avoid masking this missing derivation behind tactics whose
   effectiveness cannot be checked, it is NOT declared as established.
-/

end NF0Specker.Run10


/-!
Run 19: Removing the abstract internal Cantor--Bernstein dependency
UNDER THE REDUCTIO ASSUMPTION that every old set is finite.

These are purely logical/function-theoretic Lean 4 lemmas, without
`sorry`, new axioms, `Classical.choice`, or counting. They are UNCOMPILED.
The subsequent translation to the OLD internal injection-graph machinery
is still necessary, and must not use external functions as surrogates.
-/
namespace NF0Specker.Run19

universe u v w

/-- An abstract formulation of the finite pigeonhole property.
    In an NF-0 application this must be established for OLD coded
    endofunction graphs, not postulated as an NF-0 axiom. -/
def EndomapPigeonhole (α : Type u) : Prop :=
  ∀ h : α → α, Function.Injective h → Function.Surjective h

/-- Finite pigeonhole yields Cantor--Bernstein for two injections.
    Indeed the composite `g ∘ f` is a self-injection of α, hence onto;
    then `g` itself is onto.  No inverse choice function is used. -/
theorem cb_from_endomap_pigeonhole
    {α : Type u} {β : Type v}
    (hp : EndomapPigeonhole α)
    (f : α → β) (g : β → α)
    (hf : Function.Injective f)
    (hg : Function.Injective g) :
    Function.Bijective g := by
  have hcompInj : Function.Injective (fun x : α => g (f x)) := by
    intro x y hxy
    exact hf (hg hxy)
  have hcompSurj : Function.Surjective (fun x : α => g (f x)) :=
    hp _ hcompInj
  refine ⟨hg, ?_⟩
  intro a
  obtain ⟨x, hx⟩ := hcompSurj a
  exact ⟨f x, hx⟩

/-- Strict embeddings compose under pigeonhole, without needing an
    independent Cantor--Bernstein theorem.
    `f` is injective and not surjective; `g` is injective.
    If α were bijective with γ via h, the self-injection
    `h.symm ∘ g ∘ f` would be onto; injectivity of g forces
    f to be onto, a contradiction. -/
theorem proper_injection_stays_proper
    {α : Type u} {β : Type v} {γ : Type w}
    (hp : EndomapPigeonhole α)
    (f : α → β) (g : β → γ)
    (hf : Function.Injective f)
    (hg : Function.Injective g)
    (hproper : ¬ Function.Surjective f) :
    ¬ Nonempty (α ≃ γ) := by
  intro hex
  obtain ⟨h⟩ := hex
  have hkInj : Function.Injective
      (fun a : α => h.symm (g (f a))) := by
    intro a b hab
    exact hf (hg (h.symm.injective hab))
  have hkSurj := hp (fun a : α => h.symm (g (f a))) hkInj
  apply hproper
  intro b
  obtain ⟨a, ha⟩ := hkSurj (h.symm (g b))
  have hgb : g (f a) = g b := h.symm.injective ha
  exact ⟨a, hg hgb⟩

end NF0Specker.Run19

-- END NF0_Specker_Run19_SemanticsAndFiniteCB_Integrated_UNCOMPILED.lean


-- BEGIN NF0_Specker_Run22_NoNTPigeonhole_UNCOMPILED.lean
/-!
NF−0 Specker Run 22: finite pigeonhole from the user's SECOND finiteness
condition (no nonterminating transitive irreflexive internal relation).

This is a self-contained SEMANTIC BRIDGE.  It does not assume Choice,
Counting, Infinity, an external finite-cardinality axiom, or the conclusion.

IMPORTANT: hImage, hBadComp and hGraphComp must still be discharged
from the exact NF−0 positive (inhabited) stratified comprehension schema;
the accompanying syntax file gives the candidate stratified instances.
`edge` must still be identified with the existing homogeneous Kuratowski
pair-graph relation.  The source has NOT been compiled by Lean.
-/
namespace NF0Specker.Run22

universe u
variable {V : Type u}

def Subset (mem : V → V → Prop) (B A : V) : Prop :=
  ∀ z, mem z B → mem z A

def ProperSubset (mem : V → V → Prop) (C B : V) : Prop :=
  Subset mem C B ∧ ∃ z, mem z B ∧ ¬ mem z C

/-- `f``B ⊊ B`, expressed without demanding that the image be named. -/
def StableProper (mem : V → V → Prop)
    (edge : V → V → V → Prop) (f A B : V) : Prop :=
  Subset mem B A ∧
  (∀ x y, mem x B → edge f x y → mem y B) ∧
  (∃ a, mem a B ∧ ∀ x, mem x B → ¬ edge f x a)

/-- The exact no-nontermination clause on an ambient set P, with a
    coded internal relation R on a nonempty internal subset D ⊆ P. -/
def NoNTOn (mem : V → V → Prop)
    (edge : V → V → V → Prop) (P : V) : Prop :=
  ¬ ∃ D R, Subset mem D P ∧
    (∃ B, mem B D) ∧
    (∀ B, mem B D → ¬ edge R B B) ∧
    (∀ B C E, mem B D → mem C D → mem E D →
      edge R B C → edge R C E → edge R B E) ∧
    (∀ B, mem B D → ∃ C, mem C D ∧ edge R B C)

/-- If B contains its f-image properly, then C=f``B also contains
    its own f-image properly.  The proof uses only totality on A and
    injectivity on A, not a choice function or a cardinal comparison. -/
theorem stableProper_image_step
    (mem : V → V → Prop) (edge : V → V → V → Prop)
    (f A B : V)
    (hTotal : ∀ x, mem x A → ∃ y, mem y A ∧ edge f x y)
    (hInj : ∀ x x' y, mem x A → mem x' A →
      edge f x y → edge f x' y → x = x')
    (hB : StableProper mem edge f A B)
    (hImage : ∀ B, Subset mem B A → (∃ x, mem x B) →
      ∃ C, ∀ y, mem y C ↔ ∃ x, mem x B ∧ edge f x y) :
    ∃ C, StableProper mem edge f A C ∧ ProperSubset mem C B := by
  rcases hB with ⟨hBA, hClosed, a, haB, haMissing⟩
  obtain ⟨C, hC⟩ := hImage B hBA ⟨a, haB⟩
  have hCB : Subset mem C B := by
    intro y hyC
    obtain ⟨x, hxB, hxy⟩ := (hC y).mp hyC
    exact hClosed x y hxB hxy
  have hCA : Subset mem C A := by
    intro y hyC
    exact hBA y (hCB y hyC)
  have haNotC : ¬ mem a C := by
    intro haC
    obtain ⟨x, hxB, hxa⟩ := (hC a).mp haC
    exact haMissing x hxB hxa
  obtain ⟨u, huA, hau⟩ := hTotal a (hBA a haB)
  have huC : mem u C := (hC u).mpr ⟨a, haB, hau⟩
  have hCClosed : ∀ x y, mem x C → edge f x y → mem y C := by
    intro x y hxC hxy
    exact (hC y).mpr ⟨x, hCB x hxC, hxy⟩
  have huMissing : ∀ x, mem x C → ¬ edge f x u := by
    intro x hxC hxu
    have hxa : x = a :=
      hInj x a u (hCA x hxC) (hBA a haB) hxu hau
    exact haNotC (hxa ▸ hxC)
  refine ⟨C, ⟨hCA, hCClosed, u, huC, huMissing⟩, ?_⟩
  exact ⟨hCB, a, haB, haNotC⟩

/-- FINITE PIGEONHOLE: every internally represented injection A→A is
    onto, under the reductio hypothesis that EVERY old set satisfies
    the no-nontermination finiteness clause.  The counterexample set D
    itself is finite, so NO powerset construction is needed here.

    All three comprehension interfaces are explicitly visible; in the
    intended NF−0 instance they are produced by inhabited comprehension.
    This is NOT YET an unconditional NF−0 theorem. -/
theorem endomap_surjective_of_all_noNT
    (mem : V → V → Prop) (edge : V → V → V → Prop)
    (f A : V)
    (hTotal : ∀ x, mem x A → ∃ y, mem y A ∧ edge f x y)
    (hMapsInto : ∀ x y, mem x A → edge f x y → mem y A)
    (hInj : ∀ x x' y, mem x A → mem x' A →
      edge f x y → edge f x' y → x = x')
    (hImage : ∀ B, Subset mem B A → (∃ x, mem x B) →
      ∃ C, ∀ y, mem y C ↔ ∃ x, mem x B ∧ edge f x y)
    (hBadComp : (∃ B, StableProper mem edge f A B) →
      ∃ D, ∀ B, mem B D ↔ StableProper mem edge f A B)
    (hGraphComp : ∀ D,
      (∃ B C, mem B D ∧ mem C D ∧ ProperSubset mem C B) →
      ∃ R, ∀ B C, mem B D → mem C D →
        (edge R B C ↔ ProperSubset mem C B))
    (hNoNT : ∀ P, NoNTOn mem edge P) :
    ∀ y, mem y A → ∃ x, mem x A ∧ edge f x y := by
  classical
  by_contra hSurj
  have hMissing : ∃ a, mem a A ∧ ∀ x, mem x A → ¬ edge f x a := by
    by_contra h
    apply hSurj
    intro a ha
    by_contra hNo
    apply h
    refine ⟨a, ha, ?_⟩
    intro x hx hxa
    exact hNo ⟨x, hx, hxa⟩
  obtain ⟨a, haA, haMissing⟩ := hMissing
  have hAStable : StableProper mem edge f A A := by
    refine ⟨?_, ?_, a, haA, haMissing⟩
    · intro x hx; exact hx
    · intro x y hx hxy; exact hMapsInto x y hx hxy
  obtain ⟨D, hD⟩ := hBadComp ⟨A, hAStable⟩
  have hAD : mem A D := (hD A).mpr hAStable
  have hDnonempty : ∃ B, mem B D := ⟨A, hAD⟩
  have hStep : ∀ B, mem B D →
      ∃ C, mem C D ∧ ProperSubset mem C B := by
    intro B hBD
    obtain ⟨C, hCStable, hProper⟩ :=
      stableProper_image_step mem edge f A B hTotal hInj
        ((hD B).mp hBD) hImage
    exact ⟨C, (hD C).mpr hCStable, hProper⟩
  have hGraphWitness : ∃ B C,
      mem B D ∧ mem C D ∧ ProperSubset mem C B := by
    obtain ⟨C, hCD, hCA⟩ := hStep A hAD
    exact ⟨A, C, hAD, hCD, hCA⟩
  obtain ⟨R, hR⟩ := hGraphComp D hGraphWitness
  have hIrrefl : ∀ B, mem B D → ¬ edge R B B := by
    intro B hBD hBB
    obtain ⟨_, z, hzB, hzNotB⟩ := (hR B B hBD hBD).mp hBB
    exact hzNotB hzB
  have hTrans : ∀ B C E, mem B D → mem C D → mem E D →
      edge R B C → edge R C E → edge R B E := by
    intro B C E hBD hCD hED hBC hCE
    obtain ⟨hCB, _⟩ := (hR B C hBD hCD).mp hBC
    obtain ⟨hEC, z, hzC, hzNotE⟩ := (hR C E hCD hED).mp hCE
    apply (hR B E hBD hED).mpr
    refine ⟨?_, z, hCB z hzC, hzNotE⟩
    intro x hxE
    exact hCB x (hEC x hxE)
  have hNonterm : ∀ B, mem B D →
      ∃ C, mem C D ∧ edge R B C := by
    intro B hBD
    obtain ⟨C, hCD, hProper⟩ := hStep B hBD
    exact ⟨C, hCD, (hR B C hBD hCD).mpr hProper⟩
  have hDD : Subset mem D D := by
    intro B hBD; exact hBD
  exact (hNoNT D) ⟨D, R, hDD, hDnonempty,
    hIrrefl, hTrans, hNonterm⟩

end NF0Specker.Run22

-- END NF0_Specker_Run22_NoNTPigeonhole_UNCOMPILED.lean


-- BEGIN NF0_Specker_Run24_ModelNamespaceShim_UNCOMPILED.lean
/-!
Run 24 source-integration correction.
Run 19's `PositiveModel` was declared in namespace NF0Specker.Run17,
whereas Run 23 introduced `PositiveModel.stableBadSet_exists` in
NF0Specker.Run10 without importing that name. This explicit alias is
needed BEFORE the Run 23 and Run 24 patches are concatenated.
-/
namespace NF0Specker.Run10
universe u
abbrev PositiveModel (V : Type u) := NF0Specker.Run17.PositiveModel V
end NF0Specker.Run10

-- END NF0_Specker_Run24_ModelNamespaceShim_UNCOMPILED.lean

-- BEGIN RUN 26 SYNTAX BRIDGE
/-!
NF−0 Specker Run 26: repair a REAL source-level type mismatch.

Run 10 and Run 17 independently declared inductive types called F.
Run 17's PositiveModel.positive field accepts Run17.F, but Runs 23–25
passed Run10.F to that field. The namespace alias in Run 24 cannot
identify these different inductive types. This bridge translates the
syntax and proves that stratification and satisfaction are preserved.

Insert AFTER the Run 24 namespace shim, BEFORE Run 23's patch.
Then replace Run 10 uses of `M.positive φ ...` by `positive10 M φ ...`.
Leave Run 17's own uses of M.positive unchanged.

No new axiom, no sorry. UNCOMPILED.
-/
namespace NF0Specker.Run10

universe u

/-- Convert the Run 10 formula syntax to the distinct Run 17 syntax. -/
def toRun17 : F → NF0Specker.Run17.F
  | .mem i j => .mem i j
  | .eq i j => .eq i j
  | .neg p => .neg (toRun17 p)
  | .conj p q => .conj (toRun17 p) (toRun17 q)
  | .ex i p => .ex i (toRun17 p)

/-- Translation preserves exactly the stratification equations. -/
theorem toRun17_fits (φ : F) (τ : Nat → Int) :
    (toRun17 φ).fits τ ↔ φ.fits τ := by
  induction φ with
  | mem i j => rfl
  | eq i j => rfl
  | neg p ih => exact ih
  | conj p q ihp ihq => exact and_congr ihp ihq
  | ex i p ih => exact ih

/-- Translation preserves first-order truth for every membership
    structure, not just for a finite regression-test universe. -/
theorem toRun17_holds {V : Type u} (φ : F)
    (m : V → V → Prop) (ρ : Nat → V) :
    (toRun17 φ).holds m ρ ↔ φ.holds m ρ := by
  induction φ generalizing ρ with
  | mem i j => rfl
  | eq i j => rfl
  | neg p ih =>
      simpa [toRun17, NF0Specker.Run17.F.holds, F.holds, iff_def, or_iff_not_imp_left] using
        not_congr (ih ρ)
  | conj p q ihp ihq =>
      simpa [toRun17, NF0Specker.Run17.F.holds, F.holds, iff_def, or_iff_not_imp_left] using
        and_congr (ihp ρ) (ihq ρ)
  | ex i p ih =>
      change (∃ v, (toRun17 p).holds m
                (NF0Specker.Run17.assign ρ i v)) ↔
             (∃ v, p.holds m (assign ρ i v))
      apply exists_congr
      intro v
      simpa [NF0Specker.Run17.assign, assign] using
        ih (assign ρ i v)

/-- The exact Run 17 positive-comprehension field, safely exposed
    to Run 10 syntax. The witness requirement is preserved verbatim. -/
theorem positive10 {V : Type u} (M : PositiveModel V)
    (φ : F) (hFits : ∃ τ, φ.fits τ)
    (ρ : Nat → V)
    (hw : ∃ x, φ.holds M.mem (assign ρ 0 x)) :
    ∃ G, ∀ x, M.mem x G ↔ φ.holds M.mem (assign ρ 0 x) := by
  obtain ⟨τ, hτ⟩ := hFits
  have hFits17 : ∃ τ, (toRun17 φ).fits τ :=
    ⟨τ, (toRun17_fits φ τ).2 hτ⟩
  have hw17 : ∃ x, (toRun17 φ).holds M.mem
      (NF0Specker.Run17.assign ρ 0 x) := by
    obtain ⟨x, hx⟩ := hw
    refine ⟨x, ?_⟩
    rw [toRun17_holds]
    simpa [NF0Specker.Run17.assign, assign] using hx
  obtain ⟨G, hG⟩ := M.positive (toRun17 φ) hFits17 ρ hw17
  refine ⟨G, ?_⟩
  intro x
  rw [hG x, toRun17_holds]
  rfl

end NF0Specker.Run10

-- END RUN 26 SYNTAX BRIDGE



-- BEGIN NF0_Specker_Run23_BadSetFromPositiveComprehension_UNCOMPILED.lean
/-!
NF−0 Specker Run 23: discharge the Run 22 `hBadComp` interface
using the EXACT inhabited stratified comprehension field in the
existing Run 19 `NF0Specker.Run10.PositiveModel`.

DEPENDENCIES (concatenate before this patch):
  NF0_Specker_Run19_SemanticsAndFiniteCB_Integrated_UNCOMPILED.lean
  NF0_Specker_Run22_NoNTPigeonhole_UNCOMPILED.lean

This file does NOT assume a separate bad-set comprehension principle.
It constructs the set from `M.positive`.  No `sorry` or new axiom.
NOT COMPILED: Lean toolchain is absent.  The soundness proof and all
elaboration still require a real Lean 4 kernel check.
-/
namespace NF0Specker.Run10

universe u

/-- Bound variables in the old Kuratowski formula are 6,7,8,9,10.
    Output B=0, parameters A=1, f=2; x=3, y=4, missing point a=5.
    Levels: B,A=1, f=3, x,y,a=0, pair=2, s,d,u=1. -/
def stableBadLevels : Nat → Int
  | 0 | 1 | 7 | 8 | 10 => 1
  | 2 => 3
  | 6 => 2
  | _ => 0

/-- B⊆A, f``B⊆B, and some a∈B is not in f``B. -/
def stableBadFormula : F :=
  .conj
    (all 3 (imp (.mem 3 0) (.mem 3 1)))
    (.conj
      (all 3 (all 4
        (imp (.conj (.mem 3 0) (edge 2 3 4)) (.mem 4 0))))
      (.ex 5 (.conj (.mem 5 0)
        (all 3 (imp (.mem 3 0) (.neg (edge 2 3 5)))))))

/-- A proposed kernel-decidable type certificate. -/
theorem stableBadFormula_fits :
    stableBadFormula.fits stableBadLevels := by decide

/-- Generic satisfaction rules for the existing first-order syntax. -/
theorem holds_imp {V : Type u} (m : V → V → Prop)
    (ρ : Nat → V) (φ ψ : F) :
    (imp φ ψ).holds m ρ ↔ (φ.holds m ρ → ψ.holds m ρ) := by
  simp [imp, F.holds, iff_def, or_iff_not_imp_left]

theorem holds_all {V : Type u} (m : V → V → Prop)
    (ρ : Nat → V) (i : Nat) (φ : F) :
    (all i φ).holds m ρ ↔
      ∀ x, φ.holds m (assign ρ i x) := by
  classical
  simp [all, F.holds, iff_def, or_iff_not_imp_left]

/-- The old pair formula, with endpoint 5 instead of endpoint 4.
    Its bound variables are disjoint from 2,3,5. -/
theorem edge_sound_235 {V : Type u} (m : V → V → Prop)
    (ρ : Nat → V) :
    (edge 2 3 5).holds m ρ ↔
      PairEdge m (ρ 2) (ρ 3) (ρ 5) := by
  classical
  simp [edge, kuratowski, singleton, unordered, all,
    iffF, imp, disj, F.holds, PairEdge, IsKPair,
    IsSingleton, IsUnordered, assign, iff_def, or_iff_not_imp_left]

/-- Semantic correctness of the exact stratified formula, using the
    already defined Run 22 `StableProper`, not a new interpretation. -/
theorem stableBadFormula_sound {V : Type u}
    (m : V → V → Prop) (ρ : Nat → V) :
    stableBadFormula.holds m ρ ↔
      NF0Specker.Run22.StableProper m (PairEdge m)
        (ρ 2) (ρ 1) (ρ 0) := by
  classical
  simp [stableBadFormula, NF0Specker.Run22.StableProper,
    NF0Specker.Run22.Subset, holds_all, holds_imp,
    F.holds, assign, edge_sound, edge_sound_235, iff_def, or_iff_not_imp_left]

/-- THE NEW COMPREHENSION BRIDGE.
    Inhabited positive comprehension supplies the bad-subset set D.
    This removes Run 22's `hBadComp` as an independent premise when
    `edge` is instantiated with the old Kuratowski `PairEdge`. -/
theorem PositiveModel.stableBadSet_exists {V : Type u}
    (M : PositiveModel V) (f A : V)
    (hw : ∃ B, NF0Specker.Run22.StableProper
      M.mem (PairEdge M.mem) f A B) :
    ∃ D, ∀ B, M.mem B D ↔
      NF0Specker.Run22.StableProper
        M.mem (PairEdge M.mem) f A B := by
  let ρ : Nat → V := fun i => if i = 1 then A else if i = 2 then f else A
  have hf : ∃ τ, stableBadFormula.fits τ :=
    ⟨stableBadLevels, stableBadFormula_fits⟩
  have hw' : ∃ B, stableBadFormula.holds M.mem (assign ρ 0 B) := by
    obtain ⟨B, hB⟩ := hw
    refine ⟨B, ?_⟩
    rw [stableBadFormula_sound]
    simpa [assign, ρ] using hB
  obtain ⟨D, hD⟩ := positive10 M stableBadFormula hf ρ hw'
  refine ⟨D, ?_⟩
  intro B
  rw [hD B, stableBadFormula_sound]
  simp [assign, ρ]

end NF0Specker.Run10

-- END NF0_Specker_Run23_BadSetFromPositiveComprehension_UNCOMPILED.lean


-- BEGIN NF0_Specker_Run24_ReverseGraphFromPositive_UNCOMPILED.lean
/-!
NF−0 Specker Run 24 — homogeneous Kuratowski decoding and inhabited
positive-comprehension construction of the reverse-proper-subset graph.

Append after:
  NF0_Specker_Run19_SemanticsAndFiniteCB_Integrated_UNCOMPILED.lean
  NF0_Specker_Run22_NoNTPigeonhole_UNCOMPILED.lean
  NF0_Specker_Run23_BadSetFromPositiveComprehension_UNCOMPILED.lean

IMPORTANT: this source is UNCOMPILED. No `sorry`, `axiom`, Choice,
Counting, Infinity, or assumed Cantor–Bernstein. The `PositiveModel`
structure is the EXISTING one, including inhabited stratified
comprehension and extensionality. The pair-injectivity lemma needs
neither extensionality nor Choice; the graph's reverse implication
requires existence of a code for every ordered pair, constructed below.
-/
namespace NF0Specker.Run10

universe u

/-- If the same object codes two Kuratowski pairs, the coordinates agree.
    No extensionality or uniqueness-of-pair-code premise is needed. -/
theorem isKPair_coordinates {V : Type u} (m : V → V → Prop)
    {p x y a b : V}
    (hxy : IsKPair m p x y) (hab : IsKPair m p a b) :
    x = a ∧ y = b := by
  rcases hxy with ⟨s, d, hs, hd, hp⟩
  rcases hab with ⟨s', d', hs', hd', hp'⟩
  have hsP : m s p := (hp s).mpr (Or.inl rfl)
  have hsEither : s = s' ∨ s = d' := (hp' s).mp hsP
  have hxa : x = a := by
    rcases hsEither with h | h
    · have hxS : m x s := (hs x).mpr rfl
      have hxS' : m x s' := h ▸ hxS
      exact (hs' x).mp hxS'
    · have haD' : m a d' := (hd' a).mpr (Or.inl rfl)
      have haS : m a s := h.symm ▸ haD'
      exact ((hs a).mp haS).symm
  refine ⟨hxa, ?_⟩
  have hdP : m d p := (hp d).mpr (Or.inr rfl)
  have hdEither : d = s' ∨ d = d' := (hp' d).mp hdP
  rcases hdEither with hds' | hdd'
  · have hyD : m y d := (hd y).mpr (Or.inr rfl)
    have hyS' : m y s' := hds' ▸ hyD
    have hya : y = a := (hs' y).mp hyS'
    have hd'P : m d' p := (hp' d').mpr (Or.inr rfl)
    have hd'Either : d' = s ∨ d' = d := (hp d').mp hd'P
    have hba : b = a := by
      rcases hd'Either with hds | hdd
      · have hbD' : m b d' := (hd' b).mpr (Or.inr rfl)
        have hbS : m b s := hds ▸ hbD'
        exact ((hs b).mp hbS).trans hxa
      · have hbD' : m b d' := (hd' b).mpr (Or.inr rfl)
        have hbD : m b d := hdd ▸ hbD'
        rcases (hd b).mp hbD with hbx | hby
        · exact hbx.trans hxa
        · exact hby.trans hya
    exact hya.trans hba.symm
  · have hyD : m y d := (hd y).mpr (Or.inr rfl)
    have hyD' : m y d' := hdd' ▸ hyD
    have hyAB : y = a ∨ y = b := (hd' y).mp hyD'
    have hbD' : m b d' := (hd' b).mpr (Or.inr rfl)
    have hbD : m b d := hdd'.symm ▸ hbD'
    rcases hyAB with hya | hyb
    · rcases (hd b).mp hbD with hbx | hby
      · exact hya.trans (hbx.trans hxa).symm
      · exact hby.symm
    · exact hyb

/-- The simplest nonempty stratified comprehension: a singleton. -/
theorem PositiveModel.singleton_exists {V : Type u}
    (M : PositiveModel V) (x : V) :
    ∃ s, IsSingleton M.mem s x := by
  let ρ : Nat → V := fun _ => x
  have hf : ∃ τ, (F.eq 0 1).fits τ :=
    ⟨fun _ => 0, by decide⟩
  have hw : ∃ z, (F.eq 0 1).holds M.mem (assign ρ 0 z) := by
    refine ⟨x, ?_⟩
    simp [F.holds, assign, ρ, iff_def, or_iff_not_imp_left]
  obtain ⟨s, hs⟩ := positive10 M (F.eq 0 1) hf ρ hw
  exact ⟨s, fun z => by simpa [F.holds, assign, ρ, iff_def, or_iff_not_imp_left] using hs z⟩

/-- The unordered pair exists even when its two coordinates coincide. -/
theorem PositiveModel.unordered_exists {V : Type u}
    (M : PositiveModel V) (x y : V) :
    ∃ d, IsUnordered M.mem d x y := by
  let ρ : Nat → V := fun i => if i = 2 then y else x
  let φ : F := disj (.eq 0 1) (.eq 0 2)
  have hf : ∃ τ, φ.fits τ := ⟨fun _ => 0, by decide⟩
  have hw : ∃ z, φ.holds M.mem (assign ρ 0 z) := by
    refine ⟨x, ?_⟩
    simp [φ, disj, F.holds, assign, ρ, iff_def, or_iff_not_imp_left]
  obtain ⟨d, hd⟩ := positive10 M φ hf ρ hw
  refine ⟨d, ?_⟩
  intro z
  simpa [φ, disj, F.holds, assign, ρ, IsUnordered, iff_def, or_iff_not_imp_left] using hd z

/-- Every pair of objects has a homogeneous Kuratowski code. -/
theorem PositiveModel.kpair_exists {V : Type u}
    (M : PositiveModel V) (x y : V) :
    ∃ p, IsKPair M.mem p x y := by
  obtain ⟨s, hs⟩ := PositiveModel.singleton_exists M x
  obtain ⟨d, hd⟩ := PositiveModel.unordered_exists M x y
  obtain ⟨p, hp⟩ := PositiveModel.unordered_exists M s d
  exact ⟨p, s, d, hs, hd, hp⟩

/-- Semantic proper subset (the Run 22 definition). -/
def ReverseProper {V : Type u} (m : V → V → Prop)
    (B C : V) : Prop :=
  NF0Specker.Run22.ProperSubset m C B

/-- Output p=0; endpoints B=1,C=2; D=3; z=11.
    The internal Kuratowski definition uses s=7,d=8,t=9,u=10.
    Levels: p=3; B,C=1; D=2; s,d,u=2; t=1; z=0. -/
def reverseGraphLevels : Nat → Int
  | 0 => 3
  | 1 | 2 | 9 => 1
  | 3 | 7 | 8 | 10 => 2
  | _ => 0

def reverseProperFormula : F :=
  .conj
    (all 11 (imp (.mem 11 2) (.mem 11 1)))
    (.ex 11 (.conj (.mem 11 1) (.neg (.mem 11 2))))

def reverseGraphFormula : F :=
  .ex 1 (.ex 2
    (.conj (.mem 1 3)
      (.conj (.mem 2 3)
        (.conj (kuratowski 0 1 2) reverseProperFormula))))

theorem reverseProperFormula_fits :
    reverseProperFormula.fits reverseGraphLevels := by decide

theorem reverseGraphFormula_fits :
    reverseGraphFormula.fits reverseGraphLevels := by decide

/-- Semantic correctness of the proper-subset subformula. -/
theorem reverseProperFormula_sound {V : Type u}
    (m : V → V → Prop) (ρ : Nat → V) :
    reverseProperFormula.holds m ρ ↔
      ReverseProper m (ρ 1) (ρ 2) := by
  classical
  simp [reverseProperFormula, ReverseProper,
    NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
    all, imp, F.holds, assign, iff_def, or_iff_not_imp_left]

/-- Semantic correctness of the Kuratowski subformula for 0,1,2. -/
theorem kuratowski_sound_012 {V : Type u}
    (m : V → V → Prop) (ρ : Nat → V) :
    (kuratowski 0 1 2).holds m ρ ↔
      IsKPair m (ρ 0) (ρ 1) (ρ 2) := by
  classical
  simp [kuratowski, singleton, unordered, all, iffF, imp, disj,
    F.holds, IsKPair, IsSingleton, IsUnordered, assign, iff_def, or_iff_not_imp_left]

/-- First-order graph predicate matches exactly the semantic relation. -/
theorem reverseGraphFormula_sound {V : Type u}
    (m : V → V → Prop) (ρ : Nat → V) :
    reverseGraphFormula.holds m ρ ↔
      ∃ B C, m B (ρ 3) ∧ m C (ρ 3) ∧
        IsKPair m (ρ 0) B C ∧ ReverseProper m B C := by
  classical
  simp [reverseGraphFormula, F.holds, assign,
    kuratowski_sound_012, reverseProperFormula_sound, iff_def, or_iff_not_imp_left]

/-- Decoding the comprehension graph uses pair-coordinate injectivity;
    constructing its edges in the other direction uses kpair_exists. -/
theorem reverseGraph_edges_iff {V : Type u}
    (m : V → V → Prop) (D R B C : V)
    (hB : m B D) (hC : m C D)
    (hR : ∀ p, m p R ↔
      ∃ U W, m U D ∧ m W D ∧
        IsKPair m p U W ∧ ReverseProper m U W)
    (hPair : ∀ x y, ∃ p, IsKPair m p x y) :
    PairEdge m R B C ↔ ReverseProper m B C := by
  constructor
  · rintro ⟨p, hp, hpR⟩
    obtain ⟨U, W, _, _, hpUW, hProper⟩ := (hR p).mp hpR
    obtain ⟨hBU, hCW⟩ := isKPair_coordinates m hp hpUW
    subst U
    subst W
    exact hProper
  · intro hProper
    obtain ⟨p, hp⟩ := hPair B C
    exact ⟨p, hp, (hR p).mpr ⟨B, C, hB, hC, hp, hProper⟩⟩

/-- Exact NF−0 inhabited-comprehension derivation of the reverse graph.
    Its witness is supplied by one proper-inclusion edge in D. -/
theorem PositiveModel.reverseGraph_exists {V : Type u}
    (M : PositiveModel V) (D : V)
    (hw : ∃ B C, M.mem B D ∧ M.mem C D ∧
      NF0Specker.Run22.ProperSubset M.mem C B) :
    ∃ R, ∀ B C, M.mem B D → M.mem C D →
      (PairEdge M.mem R B C ↔
        NF0Specker.Run22.ProperSubset M.mem C B) := by
  obtain ⟨B, C, hBD, hCD, hCB⟩ := hw
  obtain ⟨p, hp⟩ := PositiveModel.kpair_exists M B C
  let ρ : Nat → V := fun i => if i = 3 then D else B
  have hf : ∃ τ, reverseGraphFormula.fits τ :=
    ⟨reverseGraphLevels, reverseGraphFormula_fits⟩
  have hw' : ∃ q, reverseGraphFormula.holds M.mem (assign ρ 0 q) := by
    refine ⟨p, ?_⟩
    rw [reverseGraphFormula_sound]
    simpa [assign, ρ, ReverseProper] using
      (show ∃ U W, M.mem U D ∧ M.mem W D ∧
        IsKPair M.mem p U W ∧ ReverseProper M.mem U W
        from ⟨B, C, hBD, hCD, hp, hCB⟩)
  obtain ⟨R, hR⟩ := positive10 M reverseGraphFormula hf ρ hw'
  refine ⟨R, ?_⟩
  intro U W hUD hWD
  apply reverseGraph_edges_iff M.mem D R U W hUD hWD
  · intro q
    rw [hR q, reverseGraphFormula_sound]
    simp [assign, ρ]
  · exact PositiveModel.kpair_exists M

end NF0Specker.Run10

-- END NF0_Specker_Run24_ReverseGraphFromPositive_UNCOMPILED.lean


-- BEGIN NF0_Specker_Run24_FinitePigeonholeIntegration_UNCOMPILED.lean
/-!
NF−0 Specker Run 24, second patch.
Append after Run19 integrated + Run22 pigeonhole + Run23 bad-set +
Run24 reverse-graph patches. This removes the last image-comprehension
interface and combines the finite-pigeonhole deduction with the EXACT
semantic two-clause `Run17.Finite` predicate.

UNCOMPILED. Lean elaboration and proof tactics still need kernel checking.
-/
namespace NF0Specker.Run10

universe u

/-- The image of an inhabited B under a graph f: output y=0,
    B=1, f=2, x=3, Kuratowski pair p=6, s=7, d=8, t=9, u=10. -/
def positiveImageLevels : Nat → Int
  | 1 | 7 | 8 | 10 => 1
  | 2 => 3
  | 6 => 2
  | _ => 0

def positiveImageFormula : F :=
  .ex 3 (.conj (.mem 3 1) (edge 2 3 0))

theorem positiveImageFormula_fits :
    positiveImageFormula.fits positiveImageLevels := by decide

theorem edge_sound_230 {V : Type u} (m : V → V → Prop)
    (ρ : Nat → V) :
    (edge 2 3 0).holds m ρ ↔
      PairEdge m (ρ 2) (ρ 3) (ρ 0) := by
  classical
  simp [edge, kuratowski, singleton, unordered, all, iffF,
    imp, disj, F.holds, PairEdge, IsKPair,
    IsSingleton, IsUnordered, assign, iff_def, or_iff_not_imp_left]

theorem positiveImageFormula_sound {V : Type u}
    (m : V → V → Prop) (ρ : Nat → V) :
    positiveImageFormula.holds m ρ ↔
      ∃ x, m x (ρ 1) ∧ PairEdge m (ρ 2) x (ρ 0) := by
  classical
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, iff_def, or_iff_not_imp_left]

/-- Inhabited image comprehension derived from the native schema,
    with witness obtained from totality of f on A. -/
theorem PositiveModel.nonemptyImage_exists {V : Type u}
    (M : PositiveModel V) (f A B : V)
    (hTotal : ∀ x, M.mem x A →
      ∃ y, M.mem y A ∧ PairEdge M.mem f x y)
    (hBA : NF0Specker.Run22.Subset M.mem B A)
    (hB : ∃ x, M.mem x B) :
    ∃ C, ∀ y, M.mem y C ↔
      ∃ x, M.mem x B ∧ PairEdge M.mem f x y := by
  obtain ⟨x, hxB⟩ := hB
  obtain ⟨y, _, hxy⟩ := hTotal x (hBA x hxB)
  let ρ : Nat → V := fun i => if i = 1 then B else if i = 2 then f else B
  have hf : ∃ τ, positiveImageFormula.fits τ :=
    ⟨positiveImageLevels, positiveImageFormula_fits⟩
  have hw : ∃ z, positiveImageFormula.holds M.mem (assign ρ 0 z) := by
    refine ⟨y, ?_⟩
    rw [positiveImageFormula_sound]
    simpa [assign, ρ] using
      (show ∃ x, M.mem x B ∧ PairEdge M.mem f x y
        from ⟨x, hxB, hxy⟩)
  obtain ⟨C, hC⟩ := positive10 M positiveImageFormula hf ρ hw
  refine ⟨C, ?_⟩
  intro z
  rw [hC z, positiveImageFormula_sound]
  simp [assign, ρ]

/-- Conditional only on the *reductio hypothesis* that all old-model
    sets satisfy the user's exact two-clause Finite predicate, and on
    the actual graph's totality, closure, and injectivity.

    The comprehension interfaces in Run22 are supplied by M.positive
    through the explicit constructions above and in Run23. -/
theorem PositiveModel.endomap_surjective_of_all_finite {V : Type u}
    (M : PositiveModel V) (f A : V)
    (hTotal : ∀ x, M.mem x A →
      ∃ y, M.mem y A ∧ PairEdge M.mem f x y)
    (hMapsInto : ∀ x y, M.mem x A →
      PairEdge M.mem f x y → M.mem y A)
    (hInj : ∀ x x' y, M.mem x A → M.mem x' A →
      PairEdge M.mem f x y → PairEdge M.mem f x' y → x = x')
    (hAllFinite : ∀ P, NF0Specker.Run17.Finite M.mem P) :
    ∀ y, M.mem y A →
      ∃ x, M.mem x A ∧ PairEdge M.mem f x y := by
  apply NF0Specker.Run22.endomap_surjective_of_all_noNT
    M.mem (PairEdge M.mem) f A
  · exact hTotal
  · exact hMapsInto
  · exact hInj
  · intro B hBA hB
    exact PositiveModel.nonemptyImage_exists M f A B hTotal hBA hB
  · intro hw
    exact PositiveModel.stableBadSet_exists M f A hw
  · intro D hw
    exact PositiveModel.reverseGraph_exists M D hw
  · intro P
    have hNo : NF0Specker.Run17.NoNT M.mem P := (hAllFinite P).2
    change NF0Specker.Run22.NoNTOn M.mem (PairEdge M.mem) P at hNo
    exact hNo

end NF0Specker.Run10

-- END NF0_Specker_Run24_FinitePigeonholeIntegration_UNCOMPILED.lean
/-!
Run 25: a proper internal subset cannot contain the image of an
internal injection of the whole set, assuming the Run 24 all-finite
pigeonhole theorem. This is an immediate but useful bridge to strict
Frege-cardinal comparison.

Append to NF0_Specker_Run24_Integrated_UNCOMPILED.lean.
UNCOMPILED: Lean 4 is not installed in this runtime.
-/
namespace NF0Specker.Run10

universe u

/-- Under the reductio assumption that every set satisfies the user's
exact two-clause finiteness definition, no internally coded injection
from B into a proper internal subset A of B exists.

No Choice, Counting, Infinity, or unencoded external injection is used.
The actual function graph f is the same homogeneous PairEdge used by
Run 24. The statement does not require an inverse-function graph. -/
theorem PositiveModel.no_injection_into_proper_subset
    {V : Type u} (M : PositiveModel V) (f A B : V)
    (hProper : NF0Specker.Run22.ProperSubset M.mem A B)
    (hTotal : ∀ x, M.mem x B →
      ∃ y, M.mem y A ∧ PairEdge M.mem f x y)
    (hCodomain : ∀ x y, M.mem x B →
      PairEdge M.mem f x y → M.mem y A)
    (hInj : ∀ x x' y, M.mem x B → M.mem x' B →
      PairEdge M.mem f x y → PairEdge M.mem f x' y → x = x')
    (hAllFinite : ∀ P, NF0Specker.Run17.Finite M.mem P) : False := by
  rcases hProper with ⟨hAB, z, hzB, hzNotA⟩
  have hTotalB : ∀ x, M.mem x B →
      ∃ y, M.mem y B ∧ PairEdge M.mem f x y := by
    intro x hx
    obtain ⟨y, hyA, hxy⟩ := hTotal x hx
    exact ⟨y, hAB y hyA, hxy⟩
  have hMapsIntoB : ∀ x y, M.mem x B →
      PairEdge M.mem f x y → M.mem y B := by
    intro x y hx hxy
    exact hAB y (hCodomain x y hx hxy)
  obtain ⟨x, hxB, hxz⟩ :=
    (PositiveModel.endomap_surjective_of_all_finite
      M f B hTotalB hMapsIntoB hInj hAllFinite) z hzB
  exact hzNotA (hCodomain x z hxB hxz)

end NF0Specker.Run10
/-!
Run 25: homogeneous inverse-graph comprehension and strictness of
proper-subset cardinal comparison under the all-finite reductio.

Append after Run24 integrated source AND
NF0_Specker_Run25_ProperSubsetStrict_UNCOMPILED.lean.

No empty graph is requested: inverse graph is constructed only from
an explicit existing edge of the original graph. No Choice, Counting,
Infinity, or external choice of inverse functions is used.

UNCOMPILED: Lean 4 executable is not available in this runtime.
-/
namespace NF0Specker.Run10

universe u

/-- Output p=0, graph f=2, old endpoints x=3,y=4.
    Both p and the bound original pair code 6 have type 2; f type 3;
    endpoints type 0; singleton and doubleton codes type 1. -/
def inverseGraphLevels : Nat → Int
  | 0 | 6 => 2
  | 2 => 3
  | 7 | 8 | 10 => 1
  | _ => 0

/-- The graph of the inverse relation: p = ⟨y,x⟩, ⟨x,y⟩∈f.
    The inner pair formula binds 6,7,8,9,10, all disjoint from 0,2,3,4. -/
def inverseGraphFormula : F :=
  .ex 3 (.ex 4
    (.conj (kuratowski 0 4 3) (edge 2 3 4)))

theorem inverseGraphFormula_fits :
    inverseGraphFormula.fits inverseGraphLevels := by decide

theorem kuratowski_sound_043 {V : Type u}
    (m : V → V → Prop) (ρ : Nat → V) :
    (kuratowski 0 4 3).holds m ρ ↔
      IsKPair m (ρ 0) (ρ 4) (ρ 3) := by
  classical
  simp [kuratowski, singleton, unordered, all, iffF, imp, disj,
    F.holds, IsKPair, IsSingleton, IsUnordered, assign, iff_def, or_iff_not_imp_left]

theorem inverseGraphFormula_sound {V : Type u}
    (m : V → V → Prop) (ρ : Nat → V) :
    inverseGraphFormula.holds m ρ ↔
      ∃ x y, IsKPair m (ρ 0) y x ∧ PairEdge m (ρ 2) x y := by
  classical
  simp [inverseGraphFormula, F.holds, assign,
    kuratowski_sound_043, edge_sound, iff_def, or_iff_not_imp_left]

/-- Semantic inverse graph decoding, for any endpoints, with no
    unrepresented function inverse and no extra axiom. -/
theorem inverseGraph_edges_iff {V : Type u}
    (m : V → V → Prop) (f g : V)
    (hG : ∀ p, m p g ↔
      ∃ x y, IsKPair m p y x ∧ PairEdge m f x y)
    (hPair : ∀ x y, ∃ p, IsKPair m p x y) :
    ∀ x y, PairEdge m g y x ↔ PairEdge m f x y := by
  intro x y
  constructor
  · rintro ⟨p, hpYX, hpG⟩
    obtain ⟨u, v, hpVU, hFuv⟩ := (hG p).mp hpG
    obtain ⟨hyv, hxu⟩ := isKPair_coordinates m hpYX hpVU
    cases hxu
    cases hyv
    exact hFuv
  · intro hFxy
    obtain ⟨p, hpYX⟩ := hPair y x
    exact ⟨p, hpYX, (hG p).mpr ⟨x, y, hpYX, hFxy⟩⟩

/-- Positive stratified comprehension constructs the inverse graph
    when the original graph has an actual edge. The witness is a code
    for the reversed edge, obtained by inhabited pairing. -/
theorem PositiveModel.inverseGraph_exists {V : Type u}
    (M : PositiveModel V) (f : V)
    (hEdge : ∃ x y, PairEdge M.mem f x y) :
    ∃ g, ∀ x y,
      PairEdge M.mem g y x ↔ PairEdge M.mem f x y := by
  obtain ⟨x, y, hFxy⟩ := hEdge
  obtain ⟨p, hpYX⟩ := PositiveModel.kpair_exists M y x
  let ρ : Nat → V := fun i => if i = 2 then f else x
  have hf : ∃ τ, inverseGraphFormula.fits τ :=
    ⟨inverseGraphLevels, inverseGraphFormula_fits⟩
  have hw : ∃ q, inverseGraphFormula.holds M.mem (assign ρ 0 q) := by
    refine ⟨p, ?_⟩
    rw [inverseGraphFormula_sound]
    simpa [assign, ρ] using
      (show ∃ a b, IsKPair M.mem p b a ∧ PairEdge M.mem f a b
       from ⟨x, y, hpYX, hFxy⟩)
  obtain ⟨g, hg⟩ := positive10 M inverseGraphFormula hf ρ hw
  refine ⟨g, ?_⟩
  apply inverseGraph_edges_iff M.mem f g
  · intro q
    rw [hg q, inverseGraphFormula_sound]
    simp [assign, ρ]
  · exact PositiveModel.kpair_exists M

/-- A proper subset A⊊B cannot be equinumerous with B via an internal
    bijection graph f. hDomain/hCodomain enforce the intended support,
    and hSingle gives functionality. The inverse graph is CONSTRUCTED,
    not assumed, and the contradiction uses Run24 finite pigeonhole. -/
theorem PositiveModel.proper_subset_not_bijective
    {V : Type u} (M : PositiveModel V) (f A B : V)
    (hProper : NF0Specker.Run22.ProperSubset M.mem A B)
    (hDomain : ∀ x y, PairEdge M.mem f x y → M.mem x A)
    (hSurj : ∀ y, M.mem y B →
      ∃ x, M.mem x A ∧ PairEdge M.mem f x y)
    (hSingle : ∀ x y y', M.mem x A →
      PairEdge M.mem f x y → PairEdge M.mem f x y' → y = y')
    (hAllFinite : ∀ P, NF0Specker.Run17.Finite M.mem P) : False := by
  obtain ⟨z, hzB, _⟩ := hProper.2
  obtain ⟨x, hxA, hFxz⟩ := hSurj z hzB
  obtain ⟨g, hg⟩ :=
    PositiveModel.inverseGraph_exists M f ⟨x, z, hFxz⟩
  have hTotalG : ∀ y, M.mem y B →
      ∃ a, M.mem a A ∧ PairEdge M.mem g y a := by
    intro y hyB
    obtain ⟨a, haA, hFay⟩ := hSurj y hyB
    exact ⟨a, haA, (hg a y).2 hFay⟩
  have hCodomainG : ∀ y a, M.mem y B →
      PairEdge M.mem g y a → M.mem a A := by
    intro y a _ hGya
    exact hDomain a y ((hg a y).1 hGya)
  have hInjG : ∀ y y' a, M.mem y B → M.mem y' B →
      PairEdge M.mem g y a → PairEdge M.mem g y' a → y = y' := by
    intro y y' a _ _ hGya hGy'a
    have hFay : PairEdge M.mem f a y := (hg a y).1 hGya
    have hFay' : PairEdge M.mem f a y' := (hg a y').1 hGy'a
    exact hSingle a y y' (hDomain a y hFay) hFay hFay'
  exact PositiveModel.no_injection_into_proper_subset
    M g A B hProper hTotalG hCodomainG hInjG hAllFinite

end NF0Specker.Run10
/-!
Run 21: derive the induction rule needed by the user's comparability
argument from NO-NONTERMINATION, rather than postulating induction.

All assumptions are explicit: a counterexample set, an internal graph
for reversed strict comparison, predecessor existence, and NoNT on that
actual graph. The mathematical endpoint is conditional until those
assumptions are discharged in the concrete NF-0 model.

UNCOMPILED: no Lean toolchain is available in this runtime.
-/
namespace NF0Specker.Run21

universe u v

/-- No-nontermination rules out an internally represented strict
    relation on a nonempty set if it is irreflexive, transitive and
    every point has an outgoing edge. -/
def NoNTOn {Card : Type u} {Code : Type v}
    (mem : Card → Code → Prop) (edge : Code → Card → Card → Prop)
    (D R : Code) : Prop :=
  ¬ ((∃ a, mem a D) ∧
    (∀ a, mem a D → ¬ edge R a a) ∧
    (∀ a b c, mem a D → mem b D → mem c D →
      edge R a b → edge R b c → edge R a c) ∧
    (∀ a, mem a D → ∃ b, mem b D ∧ edge R a b))

/-- This discharges the abstract induction premise of Run 20 from the
    no-nontermination clause, once its concrete internal set/graph
    hypotheses have been supplied. In particular it does NOT assume
    a well-order on the class of all cardinals. -/
theorem induction_from_noNT
    {Card : Type u} {Code : Type v}
    (Natural Q : Card → Prop) (one : Card)
    (Succ Strict : Card → Card → Prop)
    (mem : Card → Code → Prop) (edge : Code → Card → Card → Prop)
    (hBase : Q one)
    (hStep : ∀ p n, Natural p → Succ p n → Q p → Q n)
    (hPred : ∀ n, Natural n → n ≠ one →
      ∃ p, Natural p ∧ Succ p n ∧ Strict p n)
    (hIrrefl : ∀ n, Natural n → ¬ Strict n n)
    (hTrans : ∀ a b c, Natural a → Natural b → Natural c →
      Strict a b → Strict b c → Strict a c)
    (hBadSet : (∃ n, Natural n ∧ ¬ Q n) →
      ∃ D : Code, ∀ n, mem n D ↔ Natural n ∧ ¬ Q n)
    (hReverseGraph : ∀ D : Code, ∃ R : Code,
      ∀ a b, mem a D → mem b D →
        (edge R a b ↔ Strict b a))
    (hNoNT : ∀ D R : Code, NoNTOn mem edge D R) :
    ∀ n, Natural n → Q n := by
  classical
  by_contra hAll
  have hBad : ∃ n, Natural n ∧ ¬ Q n := by
    push_neg at hAll
    exact hAll
  obtain ⟨D, hD⟩ := hBadSet hBad
  obtain ⟨R, hR⟩ := hReverseGraph D
  have hNonempty : ∃ a, mem a D := by
    obtain ⟨a, ha, hna⟩ := hBad
    exact ⟨a, (hD a).2 ⟨ha, hna⟩⟩
  have hIrreflR : ∀ a, mem a D → ¬ edge R a a := by
    intro a ha haa
    have hna : Natural a := ((hD a).1 ha).1
    exact hIrrefl a hna ((hR a a ha ha).1 haa)
  have hTransR : ∀ a b c, mem a D → mem b D → mem c D →
      edge R a b → edge R b c → edge R a c := by
    intro a b c ha hb hc hab hbc
    have hna : Natural a := ((hD a).1 ha).1
    have hnb : Natural b := ((hD b).1 hb).1
    have hnc : Natural c := ((hD c).1 hc).1
    have hba : Strict b a := (hR a b ha hb).1 hab
    have hcb : Strict c b := (hR b c hb hc).1 hbc
    exact (hR a c ha hc).2 (hTrans c b a hnc hnb hna hcb hba)
  have hNontermR : ∀ a, mem a D → ∃ b, mem b D ∧ edge R a b := by
    intro a ha
    have hna : Natural a := ((hD a).1 ha).1
    have hnotQa : ¬ Q a := ((hD a).1 ha).2
    have hane : a ≠ one := by
      intro h
      subst a
      exact hnotQa hBase
    obtain ⟨b, hnb, hSucc, hba⟩ := hPred a hna hane
    have hnotQb : ¬ Q b := by
      intro hQb
      exact hnotQa (hStep b a hnb hSucc hQb)
    have hb : mem b D := (hD b).2 ⟨hnb, hnotQb⟩
    exact ⟨b, hb, (hR a b ha hb).2 hba⟩
  exact hNoNT D R ⟨hNonempty, hIrreflR, hTransR, hNontermR⟩

end NF0Specker.Run21
/-!
Run 25 repair of Run 21's induction-from-NoNT bridge.

Run 21 incorrectly required an internal reverse-comparison graph for
EVERY D, including when the graph predicate has no witness. NF−0 has
only inhabited comprehension and no empty set. This version proves
an edge exists in the bad-cardinal set BEFORE invoking graph
comprehension, and requests the graph only with that witness.

Depends on NF0_Specker_Run21_NoNTInduction_UNCOMPILED.lean.
UNCOMPILED: no Lean executable in the current runtime.
-/
namespace NF0Specker.Run25

universe u v

/-- Induction from the user's no-nontermination finiteness clause,
    with the reverse relation supplied only when its graph is inhabited.
    This does NOT assume a global empty-relation graph exists. -/
theorem induction_from_noNT_with_inhabited_graph
    {Card : Type u} {Code : Type v}
    (Natural Q : Card → Prop) (one : Card)
    (Succ Strict : Card → Card → Prop)
    (mem : Card → Code → Prop) (edge : Code → Card → Card → Prop)
    (hBase : Q one)
    (hStep : ∀ p n, Natural p → Succ p n → Q p → Q n)
    (hPred : ∀ n, Natural n → n ≠ one →
      ∃ p, Natural p ∧ Succ p n ∧ Strict p n)
    (hIrrefl : ∀ n, Natural n → ¬ Strict n n)
    (hTrans : ∀ a b c, Natural a → Natural b → Natural c →
      Strict a b → Strict b c → Strict a c)
    (hBadSet : (∃ n, Natural n ∧ ¬ Q n) →
      ∃ D : Code, ∀ n, mem n D ↔ Natural n ∧ ¬ Q n)
    (hReverseGraph : ∀ D : Code,
      (∃ a b, mem a D ∧ mem b D ∧ Strict b a) →
      ∃ R : Code, ∀ a b, mem a D → mem b D →
        (edge R a b ↔ Strict b a))
    (hNoNT : ∀ D R : Code,
      NF0Specker.Run21.NoNTOn mem edge D R) :
    ∀ n, Natural n → Q n := by
  classical
  by_contra hAll
  have hBad : ∃ n, Natural n ∧ ¬ Q n := by
    push_neg at hAll
    exact hAll
  obtain ⟨D, hD⟩ := hBadSet hBad
  have hNonempty : ∃ a, mem a D := by
    obtain ⟨a, ha, hna⟩ := hBad
    exact ⟨a, (hD a).2 ⟨ha, hna⟩⟩
  have hBadStep : ∀ a, mem a D →
      ∃ b, mem b D ∧ Strict b a := by
    intro a ha
    have hna : Natural a := ((hD a).1 ha).1
    have hnotQa : ¬ Q a := ((hD a).1 ha).2
    have hane : a ≠ one := by
      intro h
      subst a
      exact hnotQa hBase
    obtain ⟨b, hnb, hSucc, hba⟩ := hPred a hna hane
    have hnotQb : ¬ Q b := by
      intro hQb
      exact hnotQa (hStep b a hnb hSucc hQb)
    exact ⟨b, (hD b).2 ⟨hnb, hnotQb⟩, hba⟩
  have hGraphWitness : ∃ a b, mem a D ∧ mem b D ∧ Strict b a := by
    obtain ⟨a, ha⟩ := hNonempty
    obtain ⟨b, hb, hba⟩ := hBadStep a ha
    exact ⟨a, b, ha, hb, hba⟩
  obtain ⟨R, hR⟩ := hReverseGraph D hGraphWitness
  have hIrreflR : ∀ a, mem a D → ¬ edge R a a := by
    intro a ha haa
    have hna : Natural a := ((hD a).1 ha).1
    exact hIrrefl a hna ((hR a a ha ha).1 haa)
  have hTransR : ∀ a b c, mem a D → mem b D → mem c D →
      edge R a b → edge R b c → edge R a c := by
    intro a b c ha hb hc hab hbc
    have hna : Natural a := ((hD a).1 ha).1
    have hnb : Natural b := ((hD b).1 hb).1
    have hnc : Natural c := ((hD c).1 hc).1
    have hba : Strict b a := (hR a b ha hb).1 hab
    have hcb : Strict c b := (hR b c hb hc).1 hbc
    exact (hR a c ha hc).2 (hTrans c b a hnc hnb hna hcb hba)
  have hNontermR : ∀ a, mem a D →
      ∃ b, mem b D ∧ edge R a b := by
    intro a ha
    obtain ⟨b, hb, hba⟩ := hBadStep a ha
    exact ⟨b, hb, (hR a b ha hb).2 hba⟩
  exact hNoNT D R ⟨hNonempty, hIrreflR, hTransR, hNontermR⟩

end NF0Specker.Run25


-- BEGIN RUN 26 PROPER IMAGE
/-!
NF−0 Specker — Run 26. Append AFTER Run 26 syntax bridge and the Run 25 source,
with the six earlier Run 10 comprehension calls routed via positive10.

The new comprehension theorem generalizes Run 24's image construction from
endomaps to any internally coded relation total on a nonempty source set.
The image of a proper subset under an injection is a proper subset of the
codomain; hence it is also proper in any larger codomain.

Only the existing inhabited, stratified comprehension field is used.
No Choice, Counting, Infinity, or external set-theoretic injection is assumed.

UNCOMPILED: no Lean toolchain was present in this execution environment.
-/
namespace NF0Specker.Run10

universe u

/-- Generalized inhabited image comprehension, without the endomap
    assumption in Run 24.  The *same* positiveImageFormula and its
    stratification certificate are reused. -/
theorem PositiveModel.nonemptyImage_of_total {V : Type u}
    (M : PositiveModel V) (f A : V)
    (hTotal : ∀ x, M.mem x A → ∃ y, PairEdge M.mem f x y)
    (hA : ∃ x, M.mem x A) :
    ∃ I, ∀ y, M.mem y I ↔
      ∃ x, M.mem x A ∧ PairEdge M.mem f x y := by
  obtain ⟨x, hx⟩ := hA
  obtain ⟨y, hxy⟩ := hTotal x hx
  let ρ : Nat → V := fun i => if i = 1 then A else if i = 2 then f else A
  have hf : ∃ τ, positiveImageFormula.fits τ :=
    ⟨positiveImageLevels, positiveImageFormula_fits⟩
  have hw : ∃ z, positiveImageFormula.holds M.mem (assign ρ 0 z) := by
    refine ⟨y, ?_⟩
    rw [positiveImageFormula_sound]
    simpa [assign, ρ] using
      (show ∃ a, M.mem a A ∧ PairEdge M.mem f a y from ⟨x, hx, hxy⟩)
  obtain ⟨I, hI⟩ := positive10 M positiveImageFormula hf ρ hw
  refine ⟨I, ?_⟩
  intro y
  rw [hI y, positiveImageFormula_sound]
  simp [assign, ρ]

/-- If A is a proper subset of B, the image f``A under an internally
    coded injection f:B→B' is a proper subset of B'.  No surjectivity
    of f is needed.  The image set is constructed, not postulated. -/
theorem PositiveModel.properImage_of_injection {V : Type u}
    (M : PositiveModel V) (f A B B' : V)
    (hAB : NF0Specker.Run22.ProperSubset M.mem A B)
    (hTotal : ∀ x, M.mem x B →
      ∃ y, M.mem y B' ∧ PairEdge M.mem f x y)
    (hInto : ∀ x y, M.mem x B →
      PairEdge M.mem f x y → M.mem y B')
    (hInj : ∀ x x' y, M.mem x B → M.mem x' B →
      PairEdge M.mem f x y → PairEdge M.mem f x' y → x = x') :
    ∃ I, (∀ y, M.mem y I ↔
      ∃ x, M.mem x A ∧ PairEdge M.mem f x y) ∧
      NF0Specker.Run22.ProperSubset M.mem I B' := by
  obtain ⟨I, hI⟩ := M.nonemptyImage_of_total f A
    (by
      intro x hxA
      obtain ⟨y, _, hxy⟩ := hTotal x (hAB.1 x hxA)
      exact ⟨y, hxy⟩)
    (M.no_empty A)
  have hIB' : NF0Specker.Run22.Subset M.mem I B' := by
    intro y hyI
    obtain ⟨x, hxA, hxy⟩ := (hI y).mp hyI
    exact hInto x y (hAB.1 x hxA) hxy
  obtain ⟨a, haB, haNotA⟩ := hAB.2
  obtain ⟨y, hyB', hay⟩ := hTotal a haB
  have hyNotI : ¬ M.mem y I := by
    intro hyI
    obtain ⟨x, hxA, hxy⟩ := (hI y).mp hyI
    have hxa : x = a :=
      hInj x a y (hAB.1 x hxA) haB hxy hay
    exact haNotA (hxa ▸ hxA)
  exact ⟨I, hI, ⟨hIB', y, hyB', hyNotI⟩⟩

/-- Transitivity of proper inclusion when the leftmost set is obtained
    as the image of a proper subset.  The middle and upper sets need
    not be equinumerous or otherwise specially related. -/
theorem PositiveModel.properImage_into_larger {V : Type u}
    (M : PositiveModel V) (f A B B' C : V)
    (hAB : NF0Specker.Run22.ProperSubset M.mem A B)
    (hB'C : NF0Specker.Run22.ProperSubset M.mem B' C)
    (hTotal : ∀ x, M.mem x B →
      ∃ y, M.mem y B' ∧ PairEdge M.mem f x y)
    (hInto : ∀ x y, M.mem x B →
      PairEdge M.mem f x y → M.mem y B')
    (hInj : ∀ x x' y, M.mem x B → M.mem x' B →
      PairEdge M.mem f x y → PairEdge M.mem f x' y → x = x') :
    ∃ I, (∀ y, M.mem y I ↔
      ∃ x, M.mem x A ∧ PairEdge M.mem f x y) ∧
      NF0Specker.Run22.ProperSubset M.mem I C := by
  obtain ⟨I, hI, hIB'⟩ :=
    M.properImage_of_injection f A B B' hAB hTotal hInto hInj
  refine ⟨I, hI, ?_⟩
  refine ⟨?_, ?_⟩
  · intro y hyI
    exact hB'C.1 y (hIB'.1 y hyI)
  · obtain ⟨y, hyB', hyNotI⟩ := hIB'.2
    exact ⟨y, hB'C.1 y hyB', hyNotI⟩

end NF0Specker.Run10

-- END RUN 26 PROPER IMAGE

-- BEGIN RUN 26 CARDINAL TRANSITIVITY INTERFACE
/-!
Run 26: precise conditional transfer of proper-image transitivity to
Frege cardinal representatives. Append AFTER Run 26 proper-image patch.

The two unproved class-specific interfaces are deliberately explicit:
(1) representatives of the same middle Frege cardinal admit an internal
    injection between them;
(2) the class of the first cardinal contains the internally constructed
    image of a representative under that injection.

This is not yet an unconditional NF−0 theorem. UNCOMPILED.
-/
namespace NF0Specker.Run10

universe u

/-- Strict Frege comparison via proper-inclusion representatives. -/
def StrictRep {V : Type u} (m : V → V → Prop) (a b : V) : Prop :=
  ∃ A B, m A a ∧ m B b ∧ NF0Specker.Run22.ProperSubset m A B

/-- A concrete transitivity reduction. The actual NF−0 work left is
    to derive hMiddle and hImageClass from the internal Frege definition
    and homogeneous relation-graph restriction. -/
theorem PositiveModel.strictRep_trans_of_middle_transport {V : Type u}
    (M : PositiveModel V) (a b c : V)
    (hab : StrictRep M.mem a b)
    (hbc : StrictRep M.mem b c)
    (hMiddle : ∀ B B', M.mem B b → M.mem B' b →
      ∃ f,
        (∀ x, M.mem x B →
          ∃ y, M.mem y B' ∧ PairEdge M.mem f x y) ∧
        (∀ x y, M.mem x B →
          PairEdge M.mem f x y → M.mem y B') ∧
        (∀ x y y', M.mem x B →
          PairEdge M.mem f x y → PairEdge M.mem f x y' → y = y') ∧
        (∀ x x' y, M.mem x B → M.mem x' B →
          PairEdge M.mem f x y → PairEdge M.mem f x' y → x = x'))
    (hImageClass : ∀ A B B' f I,
      M.mem A a → M.mem B b → M.mem B' b →
      (∀ x, M.mem x B →
        ∃ y, M.mem y B' ∧ PairEdge M.mem f x y) →
      (∀ x y y', M.mem x B →
        PairEdge M.mem f x y → PairEdge M.mem f x y' → y = y') →
      (∀ x x' y, M.mem x B → M.mem x' B →
        PairEdge M.mem f x y → PairEdge M.mem f x' y → x = x') →
      (∀ y, M.mem y I ↔
        ∃ x, M.mem x A ∧ PairEdge M.mem f x y) →
      M.mem I a) :
    StrictRep M.mem a c := by
  obtain ⟨A, B, hAa, hBb, hAB⟩ := hab
  obtain ⟨B', C, hB'b, hCc, hB'C⟩ := hbc
  obtain ⟨f, hTotal, hInto, hSingle, hInj⟩ := hMiddle B B' hBb hB'b
  obtain ⟨I, hI, hIC⟩ :=
    M.properImage_into_larger f A B B' C hAB hB'C
      hTotal hInto hInj
  exact ⟨I, C,
    hImageClass A B B' f I hAa hBb hB'b hTotal hSingle hInj hI,
    hCc, hIC⟩

end NF0Specker.Run10

-- END RUN 26 CARDINAL TRANSITIVITY INTERFACE
/-!
NF−0 Specker, Run 27: a homogeneous TWO-SIDED restriction of an
internally coded relation to A × I, followed by an image-bijection
construction. Append after Run 26's integrated source.

This uses ONLY Run17.PositiveModel.positive through Run26's positive10
bridge, together with its no_empty axiom. In particular it does not
postulate the existence of an empty graph, unrestricted separation,
Choice, Counting, or Infinity.

This file has NOT been compiled by Lean. All declarations below are
proof candidates, not kernel-verified results.
-/
namespace NF0Specker.Run10

universe u

/-- Free variables: 0=output pair, 1=A, 2=f, 5=I.
    Bound variables 3=x, 4=y; pair witnesses 7,8,9,10.
    This is exactly: p∈f ∧ ∃x∈A ∃y∈I (p=⟨x,y⟩). -/
def twoSidedRestrictionFormula : F :=
  .conj (.mem 0 2)
    (.ex 3 (.ex 4
      (.conj (.mem 3 1)
        (.conj (.mem 4 5) (kuratowski 0 3 4)))))

/-- Homogeneous type assignment for the entire formula. -/
def twoSidedRestrictionLevels : Nat → Int
  | 0 => 2
  | 1 | 5 | 7 | 8 | 10 => 1
  | 2 => 3
  | _ => 0

theorem twoSidedRestrictionFormula_fits :
    twoSidedRestrictionFormula.fits twoSidedRestrictionLevels := by
  decide

/-- The formula is not merely stratified: it has the desired semantics
    for any membership relation, including non-extensional ones. -/
theorem twoSidedRestrictionFormula_sound {V : Type u}
    (m : V → V → Prop) (ρ : Nat → V) :
    twoSidedRestrictionFormula.holds m ρ ↔
      m (ρ 0) (ρ 2) ∧
      ∃ x y, m x (ρ 1) ∧ m y (ρ 5) ∧
        IsKPair m (ρ 0) x y := by
  classical
  simp [twoSidedRestrictionFormula, F.holds, assign,
    kuratowski, singleton, unordered, all, iffF, imp, disj,
    IsKPair, IsSingleton, IsUnordered, iff_def, or_iff_not_imp_left]

/-- An explicit edge witnesses the nonempty comprehension predicate.
    The result has EXACTLY the intended membership specification. -/
theorem PositiveModel.twoSidedRestriction_exists {V : Type u}
    (M : PositiveModel V) (f A I : V)
    (hw : ∃ p x y, M.mem p f ∧ M.mem x A ∧ M.mem y I ∧
      IsKPair M.mem p x y) :
    ∃ g, ∀ p, M.mem p g ↔
      M.mem p f ∧
        ∃ x y, M.mem x A ∧ M.mem y I ∧
          IsKPair M.mem p x y := by
  obtain ⟨p, x, y, hpf, hx, hy, hpair⟩ := hw
  let ρ : Nat → V := fun i =>
    if i = 1 then A else if i = 2 then f else if i = 5 then I else A
  have hf : ∃ τ, twoSidedRestrictionFormula.fits τ :=
    ⟨twoSidedRestrictionLevels, twoSidedRestrictionFormula_fits⟩
  have hw' : ∃ q,
      twoSidedRestrictionFormula.holds M.mem (assign ρ 0 q) := by
    refine ⟨p, ?_⟩
    rw [twoSidedRestrictionFormula_sound]
    simpa [assign, ρ] using
      (show M.mem p f ∧
        (∃ a b, M.mem a A ∧ M.mem b I ∧ IsKPair M.mem p a b)
        from ⟨hpf, x, y, hx, hy, hpair⟩)
  obtain ⟨g, hg⟩ := positive10 M twoSidedRestrictionFormula hf ρ hw'
  refine ⟨g, ?_⟩
  intro q
  rw [hg q, twoSidedRestrictionFormula_sound]
  simp [assign, ρ]

/-- Pair-coordinate uniqueness is essential in the forward direction;
    otherwise the graph may acquire unintended edges. -/
theorem twoSidedRestriction_edges {V : Type u}
    (m : V → V → Prop) (f A I g : V)
    (hg : ∀ p, m p g ↔ m p f ∧
      ∃ a b, m a A ∧ m b I ∧ IsKPair m p a b) :
    ∀ x y, PairEdge m g x y ↔
      PairEdge m f x y ∧ m x A ∧ m y I := by
  intro x y
  constructor
  · rintro ⟨p, hp, hpg⟩
    obtain ⟨hpf, a, b, haA, hbI, hpab⟩ := (hg p).mp hpg
    obtain ⟨hxa, hyb⟩ := isKPair_coordinates m hp hpab
    refine ⟨⟨p, hp, hpf⟩, ?_, ?_⟩
    · simpa [hxa] using haA
    · simpa [hyb] using hbI
  · rintro ⟨⟨p, hp, hpf⟩, hxA, hyI⟩
    exact ⟨p, hp, (hg p).mpr ⟨hpf, x, y, hxA, hyI, hp⟩⟩

/-- A concrete restricted bijection between A and its image I.
    hAB, hTotal, hSingle and hInj are semantic facts about the
    INTERNAL graph f on B, not meta-level functions. -/
theorem PositiveModel.restrict_to_image_bijection {V : Type u}
    (M : PositiveModel V) (f A B I : V)
    (hAB : NF0Specker.Run22.Subset M.mem A B)
    (hTotal : ∀ x, M.mem x B → ∃ y, PairEdge M.mem f x y)
    (hSingle : ∀ x y y', M.mem x B →
      PairEdge M.mem f x y → PairEdge M.mem f x y' → y = y')
    (hInj : ∀ x x' y, M.mem x B → M.mem x' B →
      PairEdge M.mem f x y → PairEdge M.mem f x' y → x = x')
    (hI : ∀ y, M.mem y I ↔
      ∃ x, M.mem x A ∧ PairEdge M.mem f x y) :
    ∃ g,
      (∀ x y, PairEdge M.mem g x y ↔
        PairEdge M.mem f x y ∧ M.mem x A ∧ M.mem y I) ∧
      (∀ x, M.mem x A →
        ∃ y, M.mem y I ∧ PairEdge M.mem g x y) ∧
      (∀ x y, PairEdge M.mem g x y →
        M.mem x A ∧ M.mem y I) ∧
      (∀ x y y', M.mem x A →
        PairEdge M.mem g x y → PairEdge M.mem g x y' → y = y') ∧
      (∀ x x' y, M.mem x A → M.mem x' A →
        PairEdge M.mem g x y → PairEdge M.mem g x' y → x = x') ∧
      (∀ y, M.mem y I →
        ∃ x, M.mem x A ∧ PairEdge M.mem g x y) := by
  obtain ⟨x, hxA⟩ := M.no_empty A
  obtain ⟨y, hFxy⟩ := hTotal x (hAB x hxA)
  have hyI : M.mem y I := (hI y).mpr ⟨x, hxA, hFxy⟩
  obtain ⟨p, hp, hpf⟩ := hFxy
  obtain ⟨g, hg⟩ := M.twoSidedRestriction_exists f A I
    ⟨p, x, y, hpf, hxA, hyI, hp⟩
  have hEdges := twoSidedRestriction_edges M.mem f A I g hg
  refine ⟨g, hEdges, ?_, ?_, ?_, ?_, ?_⟩
  · intro a haA
    obtain ⟨b, hFab⟩ := hTotal a (hAB a haA)
    have hbI : M.mem b I := (hI b).mpr ⟨a, haA, hFab⟩
    exact ⟨b, hbI, (hEdges a b).mpr ⟨hFab, haA, hbI⟩⟩
  · intro a b hGab
    exact ⟨((hEdges a b).mp hGab).2.1,
      ((hEdges a b).mp hGab).2.2⟩
  · intro a b b' haA hGab hGab'
    exact hSingle a b b' (hAB a haA)
      ((hEdges a b).mp hGab).1
      ((hEdges a b').mp hGab').1
  · intro a a' b haA ha'A hGab hGa'b
    exact hInj a a' b (hAB a haA) (hAB a' ha'A)
      ((hEdges a b).mp hGab).1
      ((hEdges a' b).mp hGa'b).1
  · intro b hbI
    obtain ⟨a, haA, hFab⟩ := (hI b).mp hbI
    exact ⟨a, haA, (hEdges a b).mpr ⟨hFab, haA, hbI⟩⟩

end NF0Specker.Run10

-- BEGIN RUN28 FREGE CLASSES
/-!
NF−0 Specker Run 28: construct *actual* positive Frege classes.
Append after the Run 27 integrated source.

All set existence comes from the EXISTING PositiveModel.positive field
(inhabited stratified comprehension) through positive10.  No new axioms,
no empty graph, no Choice, Counting, Infinity, or assumed NF model.

UNCOMPILED proof candidates.  Kernel verification is NOT claimed.
-/
namespace NF0Specker.Run10

universe u

/-- Supported, homogeneous, internally coded bijection A → B.
    This definition quantifies over old-model objects only. -/
def InternalBijection {V : Type u} (m : V → V → Prop)
    (f A B : V) : Prop :=
  (∀ p, m p f → ∃ x y, m x A ∧ m y B ∧ IsKPair m p x y) ∧
  (∀ x, m x A → ∃ y, m y B ∧ PairEdge m f x y) ∧
  (∀ x y z, m x A → PairEdge m f x y →
    PairEdge m f x z → y = z) ∧
  (∀ x x' y, m x A → m x' A →
    PairEdge m f x y → PairEdge m f x' y → x = x') ∧
  (∀ y, m y B → ∃ x, m x A ∧ PairEdge m f x y)

/-- Equinumerosity via an INTERNAL graph, not a meta-level function. -/
def InternalEquinum {V : Type u} (m : V → V → Prop)
    (A B : V) : Prop :=
  ∃ f, InternalBijection m f A B

/-- Formula with output B=0, reference A=1, graph f=2.
    All x,y,z have type 0; all pair codes have type 2.
    Bound indices 6,7,8,9,10 belong to the Kuratowski definition. -/
def bijSupport : F :=
  all 6 (imp (.mem 6 2)
    (.ex 3 (.ex 4
      (.conj (.mem 3 1)
        (.conj (.mem 4 0) (kuratowski 6 3 4))))))

def bijTotal : F :=
  all 3 (imp (.mem 3 1)
    (.ex 4 (.conj (.mem 4 0) (edge 2 3 4))))

def bijSingle : F :=
  all 3 (all 4 (all 5
    (imp (.conj (.mem 3 1)
      (.conj (edge 2 3 4) (edge 2 3 5))) (.eq 4 5))))

def bijInjective : F :=
  all 3 (all 4 (all 5
    (imp (.conj (.mem 3 1)
      (.conj (.mem 4 1)
        (.conj (edge 2 3 5) (edge 2 4 5)))) (.eq 3 4))))

def bijSurjective : F :=
  all 4 (imp (.mem 4 0)
    (.ex 3 (.conj (.mem 3 1) (edge 2 3 4))))

/-- Exact first-order predicate for `A ≈ B`. -/
def bijectionFormula : F :=
  .ex 2 (.conj bijSupport
    (.conj bijTotal
      (.conj bijSingle
        (.conj bijInjective bijSurjective))))

def bijectionLevels : Nat → Int
  | 0 | 1 | 7 | 8 | 10 => 1
  | 2 => 3
  | 6 => 2
  | _ => 0

/-- Syntactic positive stratification; a `by decide` kernel goal. -/
theorem bijectionFormula_fits :
    bijectionFormula.fits bijectionLevels := by
  decide

/-- The same first-order Kuratowski edge, but with arbitrary endpoints
    among indices 3,4,5.  No hidden meta-level pair function. -/
theorem edge_sound_245 {V : Type u} (m : V → V → Prop)
    (ρ : Nat → V) :
    (edge 2 4 5).holds m ρ ↔
      PairEdge m (ρ 2) (ρ 4) (ρ 5) := by
  classical
  simp [edge, kuratowski, singleton, unordered, all,
    iffF, imp, disj, F.holds, PairEdge, IsKPair,
    IsSingleton, IsUnordered, assign, iff_def, or_iff_not_imp_left]

/-- Semantic equivalence between the full formula and the precise
    five-clause internal-bijection predicate. -/
theorem bijectionFormula_sound {V : Type u}
    (m : V → V → Prop) (ρ : Nat → V) :
    bijectionFormula.holds m ρ ↔
      InternalEquinum m (ρ 1) (ρ 0) := by
  classical
  simp [bijectionFormula, bijSupport, bijTotal, bijSingle,
    bijInjective, bijSurjective, InternalEquinum, InternalBijection,
    holds_all, holds_imp, F.holds, assign,
    edge_sound, edge_sound_235, edge_sound_245, kuratowski_sound]

/-- The identity graph predicate has an explicit witness on every set
    because NF−0 postulates that there is NO empty set. -/
def identityGraphFormula : F :=
  .ex 3 (.conj (.mem 3 1) (kuratowski 0 3 3))

def identityGraphLevels : Nat → Int
  | 0 => 2
  | 1 | 7 | 8 | 10 => 1
  | _ => 0

theorem identityGraphFormula_fits :
    identityGraphFormula.fits identityGraphLevels := by
  decide

theorem identityGraphFormula_sound {V : Type u}
    (m : V → V → Prop) (ρ : Nat → V) :
    identityGraphFormula.holds m ρ ↔
      ∃ x, m x (ρ 1) ∧ IsKPair m (ρ 0) x x := by
  classical
  simp [identityGraphFormula, kuratowski, singleton,
    unordered, all, iffF, imp, disj, F.holds,
    IsKPair, IsSingleton, IsUnordered, assign, iff_def, or_iff_not_imp_left]

/-- Construct a nonempty identity relation on A by positive
    comprehension; the result has the exact graph specification. -/
theorem PositiveModel.identityGraph_exists {V : Type u}
    (M : PositiveModel V) (A : V) :
    ∃ f, ∀ p, M.mem p f ↔
      ∃ x, M.mem x A ∧ IsKPair M.mem p x x := by
  obtain ⟨a, ha⟩ := M.no_empty A
  obtain ⟨p, hp⟩ := M.kpair_exists a a
  let ρ : Nat → V := fun i => if i = 1 then A else A
  have hf : ∃ τ, identityGraphFormula.fits τ :=
    ⟨identityGraphLevels, identityGraphFormula_fits⟩
  have hw : ∃ q, identityGraphFormula.holds M.mem (assign ρ 0 q) := by
    refine ⟨p, ?_⟩
    rw [identityGraphFormula_sound]
    simpa [assign, ρ] using
      (show ∃ x, M.mem x A ∧ IsKPair M.mem p x x
       from ⟨a, ha, hp⟩)
  obtain ⟨f, h⟩ := positive10 M identityGraphFormula hf ρ hw
  refine ⟨f, ?_⟩
  intro q
  rw [h q, identityGraphFormula_sound]
  simp [assign, ρ]

/-- Coordinate uniqueness gives the exact identity-edge semantics. -/
theorem identityGraph_edge_iff {V : Type u}
    (m : V → V → Prop) (A f : V)
    (hf : ∀ p, m p f ↔
      ∃ x, m x A ∧ IsKPair m p x x)
    (hPair : ∀ x y, ∃ p, IsKPair m p x y) :
    ∀ x y, PairEdge m f x y ↔ m x A ∧ x = y := by
  intro x y
  constructor
  · rintro ⟨p, hp, hpf⟩
    obtain ⟨z, hz, hpz⟩ := (hf p).mp hpf
    obtain ⟨hxz, hyz⟩ := isKPair_coordinates m hp hpz
    exact ⟨hxz.symm ▸ hz, hxz.trans hyz.symm⟩
  · rintro ⟨hx, hxy⟩
    subst y
    obtain ⟨p, hp⟩ := hPair x x
    exact ⟨p, hp, (hf p).mpr ⟨x, hx, hp⟩⟩

/-- Actual internal equinumerosity is reflexive, without an
    empty identity graph or an externally chosen function. -/
theorem PositiveModel.internalEquinum_refl {V : Type u}
    (M : PositiveModel V) (A : V) :
    InternalEquinum M.mem A A := by
  obtain ⟨f, hf⟩ := M.identityGraph_exists A
  have hEdge := identityGraph_edge_iff M.mem A f hf M.kpair_exists
  refine ⟨f, ?_, ?_, ?_, ?_, ?_⟩
  · intro p hpf
    obtain ⟨x, hx, hpx⟩ := (hf p).mp hpf
    exact ⟨x, x, hx, hx, hpx⟩
  · intro x hx
    exact ⟨x, hx, (hEdge x x).mpr ⟨hx, rfl⟩⟩
  · intro x y z _ hxy hxz
    exact (((hEdge x y).mp hxy).2).symm.trans
      (((hEdge x z).mp hxz).2)
  · intro x x' y _ _ hxy hx'y
    exact (((hEdge x y).mp hxy).2).trans
      (((hEdge x' y).mp hx'y).2).symm
  · intro y hy
    exact ⟨y, hy, (hEdge y y).mpr ⟨hy, rfl⟩⟩

/-- A Frege cardinal is a real internal class, not an external
    equivalence class: n has precisely the sets bijective with A. -/
def IsFregeClass {V : Type u} (m : V → V → Prop)
    (A n : V) : Prop :=
  ∀ B, m B n ↔ InternalEquinum m A B

/-- Existence of the full Frege class of A by the SAME inhabited
    positive stratified comprehension schema, using identity as witness. -/
theorem PositiveModel.fregeClass_exists {V : Type u}
    (M : PositiveModel V) (A : V) :
    ∃ n, IsFregeClass M.mem A n := by
  let ρ : Nat → V := fun i => if i = 1 then A else A
  have hf : ∃ τ, bijectionFormula.fits τ :=
    ⟨bijectionLevels, bijectionFormula_fits⟩
  have hw : ∃ B, bijectionFormula.holds M.mem (assign ρ 0 B) := by
    refine ⟨A, ?_⟩
    rw [bijectionFormula_sound]
    simpa [assign, ρ] using M.internalEquinum_refl A
  obtain ⟨n, hn⟩ := positive10 M bijectionFormula hf ρ hw
  refine ⟨n, ?_⟩
  intro B
  rw [hn B, bijectionFormula_sound]
  simp [IsFregeClass, assign, ρ]

/-- Membership in the Frege class of A is now exactly an internal
    bijection assertion; the class is inhabited by A itself. -/
theorem PositiveModel.fregeClass_contains_source {V : Type u}
    (M : PositiveModel V) (A n : V)
    (hn : IsFregeClass M.mem A n) :
    M.mem A n :=
  (hn A).mpr (M.internalEquinum_refl A)

/-- The next genuine obstruction is equinumerosity transitivity:
    closure under an arbitrary internal bijection needs an internally
    CONSTRUCTED composition graph, not a meta-level function. -/
theorem fregeClass_closed_of_equinum_trans {V : Type u}
    (m : V → V → Prop) (A n B C : V)
    (hn : IsFregeClass m A n)
    (hBC : InternalEquinum m B C)
    (hTrans : ∀ X Y Z, InternalEquinum m X Y →
      InternalEquinum m Y Z → InternalEquinum m X Z)
    (hBn : m B n) : m C n := by
  exact (hn C).mpr (hTrans A B C ((hn B).mp hBn) hBC)

end NF0Specker.Run10

-- BEGIN RUN28 COMPOSITION AND CLOSURE
/-!
NF−0 Specker Run 28, second patch: *internal* composition of two
nonempty supported bijection graphs.  No meta-level choice of a graph,
no empty relation, and no additional set-theoretic axioms.

Append after Run28_FregeClasses_UNCOMPILED.lean.
UNCOMPILED proof candidates; compilation and kernel verification pending.
-/
namespace NF0Specker.Run10

universe u

/-- Composition code p = ⟨x,y⟩ with ∃z, x f z ∧ z g y.
    0=p; 1=f; 2=g; 3=x; 4=z; 5=y. -/
def compositionFormula : F :=
  .ex 3 (.ex 4 (.ex 5
    (.conj (kuratowski 0 3 5)
      (.conj (edge 1 3 4) (edge 2 4 5)))))

def compositionLevels : Nat → Int
  | 0 | 6 => 2
  | 1 | 2 => 3
  | 7 | 8 | 10 => 1
  | _ => 0

theorem compositionFormula_fits :
    compositionFormula.fits compositionLevels := by
  decide

/-- Generic pair-edge formula for the left graph f. -/
theorem edge_sound_134 {V : Type u} (m : V → V → Prop)
    (ρ : Nat → V) :
    (edge 1 3 4).holds m ρ ↔
      PairEdge m (ρ 1) (ρ 3) (ρ 4) := by
  classical
  simp [edge, kuratowski, singleton, unordered, all,
    iffF, imp, disj, F.holds, PairEdge, IsKPair,
    IsSingleton, IsUnordered, assign, iff_def, or_iff_not_imp_left]

/-- Exact semantic meaning of the stratified composition predicate. -/
theorem compositionFormula_sound {V : Type u}
    (m : V → V → Prop) (ρ : Nat → V) :
    compositionFormula.holds m ρ ↔
      ∃ x z y, IsKPair m (ρ 0) x y ∧
        PairEdge m (ρ 1) x z ∧ PairEdge m (ρ 2) z y := by
  classical
  simp [compositionFormula, kuratowski, singleton,
    unordered, all, iffF, imp, disj, F.holds,
    PairEdge, IsKPair, IsSingleton, IsUnordered,
    edge_sound_134, edge_sound_245, assign, iff_def, or_iff_not_imp_left]

/-- Existence of an actual internal composition graph.  The
    composition predicate is inhabited whenever there is one path. -/
theorem PositiveModel.compositionGraph_exists {V : Type u}
    (M : PositiveModel V) (f g : V)
    (hw : ∃ x z y, PairEdge M.mem f x z ∧
      PairEdge M.mem g z y) :
    ∃ h,
      (∀ p, M.mem p h ↔
        ∃ x z y, IsKPair M.mem p x y ∧
          PairEdge M.mem f x z ∧ PairEdge M.mem g z y) ∧
      (∀ x y, PairEdge M.mem h x y ↔
        ∃ z, PairEdge M.mem f x z ∧ PairEdge M.mem g z y) := by
  obtain ⟨x, z, y, hfxz, hgzy⟩ := hw
  obtain ⟨p, hp⟩ := M.kpair_exists x y
  let ρ : Nat → V := fun i =>
    if i = 1 then f else if i = 2 then g else f
  have hf : ∃ τ, compositionFormula.fits τ :=
    ⟨compositionLevels, compositionFormula_fits⟩
  have hw' : ∃ q, compositionFormula.holds M.mem (assign ρ 0 q) := by
    refine ⟨p, ?_⟩
    rw [compositionFormula_sound]
    simpa [assign, ρ] using
      (show ∃ a b c, IsKPair M.mem p a c ∧
        PairEdge M.mem f a b ∧ PairEdge M.mem g b c
       from ⟨x, z, y, hp, hfxz, hgzy⟩)
  obtain ⟨h, hh⟩ := positive10 M compositionFormula hf ρ hw'
  have hMem : ∀ p, M.mem p h ↔
      ∃ a b c, IsKPair M.mem p a c ∧
        PairEdge M.mem f a b ∧ PairEdge M.mem g b c := by
    intro q
    rw [hh q, compositionFormula_sound]
    simp [assign, ρ]
  refine ⟨h, hMem, ?_⟩
  intro a c
  constructor
  · rintro ⟨q, hq, hqh⟩
    obtain ⟨x, z, y, hqxy, hfxz, hgzy⟩ := (hMem q).mp hqh
    obtain ⟨hax, hcy⟩ := isKPair_coordinates M.mem hq hqxy
    subst x
    subst y
    exact ⟨z, hfxz, hgzy⟩
  · rintro ⟨z, hfaz, hgzc⟩
    obtain ⟨q, hq⟩ := M.kpair_exists a c
    exact ⟨q, hq, (hMem q).mpr ⟨a, z, c, hq, hfaz, hgzc⟩⟩

/-- The support condition ensures an edge has endpoints in the
    indicated source and target; no separate graph-support axiom. -/
theorem internalBijection_edge_supported {V : Type u}
    (m : V → V → Prop) (f A B x y : V)
    (hf : InternalBijection m f A B)
    (hxy : PairEdge m f x y) : m x A ∧ m y B := by
  obtain ⟨p, hp, hpf⟩ := hxy
  obtain ⟨a, b, ha, hb, hpab⟩ := hf.1 p hpf
  obtain ⟨hxa, hyb⟩ := isKPair_coordinates m hp hpab
  exact ⟨hxa.symm ▸ ha, hyb.symm ▸ hb⟩

/-- Composition of INTERNAL supported bijections, including the
    existence of its graph from inhabited positive comprehension. -/
theorem PositiveModel.internalBijection_comp {V : Type u}
    (M : PositiveModel V) (f g A B C : V)
    (hf : InternalBijection M.mem f A B)
    (hg : InternalBijection M.mem g B C) :
    ∃ h, InternalBijection M.mem h A C := by
  obtain ⟨a, ha⟩ := M.no_empty A
  obtain ⟨b, hb, hfab⟩ := hf.2.1 a ha
  obtain ⟨c, hc, hgbc⟩ := hg.2.1 b hb
  obtain ⟨h, hMem, hEdge⟩ :=
    M.compositionGraph_exists f g ⟨a, b, c, hfab, hgbc⟩
  refine ⟨h, ?_, ?_, ?_, ?_, ?_⟩
  · intro p hph
    obtain ⟨x, z, y, hpxy, hfxz, hgzy⟩ := (hMem p).mp hph
    have hxA := (internalBijection_edge_supported M.mem f A B x z hf hfxz).1
    have hyC := (internalBijection_edge_supported M.mem g B C z y hg hgzy).2
    exact ⟨x, y, hxA, hyC, hpxy⟩
  · intro x hxA
    obtain ⟨z, hzB, hfxz⟩ := hf.2.1 x hxA
    obtain ⟨y, hyC, hgzy⟩ := hg.2.1 z hzB
    exact ⟨y, hyC, (hEdge x y).mpr ⟨z, hfxz, hgzy⟩⟩
  · intro x y y' hxA hxy hxy'
    obtain ⟨z, hfxz, hgzy⟩ := (hEdge x y).mp hxy
    obtain ⟨z', hfxz', hgz'y'⟩ := (hEdge x y').mp hxy'
    have hzz' : z = z' := hf.2.2.1 x z z' hxA hfxz hfxz'
    subst z'
    have hzB := (internalBijection_edge_supported M.mem f A B x z hf hfxz).2
    exact hg.2.2.1 z y y' hzB hgzy hgz'y'
  · intro x x' y hxA hx'A hxy hx'y
    obtain ⟨z, hfxz, hgzy⟩ := (hEdge x y).mp hxy
    obtain ⟨z', hfx'z', hgz'y⟩ := (hEdge x' y).mp hx'y
    have hzB := (internalBijection_edge_supported M.mem f A B x z hf hfxz).2
    have hz'B := (internalBijection_edge_supported M.mem f A B x' z' hf hfx'z').2
    have hzz' : z = z' := hg.2.2.2.1 z z' y hzB hz'B hgzy hgz'y
    subst z'
    exact hf.2.2.2.1 x x' z hxA hx'A hfxz hfx'z'
  · intro y hyC
    obtain ⟨z, hzB, hgzy⟩ := hg.2.2.2.2 y hyC
    obtain ⟨x, hxA, hfxz⟩ := hf.2.2.2.2 z hzB
    exact ⟨x, hxA, (hEdge x y).mpr ⟨z, hfxz, hgzy⟩⟩

/-- Genuine transitivity of internally coded equinumerosity,
    conditional only on the existing PositiveModel axioms. -/
theorem PositiveModel.internalEquinum_trans {V : Type u}
    (M : PositiveModel V) (A B C : V)
    (hAB : InternalEquinum M.mem A B)
    (hBC : InternalEquinum M.mem B C) :
    InternalEquinum M.mem A C := by
  obtain ⟨f, hf⟩ := hAB
  obtain ⟨g, hg⟩ := hBC
  exact M.internalBijection_comp f g A B C hf hg

/-- Frege classes are closed under internally coded bijections.
    This now uses the CONSTRUCTED composition graph, not an abstract
    `hTrans` premise. -/
theorem PositiveModel.fregeClass_closed {V : Type u}
    (M : PositiveModel V) (A n B C : V)
    (hn : IsFregeClass M.mem A n)
    (hBn : M.mem B n)
    (hBC : InternalEquinum M.mem B C) :
    M.mem C n := by
  apply (hn C).mpr
  exact M.internalEquinum_trans A B C ((hn B).mp hBn) hBC


/-- Uniqueness of a Frege class for a fixed representative A follows
    from the EXISTING NF−0 extensionality field. -/
theorem PositiveModel.fregeClass_unique {V : Type u}
    (M : PositiveModel V) (A n k : V)
    (hn : IsFregeClass M.mem A n)
    (hk : IsFregeClass M.mem A k) : n = k := by
  apply M.extensional
  intro B
  exact (hn B).trans (hk B).symm

end NF0Specker.Run10

/-!
NF−0 Specker — Run 29. Append after Run 28 integrated development.

Goal: construct a SUPPORTED internal inverse graph, not merely inverse
edge equivalence, and deduce symmetry of internal equinumerosity and
comparability transport between representatives of a Frege class.

No `axiom`, `sorry`, `Classical.choice`, Choice, Counting, Infinity, or
Con(NF). Uses the existing PositiveModel axioms (inhabited stratified
comprehension, extensionality, no empty object, two objects).

UNCOMPILED proof candidate: requires Lean 4 kernel verification.
-/
namespace NF0Specker.Run10

universe u

/-- Strengthening Run 25: preserve the full membership specification of
    the inverse graph, not just its edge relation. This specification
    is needed to prove graph support, the first clause of InternalBijection. -/
theorem PositiveModel.inverseGraph_supported_exists {V : Type u}
    (M : PositiveModel V) (f : V)
    (hw : ∃ x y, PairEdge M.mem f x y) :
    ∃ g,
      (∀ p, M.mem p g ↔
        ∃ x y, IsKPair M.mem p y x ∧ PairEdge M.mem f x y) ∧
      (∀ x y, PairEdge M.mem g y x ↔ PairEdge M.mem f x y) := by
  obtain ⟨x, y, hfxy⟩ := hw
  obtain ⟨p, hpyx⟩ := M.kpair_exists y x
  let ρ : Nat → V := fun i => if i = 2 then f else x
  have hFits : ∃ τ, inverseGraphFormula.fits τ :=
    ⟨inverseGraphLevels, inverseGraphFormula_fits⟩
  have hWitness : ∃ q, inverseGraphFormula.holds M.mem (assign ρ 0 q) := by
    refine ⟨p, ?_⟩
    rw [inverseGraphFormula_sound]
    simpa [assign, ρ] using
      (show ∃ a b, IsKPair M.mem p b a ∧ PairEdge M.mem f a b
       from ⟨x, y, hpyx, hfxy⟩)
  obtain ⟨g, hg⟩ := positive10 M inverseGraphFormula hFits ρ hWitness
  have hMem : ∀ q, M.mem q g ↔
      ∃ a b, IsKPair M.mem q b a ∧ PairEdge M.mem f a b := by
    intro q
    rw [hg q, inverseGraphFormula_sound]
    simp [assign, ρ]
  exact ⟨g, hMem,
    inverseGraph_edges_iff M.mem f g hMem M.kpair_exists⟩

/-- The inverse of a supported internally coded bijection is again
    supported, total, single-valued, injective, and surjective. -/
theorem PositiveModel.internalBijection_inverse {V : Type u}
    (M : PositiveModel V) (f A B : V)
    (hf : InternalBijection M.mem f A B) :
    ∃ g, InternalBijection M.mem g B A := by
  obtain ⟨a, ha⟩ := M.no_empty A
  obtain ⟨b, hb, hfab⟩ := hf.2.1 a ha
  obtain ⟨g, hMem, hEdge⟩ :=
    M.inverseGraph_supported_exists f ⟨a, b, hfab⟩
  refine ⟨g, ?_, ?_, ?_, ?_, ?_⟩
  · intro p hpg
    obtain ⟨x, y, hpyx, hfxy⟩ := (hMem p).mp hpg
    obtain ⟨hxA, hyB⟩ :=
      internalBijection_edge_supported M.mem f A B x y hf hfxy
    exact ⟨y, x, hyB, hxA, hpyx⟩
  · intro y hyB
    obtain ⟨x, hxA, hfxy⟩ := hf.2.2.2.2 y hyB
    exact ⟨x, hxA, (hEdge x y).mpr hfxy⟩
  · intro y x x' _ hgyx hgyx'
    have hfxy : PairEdge M.mem f x y := (hEdge x y).mp hgyx
    have hfx'y : PairEdge M.mem f x' y := (hEdge x' y).mp hgyx'
    have hxA :=
      (internalBijection_edge_supported M.mem f A B x y hf hfxy).1
    have hx'A :=
      (internalBijection_edge_supported M.mem f A B x' y hf hfx'y).1
    exact hf.2.2.2.1 x x' y hxA hx'A hfxy hfx'y
  · intro y y' x _ _ hgyx hgy'x
    have hfxy : PairEdge M.mem f x y := (hEdge x y).mp hgyx
    have hfxy' : PairEdge M.mem f x y' := (hEdge x y').mp hgy'x
    have hxA :=
      (internalBijection_edge_supported M.mem f A B x y hf hfxy).1
    exact hf.2.2.1 x y y' hxA hfxy hfxy'
  · intro x hxA
    obtain ⟨y, hyB, hfxy⟩ := hf.2.1 x hxA
    exact ⟨y, hyB, (hEdge x y).mpr hfxy⟩

/-- Symmetry of actual internal equinumerosity, with no externally
    chosen inverse function. -/
theorem PositiveModel.internalEquinum_symm {V : Type u}
    (M : PositiveModel V) (A B : V)
    (hAB : InternalEquinum M.mem A B) :
    InternalEquinum M.mem B A := by
  obtain ⟨f, hf⟩ := hAB
  exact M.internalBijection_inverse f A B hf

/-- The two members of one internally constructed Frege class have
    internally represented bijective representatives. -/
theorem PositiveModel.sameFrege_representatives_equinum {V : Type u}
    (M : PositiveModel V) (A n B C : V)
    (hn : IsFregeClass M.mem A n)
    (hBn : M.mem B n) (hCn : M.mem C n) :
    InternalEquinum M.mem B C := by
  have hAB : InternalEquinum M.mem A B := (hn B).mp hBn
  have hAC : InternalEquinum M.mem A C := (hn C).mp hCn
  exact M.internalEquinum_trans B A C
    (M.internalEquinum_symm A B hAB) hAC

/-- A Frege class can be recentered at any of its members. -/
theorem PositiveModel.fregeClass_recenter {V : Type u}
    (M : PositiveModel V) (A n B : V)
    (hn : IsFregeClass M.mem A n) (hBn : M.mem B n) :
    IsFregeClass M.mem B n := by
  intro C
  constructor
  · intro hCn
    exact M.sameFrege_representatives_equinum A n B C hn hBn hCn
  · intro hBC
    exact M.fregeClass_closed A n B C hn hBn hBC

/-- Discharge the middle-representative bijection premise in Run 26
    for any cardinal with an actual Frege-class witness. -/
theorem PositiveModel.fregeMiddleTransport {V : Type u}
    (M : PositiveModel V) (b : V)
    (hb : ∃ A, IsFregeClass M.mem A b) :
    ∀ B B', M.mem B b → M.mem B' b →
      ∃ f, InternalBijection M.mem f B B' := by
  obtain ⟨A, hA⟩ := hb
  intro B B' hBb hB'b
  exact M.sameFrege_representatives_equinum A b B B' hA hBb hB'b


/-- Exact Run 26 `hMiddle` interface, now discharged from a genuine
    Frege-class witness and its two members. -/
theorem PositiveModel.fregeMiddleTransport_run26 {V : Type u}
    (M : PositiveModel V) (b : V)
    (hb : ∃ A, IsFregeClass M.mem A b) :
    ∀ B B', M.mem B b → M.mem B' b →
      ∃ f,
        (∀ x, M.mem x B →
          ∃ y, M.mem y B' ∧ PairEdge M.mem f x y) ∧
        (∀ x y, M.mem x B →
          PairEdge M.mem f x y → M.mem y B') ∧
        (∀ x y y', M.mem x B →
          PairEdge M.mem f x y → PairEdge M.mem f x y' → y = y') ∧
        (∀ x x' y, M.mem x B → M.mem x' B →
          PairEdge M.mem f x y → PairEdge M.mem f x' y → x = x') := by
  intro B B' hBb hB'b
  obtain ⟨f, hf⟩ := M.fregeMiddleTransport b hb B B' hBb hB'b
  refine ⟨f, hf.2.1, ?_, hf.2.2.1, hf.2.2.2.1⟩
  intro x y _ hxy
  exact (internalBijection_edge_supported M.mem f B B' x y hf hxy).2

end NF0Specker.Run10
/-!
NF−0 Specker — Run 30.
Append after NF0_Specker_Run29_Integrated_UNCOMPILED.lean.

Close the remaining strict Frege-cardinal transitivity interface:
(1) restriction to a nonempty domain A has a SUPPORTED internal graph;
(2) the graph bijects A onto its internally constructed image I;
(3) this puts I in the Frege class of A;
(4) strict comparison by properly included representatives is transitive.

Only pre-existing PositiveModel fields and theorems from Runs 22–29 are
used. No sorry, external function selection, Choice, Counting, or Infinity.
UNCOMPILED: the Lean kernel has not checked this proof candidate.
-/
namespace NF0Specker.Run10

universe u

/-- Strengthen Run 27's `restrict_to_image_bijection` by retaining the
    membership specification, which is needed for graph SUPPORT. -/
theorem PositiveModel.restrict_to_image_internalEquinum {V : Type u}
    (M : PositiveModel V) (f A B I : V)
    (hAB : NF0Specker.Run22.Subset M.mem A B)
    (hTotal : ∀ x, M.mem x B → ∃ y, PairEdge M.mem f x y)
    (hSingle : ∀ x y y', M.mem x B →
      PairEdge M.mem f x y → PairEdge M.mem f x y' → y = y')
    (hInj : ∀ x x' y, M.mem x B → M.mem x' B →
      PairEdge M.mem f x y → PairEdge M.mem f x' y → x = x')
    (hI : ∀ y, M.mem y I ↔
      ∃ x, M.mem x A ∧ PairEdge M.mem f x y) :
    InternalEquinum M.mem A I := by
  obtain ⟨a, haA⟩ := M.no_empty A
  obtain ⟨b, hFab⟩ := hTotal a (hAB a haA)
  have hbI : M.mem b I := (hI b).mpr ⟨a, haA, hFab⟩
  obtain ⟨p, hpa, hpf⟩ := hFab
  obtain ⟨g, hMem⟩ := M.twoSidedRestriction_exists f A I
    ⟨p, a, b, hpf, haA, hbI, hpa⟩
  have hEdge := twoSidedRestriction_edges M.mem f A I g hMem
  refine ⟨g, ?_, ?_, ?_, ?_, ?_⟩
  · -- Every element of g is a pair with endpoints in A and I.
    intro q hq
    obtain ⟨_, x, y, hxA, hyI, hpair⟩ := (hMem q).mp hq
    exact ⟨x, y, hxA, hyI, hpair⟩
  · -- Totality on A.
    intro x hxA
    obtain ⟨y, hFxy⟩ := hTotal x (hAB x hxA)
    have hyI : M.mem y I := (hI y).mpr ⟨x, hxA, hFxy⟩
    exact ⟨y, hyI, (hEdge x y).mpr ⟨hFxy, hxA, hyI⟩⟩
  · -- Functionality on A.
    intro x y z hxA hGxy hGxz
    exact hSingle x y z (hAB x hxA)
      ((hEdge x y).mp hGxy).1
      ((hEdge x z).mp hGxz).1
  · -- Injectivity on A.
    intro x x' y hxA hx'A hGxy hGx'y
    exact hInj x x' y (hAB x hxA) (hAB x' hx'A)
      ((hEdge x y).mp hGxy).1
      ((hEdge x' y).mp hGx'y).1
  · -- Surjectivity onto I.
    intro y hyI
    obtain ⟨x, hxA, hFxy⟩ := (hI y).mp hyI
    exact ⟨x, hxA, (hEdge x y).mpr ⟨hFxy, hxA, hyI⟩⟩

/-- The class of A contains its internally constructed image under
    an injection on a larger domain. This discharges Run 26's
    `hImageClass` premise, rather than assuming it. -/
theorem PositiveModel.image_mem_frege_class {V : Type u}
    (M : PositiveModel V) (X a A B f I : V)
    (ha : IsFregeClass M.mem X a)
    (hAa : M.mem A a)
    (hAB : NF0Specker.Run22.Subset M.mem A B)
    (hTotal : ∀ x, M.mem x B → ∃ y, PairEdge M.mem f x y)
    (hSingle : ∀ x y y', M.mem x B →
      PairEdge M.mem f x y → PairEdge M.mem f x y' → y = y')
    (hInj : ∀ x x' y, M.mem x B → M.mem x' B →
      PairEdge M.mem f x y → PairEdge M.mem f x' y → x = x')
    (hI : ∀ y, M.mem y I ↔
      ∃ x, M.mem x A ∧ PairEdge M.mem f x y) :
    M.mem I a := by
  have hAI := M.restrict_to_image_internalEquinum f A B I
    hAB hTotal hSingle hInj hI
  exact M.fregeClass_closed X a A I ha hAa hAI

/-- Strict representative comparison is transitive for ACTUAL Frege
    cardinal classes. All image and bijection graphs are supplied
    by previous positive-comprehension lemmas. -/
theorem PositiveModel.strictRep_trans {V : Type u}
    (M : PositiveModel V) (a b c : V)
    (ha : ∃ X, IsFregeClass M.mem X a)
    (hb : ∃ Y, IsFregeClass M.mem Y b)
    (hab : StrictRep M.mem a b)
    (hbc : StrictRep M.mem b c) :
    StrictRep M.mem a c := by
  obtain ⟨X, hX⟩ := ha
  obtain ⟨A, B, hAa, hBb, hAB⟩ := hab
  obtain ⟨B', C, hB'b, hCc, hB'C⟩ := hbc
  obtain ⟨f, hf⟩ := M.fregeMiddleTransport b hb B B' hBb hB'b
  have hTotal : ∀ x, M.mem x B →
      ∃ y, M.mem y B' ∧ PairEdge M.mem f x y := hf.2.1
  have hInto : ∀ x y, M.mem x B →
      PairEdge M.mem f x y → M.mem y B' := by
    intro x y _ hxy
    exact (internalBijection_edge_supported M.mem f B B' x y hf hxy).2
  have hSingle : ∀ x y y', M.mem x B →
      PairEdge M.mem f x y → PairEdge M.mem f x y' → y = y' :=
    hf.2.2.1
  have hInj : ∀ x x' y, M.mem x B → M.mem x' B →
      PairEdge M.mem f x y → PairEdge M.mem f x' y → x = x' :=
    hf.2.2.2.1
  obtain ⟨I, hI, hIC⟩ :=
    M.properImage_into_larger f A B B' C hAB hB'C
      hTotal hInto hInj
  have hAI : M.mem I a :=
    M.image_mem_frege_class X a A B f I hX hAa hAB.1
      (by
        intro x hxB
        obtain ⟨y, _, hxy⟩ := hTotal x hxB
        exact ⟨y, hxy⟩)
      hSingle hInj hI
  exact ⟨I, C, hAI, hCc, hIC⟩

end NF0Specker.Run10
/-!
NF−0 Specker Run 31: internal injection comparison versus strict
proper-subset representative comparison, under the all-finite reductio.
APPEND AFTER Run 30 cumulative source. All objects/functions are OLD
NF−0 sets. This is a Lean 4 source-level proof candidate: UNCOMPILED.
-/
namespace NF0Specker.Run10

universe u

/-- An OLD-model injection, including the support of every graph member. -/
def InternalInjection {V : Type u} (m : V → V → Prop)
    (f A B : V) : Prop :=
  (∀ p, m p f → ∃ x y, m x A ∧ m y B ∧ IsKPair m p x y) ∧
  (∀ x, m x A → ∃ y, m y B ∧ PairEdge m f x y) ∧
  (∀ x y z, m x A → PairEdge m f x y →
    PairEdge m f x z → y = z) ∧
  (∀ x x' y, m x A → m x' A →
    PairEdge m f x y → PairEdge m f x' y → x = x')

/-- Injection-based Frege comparison, with ACTUAL representatives. -/
def FregeLe {V : Type u} (m : V → V → Prop) (a b : V) : Prop :=
  ∃ A B f, m A a ∧ m B b ∧ InternalInjection m f A B

/-- A supported graph edge always has endpoints in its domain/codomain. -/
theorem internalInjection_edge_supported {V : Type u}
    (m : V → V → Prop) (f A B x y : V)
    (hf : InternalInjection m f A B)
    (hxy : PairEdge m f x y) : m x A ∧ m y B := by
  obtain ⟨p, hp, hpf⟩ := hxy
  obtain ⟨a, b, ha, hb, hpab⟩ := hf.1 p hpf
  obtain ⟨hxa, hyb⟩ := isKPair_coordinates m hp hpab
  exact ⟨hxa.symm ▸ ha, hyb.symm ▸ hb⟩

/-- Proper subset inclusion gives a genuine internal injection,
    by the already-constructed nonempty identity graph on A. -/
theorem PositiveModel.properSubset_to_injection {V : Type u}
    (M : PositiveModel V) (A B : V)
    (hAB : NF0Specker.Run22.ProperSubset M.mem A B) :
    ∃ f, InternalInjection M.mem f A B := by
  obtain ⟨f, hf⟩ := M.identityGraph_exists A
  have hed := identityGraph_edge_iff M.mem A f hf M.kpair_exists
  refine ⟨f, ?_, ?_, ?_, ?_⟩
  · intro p hpf
    obtain ⟨x, hx, hpx⟩ := (hf p).mp hpf
    exact ⟨x, x, hx, hAB.1 x hx, hpx⟩
  · intro x hx
    exact ⟨x, hAB.1 x hx, (hed x x).mpr ⟨hx, rfl⟩⟩
  · intro x y z _ hxy hxz
    exact (((hed x y).mp hxy).2).symm.trans (((hed x z).mp hxz).2)
  · intro x x' y _ _ hxy hx'y
    exact (((hed x y).mp hxy).2).trans (((hed x' y).mp hx'y).2).symm

/-- Proper representatives imply the original injection-based ≤. -/
theorem PositiveModel.strictRep_implies_fregeLe {V : Type u}
    (M : PositiveModel V) (a b : V)
    (hab : StrictRep M.mem a b) : FregeLe M.mem a b := by
  obtain ⟨A, B, hAa, hBb, hAB⟩ := hab
  obtain ⟨f, hf⟩ := M.properSubset_to_injection A B hAB
  exact ⟨A, B, f, hAa, hBb, hf⟩

/-- Every injection between cardinal representatives makes the first
    cardinal equal to the second, or gives a proper-subset witness.
    This direction DOES NOT use the all-finite hypothesis. -/
theorem PositiveModel.fregeLe_eq_or_strictRep {V : Type u}
    (M : PositiveModel V) (a b : V)
    (ha : ∃ X, IsFregeClass M.mem X a)
    (hb : ∃ Y, IsFregeClass M.mem Y b)
    (hle : FregeLe M.mem a b) :
    a = b ∨ StrictRep M.mem a b := by
  obtain ⟨X, hX⟩ := ha
  obtain ⟨Y, hY⟩ := hb
  obtain ⟨A, B, f, hAa, hBb, hf⟩ := hle
  obtain ⟨I, hI⟩ := M.nonemptyImage_of_total f A
    (by intro x hx; obtain ⟨y, hy, hxy⟩ := hf.2.1 x hx; exact ⟨y, hxy⟩)
    (M.no_empty A)
  have hIB : NF0Specker.Run22.Subset M.mem I B := by
    intro y hy
    obtain ⟨x, hx, hxy⟩ := (hI y).mp hy
    exact (internalInjection_edge_supported M.mem f A B x y hf hxy).2
  have hIa : M.mem I a :=
    M.image_mem_frege_class X a A A f I hX hAa
      (by intro x hx; exact hx)
      (by intro x hx; obtain ⟨y, _, hxy⟩ := hf.2.1 x hx; exact ⟨y, hxy⟩)
      hf.2.2.1 hf.2.2.2 hI
  by_cases hp : ∃ y, M.mem y B ∧ ¬ M.mem y I
  · right
    exact ⟨I, B, hIa, hBb, ⟨hIB, hp⟩⟩
  · left
    have hIB' : I = B := by
      apply M.extensional
      intro z
      constructor
      · exact hIB z
      · intro hzB
        by_contra hzI
        exact hp ⟨z, hzB, hzI⟩
    have hBa : M.mem B a := hIB' ▸ hIa
    have hXa : IsFregeClass M.mem B a :=
      M.fregeClass_recenter X a B hX hBa
    have hYb : IsFregeClass M.mem B b :=
      M.fregeClass_recenter Y b B hY hBb
    exact M.fregeClass_unique B a b hXa hYb

/-- Under the hypothesis that ALL OLD sets are finite in the user's
    exact two-clause sense, strict representative inclusion excludes
    equality of the Frege cardinal classes. -/
theorem PositiveModel.strictRep_ne_of_allFinite {V : Type u}
    (M : PositiveModel V) (a b : V)
    (ha : ∃ X, IsFregeClass M.mem X a)
    (hab : StrictRep M.mem a b)
    (hAllFinite : ∀ P, NF0Specker.Run17.Finite M.mem P) :
    a ≠ b := by
  intro heq
  obtain ⟨X, hX⟩ := ha
  obtain ⟨A, B, hAa, hBb, hAB⟩ := hab
  have hBa : M.mem B a := heq.symm ▸ hBb
  have hABeq : InternalEquinum M.mem A B :=
    M.sameFrege_representatives_equinum X a A B hX hAa hBa
  obtain ⟨f, hf⟩ := hABeq
  exact M.proper_subset_not_bijective f A B hAB
    (by intro x y hxy;
        exact (internalBijection_edge_supported M.mem f A B x y hf hxy).1)
    hf.2.2.2.2 hf.2.2.1 hAllFinite

/-- Precise equivalence between the old injection-based strict order
    (≤ and unequal Frege classes) and proper-inclusion comparison. -/
theorem PositiveModel.strict_frege_order_iff {V : Type u}
    (M : PositiveModel V) (a b : V)
    (ha : ∃ X, IsFregeClass M.mem X a)
    (hb : ∃ Y, IsFregeClass M.mem Y b)
    (hAllFinite : ∀ P, NF0Specker.Run17.Finite M.mem P) :
    (FregeLe M.mem a b ∧ a ≠ b) ↔ StrictRep M.mem a b := by
  constructor
  · rintro ⟨hle, hne⟩
    rcases M.fregeLe_eq_or_strictRep a b ha hb hle with hEq | hStrict
    · exact False.elim (hne hEq)
    · exact hStrict
  · intro hStrict
    exact ⟨M.strictRep_implies_fregeLe a b hStrict,
      M.strictRep_ne_of_allFinite a b ha hStrict hAllFinite⟩

/-! A syntactic internal-injection formula is obtained by dropping
    only the surjectivity clause from Run 28's bijectionFormula. -/
def injectionFormula : F :=
  .ex 2 (.conj bijSupport
    (.conj bijTotal (.conj bijSingle bijInjective)))

theorem injectionFormula_fits :
    injectionFormula.fits bijectionLevels := by
  decide

theorem injectionFormula_sound {V : Type u}
    (m : V → V → Prop) (ρ : Nat → V) :
    injectionFormula.holds m ρ ↔
      ∃ f, InternalInjection m f (ρ 1) (ρ 0) := by
  classical
  simp [injectionFormula, bijSupport, bijTotal, bijSingle,
    bijInjective, InternalInjection, holds_all, holds_imp,
    F.holds, assign, edge_sound, edge_sound_235, edge_sound_245,
    kuratowski_sound]

/-- Cardinal comparison formula, with 13=a, 14=b,
    1=A, 0=B, 2=f. Uses only actual OLD internal graphs. -/
def cardinalLeFormula : F :=
  .ex 1 (.ex 0
    (.conj (.mem 1 13)
      (.conj (.mem 0 14) injectionFormula)))

def cardinalLeLevels : Nat → Int
  | 13 | 14 => 2
  | i => bijectionLevels i

theorem cardinalLeFormula_fits :
    cardinalLeFormula.fits cardinalLeLevels := by
  decide

/-- Semantic decoding of the injection-comparison formula. -/
theorem cardinalLeFormula_sound {V : Type u}
    (m : V → V → Prop) (ρ : Nat → V) :
    cardinalLeFormula.holds m ρ ↔
      FregeLe m (ρ 13) (ρ 14) := by
  classical
  simp [cardinalLeFormula, FregeLe, F.holds,
    injectionFormula_sound, assign, iff_def, or_iff_not_imp_left]

end NF0Specker.Run10
/-!
Run 32 — exact first-order code of the user's comparability induction
predicate, using OLD internal injection graphs (Run 31), not an
external function or an unconstrained cardinal comparison.

APPEND AFTER Run31 integrated source. UNCOMPILED Lean 4 proof candidates.
No new set-theoretic assumptions, sorry, or axioms are introduced.
-/
namespace NF0Specker.Run10

universe u

/- A genuine permutation exchanges the old output index 0 with fresh
   index 11. Unlike a noninjective rename, this respects quantifiers. -/
def swap011 (i : Nat) : Nat :=
  if i = 0 then 11 else if i = 11 then 0 else i

theorem swap011_involutive (i : Nat) : swap011 (NF0Specker.Run10.swap011 i) = i := by
  by_cases h0 : i = 0
  · subst i; decide
  by_cases h11 : i = 11
  · subst i; decide
  · simp [swap011, h0, h11]

theorem swap011_injective : Function.Injective swap011 := by
  intro i j h
  have hh := congrArg swap011 h
  simpa only [swap011_involutive] using hh

def F.swap011 : F → F
  | .mem i j => .mem (NF0Specker.Run10.swap011 i) (NF0Specker.Run10.swap011 j)
  | .eq i j => .eq (NF0Specker.Run10.swap011 i) (NF0Specker.Run10.swap011 j)
  | .neg p => .neg p.swap011
  | .conj p q => .conj p.swap011 q.swap011
  | .ex i p => .ex (NF0Specker.Run10.swap011 i) p.swap011

def swappedEnv {V : Type u} (ρ : Nat → V) : Nat → V :=
  fun i => ρ (NF0Specker.Run10.swap011 i)

theorem swappedEnv_assign {V : Type u} (ρ : Nat → V)
    (i : Nat) (v : V) :
    swappedEnv (assign ρ (NF0Specker.Run10.swap011 i) v) =
      assign (swappedEnv ρ) i v := by
  funext j
  by_cases h : j = i
  · subst j
    simp [swappedEnv, assign]
  · have hneq : NF0Specker.Run10.swap011 j ≠ NF0Specker.Run10.swap011 i := by
      intro heq
      exact h (swap011_injective heq)
    simp [swappedEnv, assign, h, hneq]

/- Correct semantic handling of bound variables after renaming. -/
theorem F.swap011_holds {V : Type u} (m : V → V → Prop)
    (p : F) (ρ : Nat → V) :
    p.swap011.holds m ρ ↔ p.holds m (swappedEnv ρ) := by
  induction p generalizing ρ with
  | mem i j => rfl
  | eq i j => rfl
  | neg p hp => exact not_congr (hp ρ)
  | conj p q hp hq => exact and_congr (hp ρ) (hq ρ)
  | ex i p hp =>
      constructor
      · rintro ⟨v, hv⟩
        refine ⟨v, ?_⟩
        have h := (hp (assign ρ (NF0Specker.Run10.swap011 i) v)).mp hv
        simpa only [swappedEnv_assign] using h
      · rintro ⟨v, hv⟩
        refine ⟨v, ?_⟩
        apply (hp (assign ρ (NF0Specker.Run10.swap011 i) v)).mpr
        simpa only [swappedEnv_assign] using hv

theorem F.swap011_fits (p : F) (τ : Nat → Int) :
    p.swap011.fits τ ↔ p.fits (fun i => τ (NF0Specker.Run10.swap011 i)) := by
  induction p with
  | mem i j => rfl
  | eq i j => rfl
  | neg p ih => exact ih
  | conj p q hp hq => exact and_congr hp hq
  | ex i p ih => exact ih

/- In the swapped copy the free output B formerly at index 0 is at
   index 11; all indices bound by the bijection formula remain unchanged. -/
def injectionB11 : F := injectionFormula.swap011
def bijectionB11 : F := bijectionFormula.swap011

def cardinalLeAt (a b : Nat) : F :=
  .ex 1 (.ex 11 (.conj (.mem 1 a)
    (.conj (.mem 11 b) injectionB11)))

/- Index 0 is now the **cardinal under test**; 14 is its comparison
   cardinal, bound in P(0); 15 is the set of all positive Frege classes. -/
def comparabilityP0 : F :=
  all 14 (imp (.mem 14 15)
    (disj (cardinalLeAt 0 14) (cardinalLeAt 14 0)))

def comparabilityBad0 : F :=
  .conj (.mem 0 15) (.neg comparabilityP0)

/- This formula is the actual definition of "n is a Frege class":
   ∃ A ∀ B [ B ∈ n ↔ A ≈ B ] with A=1, B=11, n=0. -/
def positiveFregeClass0 : F :=
  .ex 1 (all 11 (iffF (.mem 11 0) bijectionB11))

/- Objects 0,14 are Frege classes at level 2; 15 is their set at
   level 3. Underlying representatives 1,11 have level 1; graphs 2
   have level 3. Kuratowski-pair witnesses use the old level scheme. -/
def comparabilityLevels : Nat → Int
  | 0 | 13 | 14 => 2
  | 15 => 3
  | 11 => 1
  | i => bijectionLevels i

theorem cardinalLeAt_014_fits :
    (cardinalLeAt 0 14).fits comparabilityLevels := by decide

theorem cardinalLeAt_140_fits :
    (cardinalLeAt 14 0).fits comparabilityLevels := by decide

theorem comparabilityP0_fits :
    comparabilityP0.fits comparabilityLevels := by decide

theorem comparabilityBad0_fits :
    comparabilityBad0.fits comparabilityLevels := by decide

theorem positiveFregeClass0_fits :
    positiveFregeClass0.fits comparabilityLevels := by decide

/- These are SEMANTIC connections to OLD internally coded graphs. -/
theorem injectionB11_sound {V : Type u} (m : V → V → Prop)
    (ρ : Nat → V) :
    injectionB11.holds m ρ ↔
      ∃ f, InternalInjection m f (ρ 1) (ρ 11) := by
  rw [injectionB11, F.swap011_holds, injectionFormula_sound]
  simp [swappedEnv, swap011]

theorem bijectionB11_sound {V : Type u} (m : V → V → Prop)
    (ρ : Nat → V) :
    bijectionB11.holds m ρ ↔
      InternalEquinum m (ρ 1) (ρ 11) := by
  rw [bijectionB11, F.swap011_holds, bijectionFormula_sound]
  simp [swappedEnv, swap011]

theorem cardinalLeAt_014_sound {V : Type u} (m : V → V → Prop)
    (ρ : Nat → V) :
    (cardinalLeAt 0 14).holds m ρ ↔ FregeLe m (ρ 0) (ρ 14) := by
  classical
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def, or_iff_not_imp_left]

theorem cardinalLeAt_140_sound {V : Type u} (m : V → V → Prop)
    (ρ : Nat → V) :
    (cardinalLeAt 14 0).holds m ρ ↔ FregeLe m (ρ 14) (ρ 0) := by
  classical
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def, or_iff_not_imp_left]

theorem comparabilityP0_sound {V : Type u} (m : V → V → Prop)
    (ρ : Nat → V) :
    comparabilityP0.holds m ρ ↔
      ∀ b, m b (ρ 15) →
        (FregeLe m (ρ 0) b ∨ FregeLe m b (ρ 0)) := by
  classical
  simp [comparabilityP0, holds_all, holds_imp, disj, F.holds,
    cardinalLeAt_014_sound, cardinalLeAt_140_sound, assign, iff_def, or_iff_not_imp_left]

theorem comparabilityBad0_sound {V : Type u} (m : V → V → Prop)
    (ρ : Nat → V) :
    comparabilityBad0.holds m ρ ↔
      m (ρ 0) (ρ 15) ∧
      ¬ (∀ b, m b (ρ 15) →
        (FregeLe m (ρ 0) b ∨ FregeLe m b (ρ 0))) := by
  simp [comparabilityBad0, F.holds, comparabilityP0_sound, iff_def, or_iff_not_imp_left]

theorem positiveFregeClass0_sound {V : Type u} (m : V → V → Prop)
    (ρ : Nat → V) :
    positiveFregeClass0.holds m ρ ↔
      ∃ A, IsFregeClass m A (ρ 0) := by
  classical
  simp [positiveFregeClass0, IsFregeClass, holds_all, iffF,
    holds_imp, F.holds, bijectionB11_sound, assign, iff_def, or_iff_not_imp_left]

/- Build the ACTUAL nonempty set of all positive Frege-cardinal classes,
   using A as witness through `fregeClass_exists` and positive10. -/
theorem PositiveModel.positiveFregeClassSet_exists {V : Type u}
    (M : PositiveModel V) (A : V) :
    ∃ NC, ∀ n, M.mem n NC ↔
      ∃ B, IsFregeClass M.mem B n := by
  obtain ⟨n, hn⟩ := M.fregeClass_exists A
  let ρ : Nat → V := fun _ => A
  have hf : ∃ τ, positiveFregeClass0.fits τ :=
    ⟨comparabilityLevels, positiveFregeClass0_fits⟩
  have hw : ∃ x, positiveFregeClass0.holds M.mem (assign ρ 0 x) := by
    refine ⟨n, ?_⟩
    rw [positiveFregeClass0_sound]
    exact ⟨A, by simpa [assign, ρ] using hn⟩
  obtain ⟨NC, hNC⟩ := positive10 M positiveFregeClass0 hf ρ hw
  refine ⟨NC, ?_⟩
  intro x
  rw [hNC x, positiveFregeClass0_sound]
  simp [assign, ρ]

/- Build the counterexample set only when it is inhabited. This
   discharges the existence premise from Runs 21/25 for THIS P. -/
theorem PositiveModel.comparabilityBadSet_exists {V : Type u}
    (M : PositiveModel V) (NC : V)
    (hBad : ∃ n, M.mem n NC ∧
      ¬ (∀ b, M.mem b NC →
        (FregeLe M.mem n b ∨ FregeLe M.mem b n))) :
    ∃ D, ∀ n, M.mem n D ↔
      M.mem n NC ∧
      ¬ (∀ b, M.mem b NC →
        (FregeLe M.mem n b ∨ FregeLe M.mem b n)) := by
  let ρ : Nat → V := fun i => if i = 15 then NC else NC
  have hf : ∃ τ, comparabilityBad0.fits τ :=
    ⟨comparabilityLevels, comparabilityBad0_fits⟩
  have hw : ∃ n, comparabilityBad0.holds M.mem (assign ρ 0 n) := by
    obtain ⟨n, hn, hnot⟩ := hBad
    refine ⟨n, ?_⟩
    rw [comparabilityBad0_sound]
    simpa [assign, ρ] using
      (show M.mem n NC ∧
        ¬ (∀ b, M.mem b NC →
          (FregeLe M.mem n b ∨ FregeLe M.mem b n))
       from ⟨hn, hnot⟩)
  obtain ⟨D, hD⟩ := positive10 M comparabilityBad0 hf ρ hw
  refine ⟨D, ?_⟩
  intro n
  rw [hD n, comparabilityBad0_sound]
  simp [assign, ρ]

end NF0Specker.Run10
-- BEGIN RESTORED OMITTED RUN33 PREDECESSOR AND INDUCTION
/-!
NF−0 Specker — Run 33. APPEND AFTER RUN 32 integrated source.

Proves from the actual inhabited positive-comprehension interface:
(1) deletion of one member from a set known to contain two distinct members;
(2) existence of a positive Frege predecessor for its cardinal;
(3) the conversion from the user's exact all-finite assumption to
    the Run 25 no-nontermination induction interface;
(4) the propositional successor-comparability step with its two
    genuine extension lemmas explicitly exposed.

No 'sorry', 'axiom', Choice, Counting, Con(NF), or Infinity used.
UNCOMPILED: Lean toolchain not available in this runtime.
-/
namespace NF0Specker.Run10

universe u

/- For object variable 0: 0∈A and 0≠z. Here A=1, z=2. -/
def deleteOneFormula : F :=
  .conj (.mem 0 1) (.neg (.eq 0 2))

def deleteOneLevels : Nat → Int
  | 0 | 2 => 0
  | 1 => 1
  | _ => 0

theorem deleteOneFormula_fits :
    deleteOneFormula.fits deleteOneLevels := by decide

theorem deleteOneFormula_sound {V : Type u}
    (m : V → V → Prop) (ρ : Nat → V) :
    deleteOneFormula.holds m ρ ↔
      m (ρ 0) (ρ 1) ∧ ρ 0 ≠ ρ 2 := Iff.rfl

/- In NF−0, deleting a named member requires another element as
   witness: an empty deletion is deliberately never formed. -/
theorem PositiveModel.deleteOne_exists {V : Type u}
    (M : PositiveModel V) (A z w : V)
    (hz : M.mem z A) (hw : M.mem w A) (hwz : w ≠ z) :
    ∃ B,
      (∀ x, M.mem x B ↔ M.mem x A ∧ x ≠ z) ∧
      NF0Specker.Run22.ProperSubset M.mem B A ∧
      M.mem w B := by
  let ρ : Nat → V := fun i => if i = 1 then A else if i = 2 then z else A
  have hFits : ∃ τ, deleteOneFormula.fits τ :=
    ⟨deleteOneLevels, deleteOneFormula_fits⟩
  have hWitness : ∃ x, deleteOneFormula.holds M.mem (assign ρ 0 x) := by
    refine ⟨w, ?_⟩
    change M.mem ((assign ρ 0 w) 0) ((assign ρ 0 w) 1) ∧
      ((assign ρ 0 w) 0) ≠ ((assign ρ 0 w) 2)
    simpa [assign, ρ] using (show M.mem w A ∧ w ≠ z from ⟨hw, hwz⟩)
  obtain ⟨B, hB⟩ := positive10 M deleteOneFormula hFits ρ hWitness
  have hMembership : ∀ x, M.mem x B ↔ M.mem x A ∧ x ≠ z := by
    intro x
    rw [hB x, deleteOneFormula_sound]
    simp [assign, ρ]
  have hSubset : NF0Specker.Run22.Subset M.mem B A := by
    intro x hx
    exact ((hMembership x).mp hx).1
  have hzNotB : ¬ M.mem z B := by
    intro hzb
    exact ((hMembership z).mp hzb).2 rfl
  have hProper : NF0Specker.Run22.ProperSubset M.mem B A :=
    ⟨hSubset, z, hz, hzNotB⟩
  exact ⟨B, hMembership, hProper,
    (hMembership w).mpr ⟨hw, hwz⟩⟩

/-- Successorship written by deleting one point from a representative;
    the separate equivalence with the earlier Frege addition notation
    `p + 1_F = n` is NOT assumed by this definition. -/
def FregeSuccByDeletion {V : Type u}
    (m : V → V → Prop) (p n : V) : Prop :=
  ∃ B A z, m B p ∧ m A n ∧ m z A ∧
    ∀ x, m x B ↔ m x A ∧ x ≠ z

/-- An actual positive Frege-class predecessor for any representative
    containing two distinct objects, constructed without empty sets. -/
theorem PositiveModel.predecessor_of_two_members {V : Type u}
    (M : PositiveModel V) (A n z w : V)
    (hn : IsFregeClass M.mem A n)
    (hz : M.mem z A) (hw : M.mem w A) (hwz : w ≠ z) :
    ∃ p B,
      IsFregeClass M.mem B p ∧
      FregeSuccByDeletion M.mem p n ∧
      StrictRep M.mem p n := by
  obtain ⟨B, hB, hProper, _⟩ := M.deleteOne_exists A z w hz hw hwz
  obtain ⟨p, hp⟩ := M.fregeClass_exists B
  have hBp : M.mem B p := M.fregeClass_contains_source B p hp
  have hAn : M.mem A n := M.fregeClass_contains_source A n hn
  refine ⟨p, B, hp, ?_, ?_⟩
  · exact ⟨B, A, z, hBp, hAn, hz, hB⟩
  · exact ⟨B, A, hBp, hAn, hProper⟩

/-- Direct consequence of the exact two-clause finiteness definition:
    the no-nontermination interface used by Run 25 is NOT an extra
    independent axiom under the all-finite reductio. -/
theorem PositiveModel.run25_noNT_of_allFinite {V : Type u}
    (M : PositiveModel V)
    (hAllFinite : ∀ A, NF0Specker.Run17.Finite M.mem A) :
    ∀ D R, NF0Specker.Run21.NoNTOn
      M.mem (PairEdge M.mem) D R := by
  intro D R hBad
  rcases hBad with ⟨hInhabited, hIrrefl, hTrans, hNonterm⟩
  have hNo := (hAllFinite D).2
  apply hNo
  refine ⟨D, R, ?_, hInhabited, ?_⟩
  · intro x hx
    exact hx
  · simpa [NF0Specker.Run17.NTIT, NF0Specker.Run17.Edge,
      NF0Specker.Run17.KPair, NF0Specker.Run17.Singleton,
      NF0Specker.Run17.Unordered, PairEdge, IsKPair,
      IsSingleton, IsUnordered] using
      (show (∀ x, M.mem x D → ¬ PairEdge M.mem R x x) ∧
        (∀ x y z, M.mem x D → M.mem y D → M.mem z D →
          PairEdge M.mem R x y → PairEdge M.mem R y z →
          PairEdge M.mem R x z) ∧
        (∀ x, M.mem x D → ∃ y, M.mem y D ∧
          PairEdge M.mem R x y) from
        ⟨hIrrefl, hTrans, hNonterm⟩)

/- Formula for the same deletion successor relation on Frege classes:
   p is index 13 and n index 14, representative B index 1,
   representative A index 11, deleted member z index 3, element x=4. -/
def fregeSuccDeletionFormula : F :=
  .ex 1 (.ex 11 (.ex 3
    (.conj (.mem 1 13)
      (.conj (.mem 11 14)
        (.conj (.mem 3 11)
          (all 4 (iffF (.mem 4 1)
            (.conj (.mem 4 11) (.neg (.eq 4 3))))))))))

def fregeSuccDeletionLevels : Nat → Int
  | 13 | 14 => 2
  | 1 | 11 => 1
  | _ => 0

theorem fregeSuccDeletionFormula_fits :
    fregeSuccDeletionFormula.fits fregeSuccDeletionLevels := by decide

theorem fregeSuccDeletionFormula_sound {V : Type u}
    (m : V → V → Prop) (ρ : Nat → V) :
    fregeSuccDeletionFormula.holds m ρ ↔
      FregeSuccByDeletion m (ρ 13) (ρ 14) := by
  classical
  simp [fregeSuccDeletionFormula, FregeSuccByDeletion,
    holds_all, holds_imp, iffF, F.holds, assign, iff_def, or_iff_not_imp_left]

/-- The user's successor comparability step, for ACTUAL FregeLe and
    actual strict-representative comparison. The remaining two premises
    express (a) monotonicity of adding one, and (b) extension of a
    proper embedding by one new point; both need internal graph proofs. -/
theorem PositiveModel.comparability_successor_of_extension {V : Type u}
    (M : PositiveModel V) (NC p n : V)
    (hCardP : ∃ A, IsFregeClass M.mem A p)
    (hNC : ∀ b, M.mem b NC → ∃ B, IsFregeClass M.mem B b)
    (hAllFinite : ∀ A, NF0Specker.Run17.Finite M.mem A)
    (hPn : ∀ b, M.mem b NC →
      FregeLe M.mem p b ∨ FregeLe M.mem b p)
    (hpToN : FregeLe M.mem p n)
    (hMonotone : ∀ b, M.mem b NC →
      FregeLe M.mem b p → FregeLe M.mem b n)
    (hExtend : ∀ b, M.mem b NC →
      StrictRep M.mem p b → FregeLe M.mem n b) :
    ∀ b, M.mem b NC →
      FregeLe M.mem n b ∨ FregeLe M.mem b n := by
  intro b hb
  rcases hPn b hb with hpb | hbp
  · by_cases hEq : p = b
    · right
      simpa [hEq] using hpToN
    · left
      have hpbStrict : StrictRep M.mem p b :=
        (M.strict_frege_order_iff p b hCardP (hNC b hb) hAllFinite).mp
          ⟨hpb, hEq⟩
      exact hExtend b hb hpbStrict
  · right
    exact hMonotone b hb hbp

/- Join Run 32's ACTUAL inhabited counterexample comprehension with
   Run 25's witnessed reverse-graph induction. Here the complete
   all-finite hypothesis supplies NoNT directly; it is not postulated
   separately. The remaining prerequisites are precisely displayed. -/
theorem PositiveModel.comparability_of_internal_induction {V : Type u}
    (M : PositiveModel V) (NC one : V)
    (hAllFinite : ∀ A, NF0Specker.Run17.Finite M.mem A)
    (hBase : ∀ b, M.mem b NC →
      FregeLe M.mem one b ∨ FregeLe M.mem b one)
    (hStep : ∀ p n, M.mem p NC →
      FregeSuccByDeletion M.mem p n →
      (∀ b, M.mem b NC →
        FregeLe M.mem p b ∨ FregeLe M.mem b p) →
      (∀ b, M.mem b NC →
        FregeLe M.mem n b ∨ FregeLe M.mem b n))
    (hPred : ∀ n, M.mem n NC → n ≠ one →
      ∃ p, M.mem p NC ∧ FregeSuccByDeletion M.mem p n ∧
        StrictRep M.mem p n)
    (hStrictIrrefl : ∀ n, M.mem n NC →
      ¬ StrictRep M.mem n n)
    (hStrictTrans : ∀ a b c, M.mem a NC → M.mem b NC →
      M.mem c NC → StrictRep M.mem a b →
      StrictRep M.mem b c → StrictRep M.mem a c)
    (hReverseGraph : ∀ D,
      (∃ a b, M.mem a D ∧ M.mem b D ∧
        StrictRep M.mem b a) →
      ∃ R, ∀ a b, M.mem a D → M.mem b D →
        (PairEdge M.mem R a b ↔ StrictRep M.mem b a)) :
    ∀ n, M.mem n NC →
      ∀ b, M.mem b NC →
        FregeLe M.mem n b ∨ FregeLe M.mem b n := by
  exact NF0Specker.Run25.induction_from_noNT_with_inhabited_graph
    (fun n => M.mem n NC)
    (fun n => ∀ b, M.mem b NC →
      FregeLe M.mem n b ∨ FregeLe M.mem b n)
    one (FregeSuccByDeletion M.mem) (StrictRep M.mem)
    M.mem (PairEdge M.mem)
    hBase hStep hPred hStrictIrrefl hStrictTrans
    (by
      intro hBad
      exact M.comparabilityBadSet_exists NC hBad)
    hReverseGraph
    (M.run25_noNT_of_allFinite hAllFinite)

end NF0Specker.Run10

-- END RESTORED RUN33
/-!
NF−0 Specker Run 33. APPEND to Run 32 cumulative source.

1. Construct deletion of one element when another is available, using
   the SAME inhabited positive stratified comprehension schema.
2. Produce proper cardinal predecessor for any representative containing
   two distinct elements, using previously constructed Frege classes.
3. Encode the reverse strict representative order on an inhabited set of
   cardinal counterexamples with fresh Kuratowski helper variables.

All constructions stay inside the original `PositiveModel`.
UNCOMPILED: no lean/lake/elan executable available. Do not count this as
kernel-verified or treat the remaining proof interfaces as assumptions
of the NF−0 theory.
-/
namespace NF0Specker.Run10

universe u

/- Element index 0, set A index 1, excluded element index 2. -/
def run33DeletionFormula : F :=
  .conj (.mem 0 1) (.neg (.eq 0 2))

def run33DeletionLevels : Nat → Int
  | 1 => 1
  | _ => 0

theorem run33DeletionFormula_fits :
    run33DeletionFormula.fits run33DeletionLevels := by decide

theorem run33DeletionFormula_sound {V : Type u}
    (m : V → V → Prop) (ρ : Nat → V) :
    run33DeletionFormula.holds m ρ ↔
      m (ρ 0) (ρ 1) ∧ ρ 0 ≠ ρ 2 := by
  rfl

/-- This is the positive-comprehension construction of A minus {a},
    and it explicitly requires b∈A with b≠a as a witness. -/
theorem PositiveModel.run33_delete_one {V : Type u}
    (M : PositiveModel V) (A a b : V)
    (ha : M.mem a A) (hb : M.mem b A) (hba : b ≠ a) :
    ∃ B, (∀ x, M.mem x B ↔ M.mem x A ∧ x ≠ a) ∧
      NF0Specker.Run22.ProperSubset M.mem B A := by
  let ρ : Nat → V := fun i => if i = 1 then A else if i = 2 then a else A
  have hfits : ∃ τ, run33DeletionFormula.fits τ :=
    ⟨run33DeletionLevels, run33DeletionFormula_fits⟩
  have hw : ∃ x, run33DeletionFormula.holds M.mem (assign ρ 0 x) := by
    refine ⟨b, ?_⟩
    change M.mem b A ∧ b ≠ a
    exact ⟨hb, hba⟩
  obtain ⟨B, hB⟩ := positive10 M run33DeletionFormula hfits ρ hw
  have hChar : ∀ x, M.mem x B ↔ M.mem x A ∧ x ≠ a := by
    intro x
    simpa [run33DeletionFormula, F.holds, assign, ρ, iff_def, or_iff_not_imp_left] using hB x
  refine ⟨B, hChar, ?_⟩
  refine ⟨?_, a, ha, ?_⟩
  · intro x hx
    exact ((hChar x).mp hx).1
  · intro hmaB
    exact ((hChar a).mp hmaB).2 rfl

/-- Deleting a gives the *exact* one-point successor equation. -/
theorem PositiveModel.run33_delete_one_successor_characterization
    {V : Type u} (M : PositiveModel V) (A B a : V)
    (hChar : ∀ x, M.mem x B ↔ M.mem x A ∧ x ≠ a)
    (ha : M.mem a A) :
    (¬ M.mem a B) ∧
    (∀ x, M.mem x A ↔ M.mem x B ∨ x = a) := by
  constructor
  · intro hB
    exact ((hChar a).mp hB).2 rfl
  · intro x
    constructor
    · intro hx
      by_cases h : x = a
      · exact Or.inr h
      · exact Or.inl ((hChar x).mpr ⟨hx, h⟩)
    · intro h
      rcases h with hB | rfl
      · exact ((hChar x).mp hB).1
      · exact ha

/-- Predecessor n of a non-singleton representative, with explicitly
    witnessed successor extension and strict Frege comparison. -/
theorem PositiveModel.run33_predecessor_of_two_members
    {V : Type u} (M : PositiveModel V) (n A a b : V)
    (hAn : M.mem A n)
    (ha : M.mem a A) (hb : M.mem b A) (hba : b ≠ a)
    (hAllFinite : ∀ P, NF0Specker.Run17.Finite M.mem P) :
    ∃ p B,
      IsFregeClass M.mem B p ∧ M.mem B p ∧
      StrictRep M.mem p n ∧ FregeLe M.mem p n ∧ p ≠ n ∧
      M.mem a A ∧ ¬ M.mem a B ∧
      (∀ x, M.mem x A ↔ M.mem x B ∨ x = a) := by
  obtain ⟨B, hB, hBA⟩ := M.run33_delete_one A a b ha hb hba
  obtain ⟨p, hp⟩ := M.fregeClass_exists B
  have hBp : M.mem B p := M.fregeClass_contains_source B p hp
  have hStrict : StrictRep M.mem p n := ⟨B, A, hBp, hAn, hBA⟩
  have hLe : FregeLe M.mem p n :=
    M.strictRep_implies_fregeLe p n hStrict
  have hNe : p ≠ n :=
    M.strictRep_ne_of_allFinite p n ⟨B, hp⟩ hStrict hAllFinite
  obtain ⟨haNotB, hExtend⟩ :=
    M.run33_delete_one_successor_characterization A B a hB ha
  exact ⟨p, B, hp, hBp, hStrict, hLe, hNe, ha, haNotB, hExtend⟩

/-! Reverse strict representative-order graph.  Use truly FRESH
    indices 19–22 for the higher-type Kuratowski pair, avoiding the
    type collision with the lower-type Kuratowski helpers 7–10 inside
    the representative formulas. -/

def run33SingletonHigh (s x : Nat) : F :=
  all 21 (iffF (.mem 21 s) (.eq 21 x))

def run33UnorderedHigh (d x y : Nat) : F :=
  all 21 (iffF (.mem 21 d) (disj (.eq 21 x) (.eq 21 y)))

def run33KPairHigh (p x y : Nat) : F :=
  .ex 19 (.ex 20
    (.conj (run33SingletonHigh 19 x)
      (.conj (run33UnorderedHigh 20 x y)
        (all 22 (iffF (.mem 22 p)
          (disj (.eq 22 19) (.eq 22 20)))))))

/- Compare Frege cardinals x and y by proper inclusion of
   representatives U∈x and W∈y. -/
def run33SubsetReps : F :=
  all 26 (imp (.mem 26 24) (.mem 26 25))

def run33ProperReps : F :=
  .conj run33SubsetReps
    (.ex 26 (.conj (.mem 26 25) (.neg (.mem 26 24))))

def run33StrictRepAt (x y : Nat) : F :=
  .ex 24 (.ex 25
    (.conj (.mem 24 x)
      (.conj (.mem 25 y) run33ProperReps)))

/- Graph element p=0, domain D=18, source cardinal a=16,
   target b=17. Edge means b < a, with actual proper reps. -/
def run33ReverseStrictGraphFormula : F :=
  .ex 16 (.ex 17
    (.conj (.mem 16 18)
      (.conj (.mem 17 18)
        (.conj (run33KPairHigh 0 16 17)
          (run33StrictRepAt 17 16)))))

def run33ReverseStrictLevels : Nat → Int
  | 0 => 4
  | 16 | 17 | 21 => 2
  | 18 | 19 | 20 | 22 => 3
  | 24 | 25 => 1
  | _ => 0

theorem run33StrictRepAt_fits :
    (run33StrictRepAt 17 16).fits run33ReverseStrictLevels := by
  decide

theorem run33KPairHigh_fits :
    (run33KPairHigh 0 16 17).fits run33ReverseStrictLevels := by
  decide

theorem run33ReverseStrictGraphFormula_fits :
    run33ReverseStrictGraphFormula.fits run33ReverseStrictLevels := by
  decide

/- The full semantic and comprehension bridge is a separate proof
   obligation. The syntax above DOES NOT assert its existence by fiat.
   The intended specification is
   mem p R iff exists a,b in D, IsKPair p a b and StrictRep b a.
   Run 34 will connect this formula to PositiveModel.positive and
   the established internal pair-coordinate decoder. -/

end NF0Specker.Run10
/-!
NF−0 Specker Run 33, second incremental patch.
APPEND AFTER Run33_PredecessorAndReverseStrict_UNCOMPILED.lean.
Prove all singleton sets internally equinumerous and derive the FULL
predecessor property for every positive Frege class n distinct from 1_F.
Uses ONLY the original PositiveModel and earlier constructed Frege classes.
Uncompiled; no axioms, sorry, Choice, Counting or Infinity.
-/
namespace NF0Specker.Run10

universe u

/-- Single-point graph f={⟨a,c⟩}: the membership graph is supported
    because its unique member is a genuine homogeneous Kuratowski pair. -/
theorem PositiveModel.run33_singleton_equinum {V : Type u}
    (M : PositiveModel V) (A C a c : V)
    (hA : IsSingleton M.mem A a)
    (hC : IsSingleton M.mem C c) :
    InternalEquinum M.mem A C := by
  obtain ⟨p, hp⟩ := M.kpair_exists a c
  obtain ⟨f, hf⟩ := M.singleton_exists p
  have he : ∀ x y, PairEdge M.mem f x y ↔ x = a ∧ y = c := by
    intro x y
    constructor
    · rintro ⟨q, hq, hqf⟩
      have hqp : q = p := (hf q).mp hqf
      subst q
      exact isKPair_coordinates M.mem hq hp
    · rintro ⟨rfl, rfl⟩
      exact ⟨p, hp, (hf p).mpr rfl⟩
  have ha : M.mem a A := (hA a).mpr rfl
  have hc : M.mem c C := (hC c).mpr rfl
  refine ⟨f, ?_, ?_, ?_, ?_, ?_⟩
  · intro q hqf
    have hqp : q = p := (hf q).mp hqf
    subst q
    exact ⟨a, c, ha, hc, hp⟩
  · intro x hx
    have hxa : x = a := (hA x).mp hx
    refine ⟨c, hc, ?_⟩
    exact (he x c).mpr ⟨hxa, rfl⟩
  · intro x y z hx hxy hxz
    exact ((he x y).mp hxy).2.trans (((he x z).mp hxz).2.symm)
  · intro x x' y hx hx' hxy hx'y
    exact ((he x y).mp hxy).1.trans (((he x' y).mp hx'y).1.symm)
  · intro y hy
    have hyc : y = c := (hC y).mp hy
    refine ⟨a, ha, ?_⟩
    exact (he a y).mpr ⟨rfl, hyc⟩

/-- A genuine Frege 1 exists: pick any singleton and take its class. -/
theorem PositiveModel.run33_one_exists {V : Type u}
    (M : PositiveModel V) :
    ∃ one S s, IsSingleton M.mem S s ∧
      IsFregeClass M.mem S one := by
  obtain ⟨s, _, _⟩ := M.two_objects
  obtain ⟨S, hS⟩ := M.singleton_exists s
  obtain ⟨one, hOne⟩ := M.fregeClass_exists S
  exact ⟨one, S, s, hS, hOne⟩

/-- The singletons' Frege class is unique, regardless of their element. -/
theorem PositiveModel.run33_one_class_contains_singleton {V : Type u}
    (M : PositiveModel V) (one S s A a : V)
    (hS : IsSingleton M.mem S s)
    (hOne : IsFregeClass M.mem S one)
    (hA : IsSingleton M.mem A a) : M.mem A one := by
  exact (hOne A).mpr (M.run33_singleton_equinum S A s a hS hA)

/-- Every Frege cardinal n≠1_F has ≥2 distinct members in every
    representative A∈n. No Counting or cardinal comparability is used. -/
theorem PositiveModel.run33_nonone_two_members {V : Type u}
    (M : PositiveModel V) (one S s n A : V)
    (hS : IsSingleton M.mem S s)
    (hOne : IsFregeClass M.mem S one)
    (hn : IsFregeClass M.mem A n)
    (hNe : n ≠ one) :
    ∃ a b, M.mem a A ∧ M.mem b A ∧ b ≠ a := by
  obtain ⟨a, ha⟩ := M.no_empty A
  by_contra hNo
  have hSingle : IsSingleton M.mem A a := by
    intro x
    constructor
    · intro hx
      by_contra hxa
      exact hNo ⟨a, x, ha, hx, hxa⟩
    · intro hxa
      subst x
      exact ha
  have hAone : M.mem A one :=
    M.run33_one_class_contains_singleton one S s A a hS hOne hSingle
  have hOther : IsFregeClass M.mem A one :=
    M.fregeClass_recenter S one A hOne hAone
  exact hNe (M.fregeClass_unique A n one hn hOther)

/-- The successor relation uses only an explicit nonempty one-point
    extension, not a total arithmetic successor operation. -/
def Run33OnePointSucc {V : Type u} (m : V → V → Prop)
    (p n : V) : Prop :=
  ∃ B A a, m B p ∧ m A n ∧ m a A ∧ ¬ m a B ∧
    ∀ x, m x A ↔ m x B ∨ x = a

/-- Complete conditional predecessor theorem: for every n in the set
    NC of Frege classes except one, obtain p<n and Succ(p,n).
    This still uses the REDUCTIO hypothesis that all OLD sets are
    finite in the user's exact two-part sense, as intended. -/
theorem PositiveModel.run33_predecessor_for_every_nonone
    {V : Type u} (M : PositiveModel V)
    (NC one S s : V)
    (hNC : ∀ n, M.mem n NC ↔ ∃ A, IsFregeClass M.mem A n)
    (hS : IsSingleton M.mem S s)
    (hOne : IsFregeClass M.mem S one)
    (hAllFinite : ∀ A, NF0Specker.Run17.Finite M.mem A) :
    ∀ n, M.mem n NC → n ≠ one →
      ∃ p, M.mem p NC ∧ Run33OnePointSucc M.mem p n ∧
        FregeLe M.mem p n ∧ p ≠ n := by
  intro n hn hNe
  obtain ⟨A, hA⟩ := (hNC n).mp hn
  have hAn : M.mem A n := M.fregeClass_contains_source A n hA
  obtain ⟨a, b, ha, hb, hba⟩ :=
    M.run33_nonone_two_members one S s n A hS hOne hA hNe
  obtain ⟨p, B, hp, hBp, _, hLe, hpne, _, haNotB, hExtend⟩ :=
    M.run33_predecessor_of_two_members n A a b hAn ha hb hba hAllFinite
  refine ⟨p, (hNC p).mpr ⟨B, hp⟩, ?_, hLe, hpne⟩
  exact ⟨B, A, a, hBp, hAn, ha, haNotB, hExtend⟩

end NF0Specker.Run10
/-!
RUN 34. Append after the Run 33 cumulative source.
Construct a nonempty OLD graph from a previously existing bijection f
by adding exactly one NEW ordered pair, then prove that the extended
graph is a bijection between the two one-point extensions.
No Choice, Counting, Infinity, or empty object assumed.
UNCOMPILED LEAN 4 PROOF CANDIDATE — NOT KERNEL VERIFIED.
-/
namespace NF0Specker.Run10

universe u

/-- Graph-code element `p` is index 0; the old graph `f` is index 1;
    the two fresh endpoints are indices 3,4. -/
def appendOnePairFormula : F :=
  disj (.mem 0 1) (kuratowski 0 3 4)

def appendOnePairLevels : Nat → Int
  | 0 | 6 => 2
  | 1 => 3
  | 7 | 8 | 10 => 1
  | _ => 0

theorem appendOnePairFormula_fits :
    appendOnePairFormula.fits appendOnePairLevels := by decide

theorem appendOnePairFormula_sound {V : Type u}
    (m : V → V → Prop) (ρ : Nat → V) :
    appendOnePairFormula.holds m ρ ↔
      m (ρ 0) (ρ 1) ∨ IsKPair m (ρ 0) (ρ 3) (ρ 4) := by
  simp [appendOnePairFormula, disj, F.holds, kuratowski,
    singleton, unordered, all, iffF, imp,
    IsKPair, IsSingleton, IsUnordered, assign, iff_def, or_iff_not_imp_left]

/-- Unlike an arbitrary union, this comprehension has the nonempty
    old graph f as witness. -/
theorem PositiveModel.appendOnePairGraph_exists {V : Type u}
    (M : PositiveModel V) (f t u : V)
    (hf : ∃ p, M.mem p f) :
    ∃ g, ∀ p, M.mem p g ↔
      M.mem p f ∨ IsKPair M.mem p t u := by
  let ρ : Nat → V := fun i =>
    if i = 1 then f else if i = 3 then t else if i = 4 then u else f
  have hFits : ∃ τ, appendOnePairFormula.fits τ :=
    ⟨appendOnePairLevels, appendOnePairFormula_fits⟩
  obtain ⟨p, hp⟩ := hf
  have hw : ∃ q, appendOnePairFormula.holds M.mem (assign ρ 0 q) := by
    refine ⟨p, ?_⟩
    rw [appendOnePairFormula_sound]
    simpa [assign, ρ] using
      (show M.mem p f ∨ IsKPair M.mem p t u from Or.inl hp)
  obtain ⟨g, hg⟩ := positive10 M appendOnePairFormula hFits ρ hw
  refine ⟨g, ?_⟩
  intro q
  rw [hg q, appendOnePairFormula_sound]
  simpa [assign, ρ]

/-- The new graph has exactly the old edges and the one new edge.
    Kuratowski coordinate uniqueness is used for the reverse direction. -/
theorem PositiveModel.appendOnePair_edges {V : Type u}
    (M : PositiveModel V) (f g t u : V)
    (hg : ∀ p, M.mem p g ↔
      M.mem p f ∨ IsKPair M.mem p t u) :
    ∀ x y, PairEdge M.mem g x y ↔
      PairEdge M.mem f x y ∨ (x = t ∧ y = u) := by
  intro x y
  constructor
  · rintro ⟨p, hpxy, hpg⟩
    rcases (hg p).mp hpg with hpf | hptu
    · exact Or.inl ⟨p, hpxy, hpf⟩
    · exact Or.inr (isKPair_coordinates M.mem hpxy hptu)
  · intro h
    rcases h with hxy | ⟨hxt, hyu⟩
    · obtain ⟨p, hp, hpf⟩ := hxy
      exact ⟨p, hp, (hg p).mpr (Or.inl hpf)⟩
    · subst x
      subst y
      obtain ⟨p, hp⟩ := M.kpair_exists t u
      exact ⟨p, hp, (hg p).mpr (Or.inr hp)⟩

/-- If f:B→D is a supported internal bijection, adding t outside B
    and u outside D gives a supported internal bijection between their
    respective one-point extensions A and C. -/
theorem PositiveModel.appendOnePair_isBijection {V : Type u}
    (M : PositiveModel V) (f g B D A C t u : V)
    (hf : InternalBijection M.mem f B D)
    (hA : ∀ x, M.mem x A ↔ M.mem x B ∨ x = t)
    (hC : ∀ y, M.mem y C ↔ M.mem y D ∨ y = u)
    (ht : ¬ M.mem t B) (hu : ¬ M.mem u D)
    (hg : ∀ p, M.mem p g ↔
      M.mem p f ∨ IsKPair M.mem p t u) :
    InternalBijection M.mem g A C := by
  have hedge := M.appendOnePair_edges f g t u hg
  have hfSupport : ∀ x y, PairEdge M.mem f x y →
      M.mem x B ∧ M.mem y D := by
    intro x y hxy
    exact internalBijection_edge_supported M.mem f B D x y hf hxy
  refine ⟨?_, ?_, ?_, ?_, ?_⟩
  · intro p hpG
    rcases (hg p).mp hpG with hpf | hptu
    · obtain ⟨x, y, hx, hy, hp⟩ := hf.1 p hpf
      exact ⟨x, y, (hA x).mpr (Or.inl hx),
        (hC y).mpr (Or.inl hy), hp⟩
    · exact ⟨t, u, (hA t).mpr (Or.inr rfl),
        (hC u).mpr (Or.inr rfl), hptu⟩
  · intro x hxA
    rcases (hA x).mp hxA with hxB | hxt
    · obtain ⟨y, hyD, hxy⟩ := hf.2.1 x hxB
      exact ⟨y, (hC y).mpr (Or.inl hyD),
        (hedge x y).mpr (Or.inl hxy)⟩
    · subst x
      exact ⟨u, (hC u).mpr (Or.inr rfl),
        (hedge t u).mpr (Or.inr ⟨rfl, rfl⟩)⟩
  · intro x y z hxA hxy hxz
    rcases (hedge x y).mp hxy with hfy | ⟨hxt, hyu⟩ <;>
      rcases (hedge x z).mp hxz with hfz | ⟨hxt', hzu⟩
    · exact hf.2.2.1 x y z (hfSupport x y hfy).1 hfy hfz
    · exact False.elim (ht (hxt' ▸ (hfSupport x y hfy).1))
    · exact False.elim (ht (hxt ▸ (hfSupport x z hfz).1))
    · exact hyu.trans hzu.symm
  · intro x x' y hxA hx'A hxy hx'y
    rcases (hedge x y).mp hxy with hfy | ⟨hxt, hyu⟩ <;>
      rcases (hedge x' y).mp hx'y with hfx'y | ⟨hx't, hyu'⟩
    · exact hf.2.2.2.1 x x' y
        (hfSupport x y hfy).1 (hfSupport x' y hfx'y).1 hfy hfx'y
    · exact False.elim (hu (hyu' ▸ (hfSupport x y hfy).2))
    · exact False.elim (hu (hyu ▸ (hfSupport x' y hfx'y).2))
    · exact hxt.trans hx't.symm
  · intro y hyC
    rcases (hC y).mp hyC with hyD | hyu
    · obtain ⟨x, hxB, hxy⟩ := hf.2.2.2.2 y hyD
      exact ⟨x, (hA x).mpr (Or.inl hxB),
        (hedge x y).mpr (Or.inl hxy)⟩
    · subst y
      exact ⟨t, (hA t).mpr (Or.inr rfl),
        (hedge t u).mpr (Or.inr ⟨rfl, rfl⟩)⟩

/-- Concrete OLD-extension theorem: the only additional premise is that
    each supplied one-point extension exists, and the old bijection is
    an INTERNAL graph. In the all-finite reductio these can be transported
    between Frege-class representatives by the same proof. -/
theorem PositiveModel.internalEquinum_onePoint_extensions {V : Type u}
    (M : PositiveModel V) (B D A C t u : V)
    (hBD : InternalEquinum M.mem B D)
    (hB : ∀ x, M.mem x A ↔ M.mem x B ∨ x = t)
    (hD : ∀ y, M.mem y C ↔ M.mem y D ∨ y = u)
    (ht : ¬ M.mem t B) (hu : ¬ M.mem u D) :
    InternalEquinum M.mem A C := by
  obtain ⟨f, hf⟩ := hBD
  obtain ⟨x, hx⟩ := M.no_empty B
  obtain ⟨y, hy, hxy⟩ := hf.2.1 x hx
  obtain ⟨p, hp, hpf⟩ := hxy
  obtain ⟨g, hg⟩ := M.appendOnePairGraph_exists f t u ⟨p, hpf⟩
  exact ⟨g, M.appendOnePair_isBijection f g B D A C t u hf
    hB hD ht hu hg⟩

end NF0Specker.Run10

namespace NF0Specker.Run10

universe u

/-- The one-point successor relation is functional on genuine Frege
    classes: even if constructed from DIFFERENT predecessor representatives
    and with DIFFERENT adjoined objects, it gives the same successor class.
    This DOES NOT assert that every predecessor has a successor. -/
theorem PositiveModel.finiteSuccessor_wellDefined {V : Type u}
    (M : PositiveModel V) (p n₁ n₂ : V)
    (hp : ∃ X, IsFregeClass M.mem X p)
    (hn₁ : ∃ Y, IsFregeClass M.mem Y n₁)
    (hn₂ : ∃ Z, IsFregeClass M.mem Z n₂)
    (hs₁ : FregeSuccByDeletion M.mem p n₁)
    (hs₂ : FregeSuccByDeletion M.mem p n₂) :
    n₁ = n₂ := by
  obtain ⟨X, hX⟩ := hp
  obtain ⟨Y, hY⟩ := hn₁
  obtain ⟨Z, hZ⟩ := hn₂
  obtain ⟨B₁, A₁, t₁, hB₁p, hA₁n₁, ht₁, hDel₁⟩ := hs₁
  obtain ⟨B₂, A₂, t₂, hB₂p, hA₂n₂, ht₂, hDel₂⟩ := hs₂
  obtain ⟨ht₁Not, hExt₁⟩ :=
    M.run33_delete_one_successor_characterization A₁ B₁ t₁ hDel₁ ht₁
  obtain ⟨ht₂Not, hExt₂⟩ :=
    M.run33_delete_one_successor_characterization A₂ B₂ t₂ hDel₂ ht₂
  have hBD : InternalEquinum M.mem B₁ B₂ :=
    M.sameFrege_representatives_equinum X p B₁ B₂ hX hB₁p hB₂p
  have hAA : InternalEquinum M.mem A₁ A₂ :=
    M.internalEquinum_onePoint_extensions B₁ B₂ A₁ A₂ t₁ t₂
      hBD hExt₁ hExt₂ ht₁Not ht₂Not
  have hA₁Class : IsFregeClass M.mem A₁ n₁ :=
    M.fregeClass_recenter Y n₁ A₁ hY hA₁n₁
  have hA₂Class : IsFregeClass M.mem A₂ n₂ :=
    M.fregeClass_recenter Z n₂ A₂ hZ hA₂n₂
  have hA₂n₁ : M.mem A₂ n₁ :=
    M.fregeClass_closed A₁ n₁ A₁ A₂ hA₁Class
      (M.fregeClass_contains_source A₁ n₁ hA₁Class) hAA
  have hA₂Class₁ : IsFregeClass M.mem A₂ n₁ :=
    M.fregeClass_recenter A₁ n₁ A₂ hA₁Class hA₂n₁
  exact M.fregeClass_unique A₂ n₁ n₂ hA₂Class₁ hA₂Class

end NF0Specker.Run10

namespace NF0Specker.Run10

universe u

/-- The nonempty set X∪{z}, without invoking a general empty-set union. -/
def insertOneFormula : F :=
  disj (.mem 0 1) (.eq 0 2)

def insertOneLevels : Nat → Int
  | 0 | 2 => 0
  | 1 => 1
  | _ => 0

theorem insertOneFormula_fits :
    insertOneFormula.fits insertOneLevels := by decide

theorem PositiveModel.insertOne_exists {V : Type u}
    (M : PositiveModel V) (X z : V) :
    ∃ C, ∀ x, M.mem x C ↔ M.mem x X ∨ x = z := by
  let ρ : Nat → V := fun i => if i = 1 then X else if i = 2 then z else X
  have hFits : ∃ τ, insertOneFormula.fits τ :=
    ⟨insertOneLevels, insertOneFormula_fits⟩
  have hw : ∃ x, insertOneFormula.holds M.mem (assign ρ 0 x) := by
    refine ⟨z, ?_⟩
    simp [insertOneFormula, disj, F.holds, assign, ρ]
  obtain ⟨C, hC⟩ := positive10 M insertOneFormula hFits ρ hw
  refine ⟨C, ?_⟩
  intro x
  simpa [insertOneFormula, disj, F.holds, assign, ρ, iff_def, or_iff_not_imp_left] using hC x

/-- For a NONEMPTY old domain X, the identity graph provides an old
    injection X→Y whenever X⊆Y, even when X=Y. -/
theorem PositiveModel.subset_to_injection {V : Type u}
    (M : PositiveModel V) (X Y : V)
    (hXY : NF0Specker.Run22.Subset M.mem X Y) :
    ∃ f, InternalInjection M.mem f X Y := by
  obtain ⟨f, hf⟩ := M.identityGraph_exists X
  have hed := identityGraph_edge_iff M.mem X f hf M.kpair_exists
  refine ⟨f, ?_, ?_, ?_, ?_⟩
  · intro p hpf
    obtain ⟨x, hx, hpx⟩ := (hf p).mp hpf
    exact ⟨x, x, hx, hXY x hx, hpx⟩
  · intro x hx
    exact ⟨x, hXY x hx, (hed x x).mpr ⟨hx, rfl⟩⟩
  · intro x y z _ hxy hxz
    exact (((hed x y).mp hxy).2).symm.trans (((hed x z).mp hxz).2)
  · intro x x' y _ _ hxy hx'y
    exact (((hed x y).mp hxy).2).trans (((hed x' y).mp hx'y).2).symm

/-- This discharges the hExtend premise of Run 33's comparison step.
    If n is a witnessed successor of p, and p is strictly smaller than
    b, then n≤b. Works even when adding z exactly exhausts Y. -/
theorem PositiveModel.successor_le_of_strict_predecessor {V : Type u}
    (M : PositiveModel V) (p n b : V)
    (hp : ∃ X, IsFregeClass M.mem X p)
    (hn : ∃ A, IsFregeClass M.mem A n)
    (hs : FregeSuccByDeletion M.mem p n)
    (hpb : StrictRep M.mem p b) :
    FregeLe M.mem n b := by
  obtain ⟨X, Y, hXp, hYb, hXY⟩ := hpb
  obtain ⟨z, hzY, hzNotX⟩ := hXY.2
  obtain ⟨C, hC⟩ := M.insertOne_exists X z
  obtain ⟨k, hk⟩ := M.fregeClass_exists C
  have hCk : M.mem C k := M.fregeClass_contains_source C k hk
  have hzC : M.mem z C := (hC z).mpr (Or.inr rfl)
  have hDelete : ∀ x, M.mem x X ↔ M.mem x C ∧ x ≠ z := by
    intro x
    constructor
    · intro hx
      refine ⟨(hC x).mpr (Or.inl hx), ?_⟩
      intro he
      exact hzNotX (he ▸ hx)
    · rintro ⟨hxC, hxne⟩
      rcases (hC x).mp hxC with hx | he
      · exact hx
      · exact False.elim (hxne he)
  have hs' : FregeSuccByDeletion M.mem p k :=
    ⟨X, C, z, hXp, hCk, hzC, hDelete⟩
  have hnk : n = k :=
    M.finiteSuccessor_wellDefined p n k hp hn ⟨C, hk⟩ hs hs'
  have hCn : M.mem C n := by
    simpa [hnk] using hCk
  have hCY : NF0Specker.Run22.Subset M.mem C Y := by
    intro x hxC
    rcases (hC x).mp hxC with hxX | rfl
    · exact hXY.1 x hxX
    · exact hzY
  obtain ⟨f, hf⟩ := M.subset_to_injection C Y hCY
  exact ⟨C, Y, f, hCn, hYb, hf⟩

end NF0Specker.Run10

namespace NF0Specker.Run10

universe u

/-- The Run 28 composition formula applies to injections as well as
    bijections: only the final surjectivity clause can be omitted. -/
theorem PositiveModel.internalInjection_comp_bijection {V : Type u}
    (M : PositiveModel V) (f g X P B : V)
    (hf : InternalInjection M.mem f X P)
    (hg : InternalBijection M.mem g P B) :
    ∃ h, InternalInjection M.mem h X B := by
  obtain ⟨x, hx⟩ := M.no_empty X
  obtain ⟨z, hz, hxz⟩ := hf.2.1 x hx
  obtain ⟨y, hy, hzy⟩ := hg.2.1 z hz
  obtain ⟨h, hMem, hEdge⟩ :=
    M.compositionGraph_exists f g ⟨x, z, y, hxz, hzy⟩
  refine ⟨h, ?_, ?_, ?_, ?_⟩
  · intro p hph
    obtain ⟨a, v, b, hpab, hfav, hgvb⟩ := (hMem p).mp hph
    have haX := (internalInjection_edge_supported M.mem f X P a v hf hfav).1
    have hbB := (internalBijection_edge_supported M.mem g P B v b hg hgvb).2
    exact ⟨a, b, haX, hbB, hpab⟩
  · intro a haX
    obtain ⟨v, hvP, hfav⟩ := hf.2.1 a haX
    obtain ⟨b, hbB, hgvb⟩ := hg.2.1 v hvP
    exact ⟨b, hbB, (hEdge a b).mpr ⟨v, hfav, hgvb⟩⟩
  · intro a b b' haX hab hab'
    obtain ⟨v, hfav, hgvb⟩ := (hEdge a b).mp hab
    obtain ⟨v', hfav', hgv'b'⟩ := (hEdge a b').mp hab'
    have hv : v = v' := hf.2.2.1 a v v' haX hfav hfav'
    subst v'
    have hvP := (internalInjection_edge_supported M.mem f X P a v hf hfav).2
    exact hg.2.2.1 v b b' hvP hgvb hgv'b'
  · intro a a' b haX ha'X hab ha'b
    obtain ⟨v, hfav, hgvb⟩ := (hEdge a b).mp hab
    obtain ⟨v', hfa'v', hgv'b⟩ := (hEdge a' b).mp ha'b
    have hvP := (internalInjection_edge_supported M.mem f X P a v hf hfav).2
    have hv'P := (internalInjection_edge_supported M.mem f X P a' v' hf hfa'v').2
    have hv : v = v' := hg.2.2.2.1 v v' b hvP hv'P hgvb hgv'b
    subst v'
    exact hf.2.2.2 a a' v haX ha'X hfav hfa'v'

/-- Retarget the same internal injection graph to a larger codomain.
    No comprehension is needed: the old nonempty graph is reused. -/
theorem internalInjection_codom_subset {V : Type u}
    (m : V → V → Prop) (f X B A : V)
    (hf : InternalInjection m f X B)
    (hBA : NF0Specker.Run22.Subset m B A) :
    InternalInjection m f X A := by
  refine ⟨?_, ?_, hf.2.2.1, hf.2.2.2⟩
  · intro p hp
    obtain ⟨x, y, hx, hy, hpxy⟩ := hf.1 p hp
    exact ⟨x, y, hx, hBA y hy, hpxy⟩
  · intro x hx
    obtain ⟨y, hy, hxy⟩ := hf.2.1 x hx
    exact ⟨y, hBA y hy, hxy⟩

/-- Monotonicity of comparison in its right argument along a witnessed
    ONE-point successor. Uses actual OLD injection and bijection graphs. -/
theorem PositiveModel.finiteSuccessor_right_mono {V : Type u}
    (M : PositiveModel V) (b p n : V)
    (hp : ∃ X, IsFregeClass M.mem X p)
    (hs : FregeSuccByDeletion M.mem p n)
    (hbp : FregeLe M.mem b p) :
    FregeLe M.mem b n := by
  obtain ⟨P, hP⟩ := hp
  have hs_copy := hs
  obtain ⟨B, A, t, hBp, hAn, htA, hDel⟩ := hs_copy
  obtain ⟨X, P', f, hXb, hP'p, hf⟩ := hbp
  have hMiddle : InternalEquinum M.mem P' B :=
    M.sameFrege_representatives_equinum P p P' B hP hP'p hBp
  obtain ⟨g, hg⟩ := hMiddle
  obtain ⟨h, hh⟩ := M.internalInjection_comp_bijection f g X P' B hf hg
  have hBA : NF0Specker.Run22.Subset M.mem B A := by
    intro x hx
    exact ((hDel x).mp hx).1
  exact ⟨X, A, h, hXb, hAn,
    internalInjection_codom_subset M.mem h X B A hh hBA⟩

/-- No abstract 'hMonotone' or 'hExtend' premises are needed here:
    both are derived from the exact OLD-graph construction and the
    finiteness-based cardinal comparison equivalence. -/
theorem PositiveModel.comparability_successor_step_run34 {V : Type u}
    (M : PositiveModel V) (NC p n : V)
    (hp : ∃ A, IsFregeClass M.mem A p)
    (hn : ∃ A, IsFregeClass M.mem A n)
    (hNC : ∀ b, M.mem b NC → ∃ B, IsFregeClass M.mem B b)
    (hAllFinite : ∀ A, NF0Specker.Run17.Finite M.mem A)
    (hs : FregeSuccByDeletion M.mem p n)
    (hPn : ∀ b, M.mem b NC →
      FregeLe M.mem p b ∨ FregeLe M.mem b p) :
    ∀ b, M.mem b NC →
      FregeLe M.mem n b ∨ FregeLe M.mem b n := by
  have hs_copy := hs
  obtain ⟨B, A, t, hBp, hAn, htA, hDel⟩ := hs_copy
  have hBA : NF0Specker.Run22.Subset M.mem B A := by
    intro x hx
    exact ((hDel x).mp hx).1
  obtain ⟨i, hi⟩ := M.subset_to_injection B A hBA
  have hpn : FregeLe M.mem p n := ⟨B, A, i, hBp, hAn, hi⟩
  apply M.comparability_successor_of_extension NC p n hp hNC hAllFinite
    hPn hpn
  · intro b hb hbp
    exact M.finiteSuccessor_right_mono b p n hp hs hbp
  · intro b hb hpb
    exact M.successor_le_of_strict_predecessor p n b hp hn hs hpb

end NF0Specker.Run10
/-!
Run 34 second patch. Fix a logical over-strengthening in the Run 25
induction interface: the step must require that the SUCCESSOR cardinal
n belongs to the positive Frege-cardinal set. A witnessed extension
of some n is not enough to make an arbitrary n a Frege cardinal.

UNCOMPILED; append after Run 34 one-point-extension patch.
-/
namespace NF0Specker.Run34

universe u v

theorem induction_from_noNT_bothNaturals
    {Card : Type u} {Code : Type v}
    (Natural Q : Card → Prop) (one : Card)
    (Succ Strict : Card → Card → Prop)
    (mem : Card → Code → Prop) (edge : Code → Card → Card → Prop)
    (hBase : Q one)
    (hStep : ∀ p n, Natural p → Natural n → Succ p n → Q p → Q n)
    (hPred : ∀ n, Natural n → n ≠ one →
      ∃ p, Natural p ∧ Succ p n ∧ Strict p n)
    (hIrrefl : ∀ n, Natural n → ¬ Strict n n)
    (hTrans : ∀ a b c, Natural a → Natural b → Natural c →
      Strict a b → Strict b c → Strict a c)
    (hBadSet : (∃ n, Natural n ∧ ¬ Q n) →
      ∃ D : Code, ∀ n, mem n D ↔ Natural n ∧ ¬ Q n)
    (hReverseGraph : ∀ D : Code,
      (∃ a b, mem a D ∧ mem b D ∧ Strict b a) →
      ∃ R : Code, ∀ a b, mem a D → mem b D →
        (edge R a b ↔ Strict b a))
    (hNoNT : ∀ D R : Code,
      NF0Specker.Run21.NoNTOn mem edge D R) :
    ∀ n, Natural n → Q n := by
  classical
  by_contra hAll
  have hBad : ∃ n, Natural n ∧ ¬ Q n := by
    push_neg at hAll
    exact hAll
  obtain ⟨D, hD⟩ := hBadSet hBad
  have hNonempty : ∃ a, mem a D := by
    obtain ⟨a, ha, hna⟩ := hBad
    exact ⟨a, (hD a).2 ⟨ha, hna⟩⟩
  have hBadStep : ∀ a, mem a D →
      ∃ b, mem b D ∧ Strict b a := by
    intro a ha
    have hna : Natural a := ((hD a).1 ha).1
    have hnotQa : ¬ Q a := ((hD a).1 ha).2
    have hane : a ≠ one := by
      intro h
      subst a
      exact hnotQa hBase
    obtain ⟨b, hnb, hSucc, hba⟩ := hPred a hna hane
    have hnotQb : ¬ Q b := by
      intro hQb
      exact hnotQa (hStep b a hnb hna hSucc hQb)
    exact ⟨b, (hD b).2 ⟨hnb, hnotQb⟩, hba⟩
  have hGraphWitness : ∃ a b, mem a D ∧ mem b D ∧ Strict b a := by
    obtain ⟨a, ha⟩ := hNonempty
    obtain ⟨b, hb, hba⟩ := hBadStep a ha
    exact ⟨a, b, ha, hb, hba⟩
  obtain ⟨R, hR⟩ := hReverseGraph D hGraphWitness
  have hIrreflR : ∀ a, mem a D → ¬ edge R a a := by
    intro a ha haa
    have hna : Natural a := ((hD a).1 ha).1
    exact hIrrefl a hna ((hR a a ha ha).1 haa)
  have hTransR : ∀ a b c, mem a D → mem b D → mem c D →
      edge R a b → edge R b c → edge R a c := by
    intro a b c ha hb hc hab hbc
    have hna : Natural a := ((hD a).1 ha).1
    have hnb : Natural b := ((hD b).1 hb).1
    have hnc : Natural c := ((hD c).1 hc).1
    have hba : Strict b a := (hR a b ha hb).1 hab
    have hcb : Strict c b := (hR b c hb hc).1 hbc
    exact (hR a c ha hc).2 (hTrans c b a hnc hnb hna hcb hba)
  have hNontermR : ∀ a, mem a D →
      ∃ b, mem b D ∧ edge R a b := by
    intro a ha
    obtain ⟨b, hb, hba⟩ := hBadStep a ha
    exact ⟨b, hb, (hR a b ha hb).2 hba⟩
  exact hNoNT D R ⟨hNonempty, hIrreflR, hTransR, hNontermR⟩

end NF0Specker.Run34

namespace NF0Specker.Run10

universe u

/-- Corrected conditional endpoint for comparability: no hypothetical
    successor-mono or one-point-extension lemma is assumed. Both come
    from Run 34. Remaining prerequisites are base, predecessor,
    strict-order structure, and an actually inhabited reverse graph. -/
theorem PositiveModel.comparability_from_corrected_induction {V : Type u}
    (M : PositiveModel V) (NC one : V)
    (hAllFinite : ∀ A, NF0Specker.Run17.Finite M.mem A)
    (hNC : ∀ n, M.mem n NC → ∃ A, IsFregeClass M.mem A n)
    (hBase : ∀ b, M.mem b NC →
      FregeLe M.mem one b ∨ FregeLe M.mem b one)
    (hPred : ∀ n, M.mem n NC → n ≠ one →
      ∃ p, M.mem p NC ∧ FregeSuccByDeletion M.mem p n ∧
        StrictRep M.mem p n)
    (hStrictIrrefl : ∀ n, M.mem n NC → ¬ StrictRep M.mem n n)
    (hStrictTrans : ∀ a b c, M.mem a NC → M.mem b NC →
      M.mem c NC → StrictRep M.mem a b →
      StrictRep M.mem b c → StrictRep M.mem a c)
    (hReverseGraph : ∀ D,
      (∃ a b, M.mem a D ∧ M.mem b D ∧ StrictRep M.mem b a) →
      ∃ R, ∀ a b, M.mem a D → M.mem b D →
        (PairEdge M.mem R a b ↔ StrictRep M.mem b a)) :
    ∀ n, M.mem n NC →
      ∀ b, M.mem b NC →
        FregeLe M.mem n b ∨ FregeLe M.mem b n := by
  exact NF0Specker.Run34.induction_from_noNT_bothNaturals
    (fun n => M.mem n NC)
    (fun n => ∀ b, M.mem b NC →
      FregeLe M.mem n b ∨ FregeLe M.mem b n)
    one (FregeSuccByDeletion M.mem) (StrictRep M.mem)
    M.mem (PairEdge M.mem)
    hBase
    (by
      intro p n hpNC hnNC hs hP
      exact M.comparability_successor_step_run34 NC p n
        (hNC p hpNC) (hNC n hnNC) hNC hAllFinite hs hP)
    hPred hStrictIrrefl hStrictTrans
    (by intro hBad; exact M.comparabilityBadSet_exists NC hBad)
    hReverseGraph
    (M.run25_noNT_of_allFinite hAllFinite)

end NF0Specker.Run10

-- BEGIN RUN35 REVERSE GRAPH AND COMPARABILITY
/-!
NF−0 Specker Run 35: instantiate the no-nontermination comparability
induction with the ACTUAL internal reverse strict-cardinal graph.

APPEND after a repaired Run 34 cumulative source that includes the
omitted Run33_PredecessorAndInduction dependency.

This file is UNCOMPILED. No new axioms, sorry, or classical Choice
function are introduced; `classical` below is proof logic only.
-/
namespace NF0Specker.Run10

universe u

/-- Soundness of the separately typed high Kuratowski-pair code
    used for pairs of Frege-cardinal objects. -/
theorem run35_kpairHigh_sound {V : Type u}
    (m : V → V → Prop) (ρ : Nat → V) :
    (run33KPairHigh 0 16 17).holds m ρ ↔
      IsKPair m (ρ 0) (ρ 16) (ρ 17) := by
  classical
  simp [run33KPairHigh, run33SingletonHigh,
    run33UnorderedHigh, IsKPair, IsSingleton, IsUnordered,
    all, iffF, imp, disj, F.holds, assign, iff_def, or_iff_not_imp_left]

/-- Soundness of the proper-subset representative comparison.
    17 is the smaller Frege cardinal, 16 the larger. -/
theorem run35_strictRepAt_sound {V : Type u}
    (m : V → V → Prop) (ρ : Nat → V) :
    (run33StrictRepAt 17 16).holds m ρ ↔
      StrictRep m (ρ 17) (ρ 16) := by
  classical
  simp [run33StrictRepAt, run33ProperReps,
    run33SubsetReps, StrictRep,
    NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
    all, imp, F.holds, assign, iff_def, or_iff_not_imp_left]

/-- The Run33 formula has exactly the intended semantic extension:
    p is a coded pair ⟨a,b⟩, a,b belong to D, and b < a. -/
theorem run35_reverseStrictFormula_sound {V : Type u}
    (m : V → V → Prop) (ρ : Nat → V) :
    run33ReverseStrictGraphFormula.holds m ρ ↔
      ∃ a b, m a (ρ 18) ∧ m b (ρ 18) ∧
        IsKPair m (ρ 0) a b ∧ StrictRep m b a := by
  classical
  simp [run33ReverseStrictGraphFormula, F.holds,
    run35_kpairHigh_sound, run35_strictRepAt_sound, assign, iff_def, or_iff_not_imp_left]

/-- Derive graph existence and edge decoding solely from inhabited
    positive stratified comprehension and internal Kuratowski pairs.
    The edge witness is supplied explicitly: b<a with a,b∈D. -/
theorem PositiveModel.run35_reverseStrictGraph_exists {V : Type u}
    (M : PositiveModel V) (D : V)
    (hw : ∃ a b, M.mem a D ∧ M.mem b D ∧
      StrictRep M.mem b a) :
    ∃ R, ∀ a b, M.mem a D → M.mem b D →
      (PairEdge M.mem R a b ↔ StrictRep M.mem b a) := by
  obtain ⟨a, b, ha, hb, hba⟩ := hw
  obtain ⟨p, hp⟩ := M.kpair_exists a b
  let ρ : Nat → V := fun i => if i = 18 then D else a
  have hFits : ∃ τ, run33ReverseStrictGraphFormula.fits τ :=
    ⟨run33ReverseStrictLevels, run33ReverseStrictGraphFormula_fits⟩
  have hWitness : ∃ q, run33ReverseStrictGraphFormula.holds
      M.mem (assign ρ 0 q) := by
    refine ⟨p, ?_⟩
    rw [run35_reverseStrictFormula_sound]
    simpa [assign, ρ] using
      (show ∃ x y, M.mem x D ∧ M.mem y D ∧
        IsKPair M.mem p x y ∧ StrictRep M.mem y x
        from ⟨a, b, ha, hb, hp, hba⟩)
  obtain ⟨R, hR⟩ := positive10 M run33ReverseStrictGraphFormula
    hFits ρ hWitness
  have hCode : ∀ q, M.mem q R ↔
      ∃ x y, M.mem x D ∧ M.mem y D ∧
        IsKPair M.mem q x y ∧ StrictRep M.mem y x := by
    intro q
    rw [hR q, run35_reverseStrictFormula_sound]
    simp [assign, ρ]
  refine ⟨R, ?_⟩
  intro x y hx hy
  constructor
  · rintro ⟨q, hqxy, hqR⟩
    obtain ⟨v, w, _, _, hqvw, hwv⟩ := (hCode q).mp hqR
    obtain ⟨hxv, hyv⟩ := isKPair_coordinates M.mem hqxy hqvw
    -- Both coordinates are unique even though the code was made by
    -- nonempty comprehension rather than a globally defined pair map.
    subst v
    subst w
    exact hwv
  · intro hyx
    obtain ⟨q, hq⟩ := M.kpair_exists x y
    exact ⟨q, hq, (hCode q).mpr ⟨x, y, hx, hy, hq, hyx⟩⟩

/-- Remove the `hReverseGraph`, `hStrictIrrefl`, `hStrictTrans`
    interfaces from the Run34 induction endpoint. The remaining
    assumptions are precisely: actual positive Frege classes,
    comparability for 1_F, and predecessor existence. -/
theorem PositiveModel.run35_comparability_from_base_pred {V : Type u}
    (M : PositiveModel V) (NC one : V)
    (hAllFinite : ∀ A, NF0Specker.Run17.Finite M.mem A)
    (hNC : ∀ n, M.mem n NC → ∃ A, IsFregeClass M.mem A n)
    (hBase : ∀ b, M.mem b NC →
      FregeLe M.mem one b ∨ FregeLe M.mem b one)
    (hPred : ∀ n, M.mem n NC → n ≠ one →
      ∃ p, M.mem p NC ∧ FregeSuccByDeletion M.mem p n ∧
        StrictRep M.mem p n) :
    ∀ n, M.mem n NC → ∀ b, M.mem b NC →
      FregeLe M.mem n b ∨ FregeLe M.mem b n := by
  apply M.comparability_from_corrected_induction NC one
    hAllFinite hNC hBase hPred
  · intro n hn hnn
    exact (M.strictRep_ne_of_allFinite n n (hNC n hn)
      hnn hAllFinite) rfl
  · intro a b c ha hb _ hab hbc
    exact M.strictRep_trans a b c (hNC a ha) (hNC b hb) hab hbc
  · exact M.run35_reverseStrictGraph_exists

end NF0Specker.Run10

namespace NF0Specker.Run10
universe u

/-- All positive Frege cardinals dominate 1_F. This explicitly
    constructs the nonempty singleton injection into an arbitrary
    nonempty representative. -/
theorem PositiveModel.run35_one_le_every_frege {V : Type u}
    (M : PositiveModel V) (one S s b : V)
    (hS : IsSingleton M.mem S s)
    (hOne : IsFregeClass M.mem S one)
    (hb : ∃ B, IsFregeClass M.mem B b) :
    FregeLe M.mem one b := by
  obtain ⟨B, hB⟩ := hb
  obtain ⟨t, ht⟩ := M.no_empty B
  obtain ⟨T, hT⟩ := M.singleton_exists t
  have hTone : M.mem T one :=
    M.run33_one_class_contains_singleton one S s T t hS hOne hT
  have hTB : NF0Specker.Run22.Subset M.mem T B := by
    intro x hx
    exact ((hT x).mp hx).symm ▸ ht
  obtain ⟨f, hf⟩ := M.subset_to_injection T B hTB
  exact ⟨T, B, f, hTone,
    M.fregeClass_contains_source B b hB, hf⟩

/-- All source-level mathematical interfaces for the user's
    positive-cardinal comparability induction are discharged from
    positive comprehension and the universal finiteness reductio.
    This is not a Lean-verified theorem until the cumulative file
    and its predecessors compile. -/
theorem PositiveModel.run35_all_positive_frege_comparable {V : Type u}
    (M : PositiveModel V)
    (hAllFinite : ∀ A, NF0Specker.Run17.Finite M.mem A) :
    ∃ NC, (∀ n, M.mem n NC ↔ ∃ A, IsFregeClass M.mem A n) ∧
      ∀ n b, M.mem n NC → M.mem b NC →
        (FregeLe M.mem n b ∨ FregeLe M.mem b n) := by
  obtain ⟨one, S, s, hS, hOne⟩ := M.run33_one_exists
  obtain ⟨NC, hNC⟩ := M.positiveFregeClassSet_exists S
  have hNC' : ∀ n, M.mem n NC → ∃ A, IsFregeClass M.mem A n :=
    fun n hn => (hNC n).mp hn
  have hBase : ∀ b, M.mem b NC →
      FregeLe M.mem one b ∨ FregeLe M.mem b one := by
    intro b hb
    exact Or.inl (M.run35_one_le_every_frege one S s b
      hS hOne (hNC' b hb))
  have hPred : ∀ n, M.mem n NC → n ≠ one →
      ∃ p, M.mem p NC ∧ FregeSuccByDeletion M.mem p n ∧
        StrictRep M.mem p n := by
    intro n hn hne
    obtain ⟨p, hp, hSucc, hLe, hpne⟩ :=
      M.run33_predecessor_for_every_nonone NC one S s
        hNC hS hOne hAllFinite n hn hne
    obtain ⟨B, A, t, hBp, hAn, htA, htNotB, hExt⟩ := hSucc
    have hDelete : ∀ x, M.mem x B ↔
        M.mem x A ∧ x ≠ t := by
      intro x
      constructor
      · intro hxB
        constructor
        · exact (hExt x).mpr (Or.inl hxB)
        · intro hxt
          exact htNotB (hxt ▸ hxB)
      · rintro ⟨hxA, hxt⟩
        rcases (hExt x).mp hxA with hxB | hEq
        · exact hxB
        · exact False.elim (hxt hEq)
    have hs : FregeSuccByDeletion M.mem p n :=
      ⟨B, A, t, hBp, hAn, htA, hDelete⟩
    have hStrict : StrictRep M.mem p n :=
      (M.strict_frege_order_iff p n
        (hNC' p hp) (hNC' n hn) hAllFinite).mp ⟨hLe, hpne⟩
    exact ⟨p, hp, hs, hStrict⟩
  have hComp := M.run35_comparability_from_base_pred NC one
    hAllFinite hNC' hBase hPred
  exact ⟨NC, hNC, by
    intro n b hn hb
    exact hComp n hn b hb⟩

end NF0Specker.Run10

-- END RUN35

-- BEGIN RUN37 UNIFORM INDUCTION
/-!
NF−0 Specker, Run 37: uniform STRATIFIED induction under the
all-finite reductio. APPEND AFTER Run 35 integrated source.

This is a theorem SCHEMA over actual first-order syntax F, not a claim
that an arbitrary Lean predicate V → Prop has an internal extension.

Only the existing PositiveModel.positive (inhabited stratified
comprehension), exact Run17.Finite and the previously constructed
internal Frege/predecessor/reverse-order machinery are used.

UNCOMPILED: proof candidates; kernel verification is not claimed.
-/
namespace NF0Specker.Run10

universe u

/-- Shift *every* variable code, including bound codes, by two.
    The new codes 0 and 1 are therefore fresh. -/
def F.shift2 : F → F
  | .mem i j => .mem (i + 2) (j + 2)
  | .eq i j => .eq (i + 2) (j + 2)
  | .neg p => .neg p.shift2
  | .conj p q => .conj p.shift2 q.shift2
  | .ex i p => .ex (i + 2) p.shift2

theorem F.shift2_fits (p : F) (τ : Nat → Int) :
    p.shift2.fits τ ↔ p.fits (fun i => τ (i + 2)) := by
  induction p with
  | mem i j => rfl
  | eq i j => rfl
  | neg p ih => exact ih
  | conj p q ihp ihq => exact and_congr ihp ihq
  | ex i p ih => exact ih

private theorem shift2_assign {V : Type u}
    (ρ : Nat → V) (i : Nat) (x : V) :
    (fun j => assign ρ (i + 2) x (j + 2)) =
      assign (fun j => ρ (j + 2)) i x := by
  funext j
  by_cases h : j = i
  · subst j
    simp [assign]
  · have h' : j + 2 ≠ i + 2 := by
      intro he
      exact h (Nat.add_right_cancel he)
    simp [assign, h, h']

/-- Crucial binder-renaming correctness lemma. Without this lemma a
    stratification check alone would not justify arbitrary formulas. -/
theorem F.shift2_holds {V : Type u} (p : F)
    (m : V → V → Prop) (ρ : Nat → V) :
    p.shift2.holds m ρ ↔
      p.holds m (fun i => ρ (i + 2)) := by
  induction p generalizing ρ with
  | mem i j => rfl
  | eq i j => rfl
  | neg p ih => exact not_congr (ih ρ)
  | conj p q ihp ihq => exact and_congr (ihp ρ) (ihq ρ)
  | ex i p ih =>
      change (∃ x, p.shift2.holds m (assign ρ (i + 2) x)) ↔
        (∃ x, p.holds m
          (assign (fun j => ρ (j + 2)) i x))
      apply exists_congr
      intro x
      rw [ih]
      rw [shift2_assign]

/-- The output n is code 0, the positive-cardinal collection NC is
    code 1, and code 2 is bound to a copy of n. The original formula
    uses only codes ≥ 2. This avoids *all* parameter/binder collisions,
    even when the original formula uses arbitrarily large indices. -/
def stratifiedBadFormula (p : F) : F :=
  .conj (.mem 0 1)
    (.neg (.ex 2 (.conj (.eq 0 2) p.shift2)))

/-- The shifted original stratification, with NC one type higher. -/
def stratifiedBadLevels (τ : Nat → Int) : Nat → Int
  | 0 => τ 0
  | 1 => τ 0 + 1
  | i + 2 => τ i

theorem stratifiedBadFormula_fits (p : F) (τ : Nat → Int)
    (hp : p.fits τ) :
    (stratifiedBadFormula p).fits (stratifiedBadLevels τ) := by
  change (stratifiedBadLevels τ 0 + 1 = stratifiedBadLevels τ 1) ∧
    ((stratifiedBadLevels τ 0 = stratifiedBadLevels τ 2) ∧
      p.shift2.fits (stratifiedBadLevels τ))
  refine ⟨rfl, rfl, ?_⟩
  apply (F.shift2_fits p (stratifiedBadLevels τ)).2
  simpa only [stratifiedBadLevels] using hp

private theorem shifted_output_env {V : Type u}
    (ρ : Nat → V) (n : V) :
    (fun i => (assign (assign ρ 0 n) 2 n) (i + 2)) =
      (fun i => if i = 0 then n else ρ (i + 2)) := by
  funext i
  cases i with
  | zero => simp [assign]
  | succ i => simp [assign]

/-- The new formula means exactly "positive cardinal and failure of p".
    This proof works with p containing arbitrarily nested quantifiers. -/
theorem stratifiedBadFormula_sound {V : Type u}
    (p : F) (m : V → V → Prop) (ρ : Nat → V) (n : V) :
    (stratifiedBadFormula p).holds m (assign ρ 0 n) ↔
      m n (ρ 1) ∧
        ¬ p.holds m (fun i => if i = 0 then n else ρ (i + 2)) := by
  change (m n (ρ 1) ∧
    ¬ (∃ z, n = z ∧
      p.shift2.holds m (assign (assign ρ 0 n) 2 z))) ↔ _
  constructor
  · rintro ⟨hn, hNo⟩
    refine ⟨hn, ?_⟩
    intro hp
    apply hNo
    refine ⟨n, rfl, ?_⟩
    apply (F.shift2_holds p m (assign (assign ρ 0 n) 2 n)).2
    simpa only [shifted_output_env] using hp
  · rintro ⟨hn, hNo⟩
    refine ⟨hn, ?_⟩
    rintro ⟨z, hz, hp⟩
    subst z
    apply hNo
    have hP :=
      (F.shift2_holds p m (assign (assign ρ 0 n) 2 n)).1 hp
    simpa only [shifted_output_env] using hP

/-- Insert the collection NC at code 1, and the *arbitrary* original
    parameter environment σ at codes ≥ 2. -/
def stratifiedBadEnv {V : Type u} (σ : Nat → V) (NC : V) : Nat → V
  | 0 => σ 0
  | 1 => NC
  | i + 2 => σ i

private theorem badEnv_output {V : Type u}
    (σ : Nat → V) (NC n : V) :
    (fun i => if i = 0 then n else
      stratifiedBadEnv σ NC (i + 2)) = assign σ 0 n := by
  funext i
  cases i with
  | zero => simp [assign, stratifiedBadEnv]
  | succ i => simp [assign, stratifiedBadEnv]

/-- Uniform *inhabited* counterexample comprehension. No comprehension
    of an empty class is invoked. The parameter environment is arbitrary. -/
theorem PositiveModel.stratifiedBadSet_exists {V : Type u}
    (M : PositiveModel V) (NC : V)
    (p : F) (τ : Nat → Int) (hp : p.fits τ)
    (σ : Nat → V)
    (hBad : ∃ n, M.mem n NC ∧
      ¬ p.holds M.mem (assign σ 0 n)) :
    ∃ D, ∀ n, M.mem n D ↔
      M.mem n NC ∧ ¬ p.holds M.mem (assign σ 0 n) := by
  let ρ := stratifiedBadEnv σ NC
  have hSound (n : V) :
      (stratifiedBadFormula p).holds M.mem (assign ρ 0 n) ↔
        M.mem n NC ∧ ¬ p.holds M.mem (assign σ 0 n) := by
    rw [stratifiedBadFormula_sound]
    simpa only [show ρ 1 = NC from rfl,
      show (fun i => if i = 0 then n else ρ (i + 2)) =
        assign σ 0 n from badEnv_output σ NC n]
  have hWitness : ∃ n, (stratifiedBadFormula p).holds
      M.mem (assign ρ 0 n) := by
    obtain ⟨n, hn, hnp⟩ := hBad
    exact ⟨n, (hSound n).2 ⟨hn, hnp⟩⟩
  obtain ⟨D, hD⟩ := positive10 M (stratifiedBadFormula p)
    ⟨stratifiedBadLevels τ, stratifiedBadFormula_fits p τ hp⟩
    ρ hWitness
  exact ⟨D, fun n => (hD n).trans (hSound n)⟩

/-- The general stratified induction SCHEMA, with structural
    predecessor/strict-order premises displayed. The *only* finiteness
    premise is the user's exact all-finite reductio. The reverse graph
    and counterexample set are built by positive comprehension. -/
theorem PositiveModel.stratifiedInduction_from_predecessors {V : Type u}
    (M : PositiveModel V) (NC one : V)
    (hAllFinite : ∀ A, NF0Specker.Run17.Finite M.mem A)
    (hPred : ∀ n, M.mem n NC → n ≠ one →
      ∃ a, M.mem a NC ∧ FregeSuccByDeletion M.mem a n ∧
        StrictRep M.mem a n)
    (hIrrefl : ∀ n, M.mem n NC → ¬ StrictRep M.mem n n)
    (hTrans : ∀ a b c, M.mem a NC → M.mem b NC →
      M.mem c NC → StrictRep M.mem a b →
      StrictRep M.mem b c → StrictRep M.mem a c)
    (p : F) (τ : Nat → Int) (hp : p.fits τ)
    (σ : Nat → V)
    (hBase : p.holds M.mem (assign σ 0 one))
    (hStep : ∀ a b, M.mem a NC → M.mem b NC →
      FregeSuccByDeletion M.mem a b →
      p.holds M.mem (assign σ 0 a) →
      p.holds M.mem (assign σ 0 b)) :
    ∀ n, M.mem n NC → p.holds M.mem (assign σ 0 n) := by
  exact NF0Specker.Run34.induction_from_noNT_bothNaturals
    (fun n => M.mem n NC)
    (fun n => p.holds M.mem (assign σ 0 n))
    one (FregeSuccByDeletion M.mem) (StrictRep M.mem)
    M.mem (PairEdge M.mem)
    hBase hStep hPred hIrrefl hTrans
    (fun hBad => M.stratifiedBadSet_exists NC p τ hp σ hBad)
    (M.run35_reverseStrictGraph_exists)
    (M.run25_noNT_of_allFinite hAllFinite)

/-- Full uniform stratified induction under the all-finite reductio,
    for the ACTUAL set NC of positive Frege cardinals and ACTUAL 1_F.
    This is a single Lean statement quantifying over first-order
    formula syntax, its stratification witness, and all parameters.
    No Choice, Counting, NF Infinity, or NF consistency is assumed. -/
theorem PositiveModel.allFinite_stratifiedInductionSchema {V : Type u}
    (M : PositiveModel V)
    (hAllFinite : ∀ A, NF0Specker.Run17.Finite M.mem A) :
    ∃ NC one : V,
      (∀ n, M.mem n NC ↔ ∃ A, IsFregeClass M.mem A n) ∧
      (∃ S s, IsSingleton M.mem S s ∧
        IsFregeClass M.mem S one) ∧
      (∀ (p : F) (τ : Nat → Int) (σ : Nat → V),
        p.fits τ →
        p.holds M.mem (assign σ 0 one) →
        (∀ a b, M.mem a NC → M.mem b NC →
          FregeSuccByDeletion M.mem a b →
          p.holds M.mem (assign σ 0 a) →
          p.holds M.mem (assign σ 0 b)) →
        ∀ n, M.mem n NC → p.holds M.mem (assign σ 0 n)) := by
  obtain ⟨one, S, s, hS, hOne⟩ := M.run33_one_exists
  obtain ⟨NC, hNC⟩ := M.positiveFregeClassSet_exists S
  have hNC' : ∀ n, M.mem n NC → ∃ A, IsFregeClass M.mem A n :=
    fun n hn => (hNC n).1 hn
  have hPred : ∀ n, M.mem n NC → n ≠ one →
      ∃ a, M.mem a NC ∧ FregeSuccByDeletion M.mem a n ∧
        StrictRep M.mem a n := by
    intro n hn hne
    obtain ⟨a, ha, hSucc, hLe, hne'⟩ :=
      M.run33_predecessor_for_every_nonone NC one S s
        hNC hS hOne hAllFinite n hn hne
    obtain ⟨B, A, t, hBa, hAn, htA, htNotB, hExt⟩ := hSucc
    have hDelete : ∀ x, M.mem x B ↔
        M.mem x A ∧ x ≠ t := by
      intro x
      constructor
      · intro hxB
        constructor
        · exact (hExt x).mpr (Or.inl hxB)
        · intro hxt
          exact htNotB (hxt ▸ hxB)
      · rintro ⟨hxA, hxt⟩
        rcases (hExt x).mp hxA with hxB | hEq
        · exact hxB
        · exact False.elim (hxt hEq)
    have hs : FregeSuccByDeletion M.mem a n :=
      ⟨B, A, t, hBa, hAn, htA, hDelete⟩
    have hStrict : StrictRep M.mem a n :=
      (M.strict_frege_order_iff a n
        (hNC' a ha) (hNC' n hn) hAllFinite).mp ⟨hLe, hne'⟩
    exact ⟨a, ha, hs, hStrict⟩
  have hIrrefl : ∀ n, M.mem n NC → ¬ StrictRep M.mem n n := by
    intro n hn hnn
    exact (M.strictRep_ne_of_allFinite n n (hNC' n hn)
      hnn hAllFinite) rfl
  have hTrans : ∀ a b c, M.mem a NC → M.mem b NC →
      M.mem c NC → StrictRep M.mem a b →
      StrictRep M.mem b c → StrictRep M.mem a c := by
    intro a b c ha hb _ hab hbc
    exact M.strictRep_trans a b c (hNC' a ha) (hNC' b hb)
      hab hbc
  refine ⟨NC, one, hNC, ⟨S, s, hS, hOne⟩, ?_⟩
  intro p τ σ hp hBase hStep
  exact M.stratifiedInduction_from_predecessors NC one hAllFinite
    hPred hIrrefl hTrans p τ hp σ hBase hStep

end NF0Specker.Run10

-- END RUN37

-- BEGIN RUN37 POSITIVE POWERSET INCREMENT
/-!
Run 37: strict inclusion for positive power sets and resulting strict
comparison of Frege classes of those power sets. This is a *direct*
argument; it does not require inductive exponentiation laws.

APPEND AFTER NF0_Specker_Run35_Integrated_UNCOMPILED.lean.
Works under exactly the original positive-stratified NF-0 model.
No new axioms, choice, counting, infinity, empty set, or `sorry`.
UNCOMPILED source candidate.
-/
namespace NF0Specker.Run10

universe u

/-- The positive power set of A: every existing subset of A, without
    adding a nonexistent empty set. -/
def IsPositivePowerset {V : Type u} (M : PositiveModel V)
    (P A : V) : Prop :=
  ∀ X, M.mem X P ↔ ∀ z, M.mem z X → M.mem z A

/-- A proper inclusion of old sets gives a proper inclusion of their
    old positive power sets. The missing witness is the singleton of
    a member of B outside A. -/
theorem PositiveModel.positivePowerset_proper_of_proper {V : Type u}
    (M : PositiveModel V) (A B PA PB : V)
    (hPA : IsPositivePowerset M PA A)
    (hPB : IsPositivePowerset M PB B)
    (hAB : NF0Specker.Run22.ProperSubset M.mem A B) :
    NF0Specker.Run22.ProperSubset M.mem PA PB := by
  obtain ⟨hSub, ⟨t, htB, htNotA⟩⟩ := hAB
  constructor
  · intro X hXPA
    apply (hPB X).mpr
    intro z hzX
    exact hSub z ((hPA X).mp hXPA z hzX)
  · obtain ⟨s, hs⟩ := M.singleton_exists t
    have hsPB : M.mem s PB := (hPB s).mpr (by
      intro z hz
      have hzt : z = t := (hs z).mp hz
      simpa [hzt] using htB)
    have hsNotPA : ¬ M.mem s PA := by
      intro hsPA
      have htA : M.mem t A :=
        (hPA s).mp hsPA t ((hs t).mpr rfl)
      exact htNotA htA
    exact ⟨s, hsPB, hsNotPA⟩

/-- Frege cardinal of P+(A) lies STRICTLY below that of P+(B) if A is
    represented by a proper subset of B. This strictness is the
    proper-representative version, NOT yet the original E-graph law. -/
theorem PositiveModel.positivePowerset_strictFrege_of_proper {V : Type u}
    (M : PositiveModel V) (A B PA PB eA eB : V)
    (hPA : IsPositivePowerset M PA A)
    (hPB : IsPositivePowerset M PB B)
    (hAB : NF0Specker.Run22.ProperSubset M.mem A B)
    (heA : IsFregeClass M.mem PA eA)
    (heB : IsFregeClass M.mem PB eB) :
    StrictRep M.mem eA eB := by
  exact ⟨PA, PB,
    M.fregeClass_contains_source PA eA heA,
    M.fregeClass_contains_source PB eB heB,
    M.positivePowerset_proper_of_proper A B PA PB hPA hPB hAB⟩

end NF0Specker.Run10

-- END RUN37 POSITIVE POWERSET INCREMENT




==> anc/Speck-Infinity-main/NF0Specker/Run03Abstract.lean <==
import Mathlib.Tactic.Push
import Mathlib.Tactic.ByContra

/-!
# A Simplified Specker Proof of Infinity in NF-0 — collected Lean sources, Runs 01–40

WARNING: UNCOMPILED and NOT a kernel-verified theorem.
This is a source-level aggregation of all available cumulative developments,
independent initial snippets, and the cross-model bridge patches. It contains
conditional mathematics and proof candidates, including unfinished uniform
mathematical obligations. No claim that the final Infinity theorem is proved.

NF-0 intention: positive stratified comprehension, extensionality, ≥2 objects,
nonempty sets, and user Finite = bi-well-order plus no nonterminating
irreflexive transitive relation on any inhabited subset. The reductio uses
∀ A, Finite(A). No Con(NF), Choice, Counting, or Infinity premise is added.

Two native developments are kept, not silently identified:
  NF0Specker.Run10 / Run17 etc: homogeneous graph syntax and exact finiteness.
  NFMinusZero: the original exponentiation, T, and orbit constructions.
Their connection is attempted in Run36 and Run39 adapter theorems.

The original early Run04 introduced its own Formula declaration under the
same namespace as the later cumulative NFMinusZero project. To avoid a
name clash, that standalone Run04 namespace is called NF0SpeckerRun04 below.
Other original names are preserved. Imports are hoisted to the top.

Runs 01, 02, and 08 were audit stages, not separate Lean source files.
For run-specific audits consult the companion manifest.
-/
/-! ===================================================================
Run 03: greatest-counterexample abstract lemma
FILE: NF0_Specker_GreatestCounterexample_Run03.lean
====================================================================== -/
/-! Run 3: abstract greatest-counterexample elimination.
    No new axioms or sorry. Requires compilation and integration with
    the old-model Frege-cardinal definitions. -/
namespace NFMinusZero

theorem greatest_counterexample_elimination
    {α : Type*} (C : α → Prop) (less : α → α → Prop)
    (P : α → Prop)
    (maxCounterexample :
      (∃ a, C a ∧ ¬ P a) →
        ∃ a, C a ∧ ¬ P a ∧
          ∀ b, C b → ¬ P b → ¬ less a b)
    (terminal_or_step :
      ∀ a, C a → (∀ b, C b → less a b → P b) → P a) :
    ∀ a, C a → P a := by
  by_contra h
  have hbad : ∃ a, C a ∧ ¬ P a := by
    push_neg at h
    exact h
  obtain ⟨a, haC, haBad, haMax⟩ := maxCounterexample hbad
  have hAbove : ∀ b, C b → less a b → P b := by
    intro b hbC hab
    by_contra hbBad
    exact (haMax b hbC hbBad) hab
  exact haBad (terminal_or_step a haC hAbove)

end NFMinusZero




==> anc/Speck-Infinity-main/NF0Specker/Run04Standalone.lean <==
import NF0Specker.Run03Abstract

/-! ===================================================================
Run 04: standalone positive comprehension schema
FILE: NFMinusZero_Specker_Run04_CounterexampleComprehension.lean
====================================================================== -/

namespace NF0Specker.Run04

/-!
Run 4: conditional positive-comprehension separation of a counterexample
set. No `sorry`, axioms, or claim that the complete arithmetic predicate
is already stratified. This is a standalone model-theoretic interface.
-/

inductive Formula where
  | mem : Nat → Nat → Formula
  | eq : Nat → Nat → Formula
  | neg : Formula → Formula
  | conj : Formula → Formula → Formula
  | all : Nat → Formula → Formula

def overwrite {V : Type*} (ρ : Nat → V) (i : Nat) (x : V) :
    Nat → V := fun j => if j = i then x else ρ j

def Formula.holds {V : Type*} (r : V → V → Prop)
    (ρ : Nat → V) : Formula → Prop
  | .mem i j => r (ρ i) (ρ j)
  | .eq i j => ρ i = ρ j
  | .neg p => ¬ p.holds r ρ
  | .conj p q => p.holds r ρ ∧ q.holds r ρ
  | .all i p => ∀ x, p.holds r (overwrite ρ i x)

def Formula.fits (σ : Nat → Int) : Formula → Prop
  | .mem i j => σ i + 1 = σ j
  | .eq i j => σ i = σ j
  | .neg p => p.fits σ
  | .conj p q => p.fits σ ∧ q.fits σ
  | .all _ p => p.fits σ

structure PositiveModel (V : Type*) where
  mem : V → V → Prop
  positive : ∀ (p : Formula), (∃ σ, p.fits σ) →
    ∀ ρ : Nat → V, (∃ a, p.holds mem (overwrite ρ 0 a)) →
      ∃ D, ∀ a, mem a D ↔ p.holds mem (overwrite ρ 0 a)

def Formula.badCode (p : Formula) : Formula :=
  .conj (.mem 0 1) (.neg p)

/-- If P(a) admits a formula p whose free variable 0 has the
same type as the element of C, the bad-set predicate is stratified. -/
theorem Formula.badCode_fits (p : Formula) (σ : Nat → Int)
    (hp : p.fits σ) (hC : σ 0 + 1 = σ 1) :
    (badCode p).fits σ := by
  exact ⟨hC, hp⟩

/-- Actual NF−0 set D, provided a complete, correctly typed code
of the desired P is supplied, and a bad witness exists. -/
theorem PositiveModel.badSet_exists {V : Type*}
    (M : PositiveModel V) (p : Formula) (ρ : Nat → V)
    (σ : Nat → Int) (hp : p.fits σ)
    (hC : σ 0 + 1 = σ 1)
    (hw : ∃ a, M.mem a (ρ 1) ∧
      ¬ p.holds M.mem (overwrite ρ 0 a)) :
    ∃ D, ∀ a, M.mem a D ↔
      M.mem a (ρ 1) ∧
      ¬ p.holds M.mem (overwrite ρ 0 a) := by
  have hs : ∃ τ, (Formula.badCode p).fits τ :=
    ⟨σ, Formula.badCode_fits p σ hp hC⟩
  have hw' :
      ∃ a, (Formula.badCode p).holds M.mem (overwrite ρ 0 a) := by
    obtain ⟨a, ha, hnot⟩ := hw
    exact ⟨a, by
      change M.mem a (ρ 1) ∧
        ¬ p.holds M.mem (overwrite ρ 0 a)
      exact ⟨ha, hnot⟩⟩
  obtain ⟨D, hD⟩ := M.positive (Formula.badCode p) hs ρ hw'
  exact ⟨D, by
    intro a
    simpa [Formula.badCode, Formula.holds, overwrite] using hD a⟩

end NF0Specker.Run04




==> anc/Speck-Infinity-main/NF0Specker/Run49.lean <==
import NF0Specker.AdaptersAndOrbit

/-!
Run 49 — thirteen-quantifier semantic bridge for the original NF−0
orbit recursion predicate. APPEND TO THE ORIGINAL (second) NFMinusZero
model development, after Run 48; do not append the earlier alternative
PositiveModel/Formula declarations in the same namespace.

STATUS: UNCOMPILED. No new set axioms, choice principles, or sorry's.
The general list-of-binders equivalence below is independent of NF−0.
-/
namespace NFMinusZero
namespace Formula

/-- Nest existential quantifiers with explicitly named bound variables. -/
def run49ExChain : List Nat → Formula → Formula
  | [], φ => φ
  | i :: is, φ => ex i (run49ExChain is φ)

/-- Exactly the valuation witnesses of a nest of named existentials.
Unlike an external finite sequence, this merely describes the semantics
of a finite *formula*, so it requires no internal set construction. -/
def run49ValuationWitnesses {V : Type*}
    : List Nat → (Nat → V) → ((Nat → V) → Prop) → Prop
  | [], ρ, P => P ρ
  | i :: is, ρ, P =>
      ∃ x : V, run49ValuationWitnesses is (overwrite ρ i x) P

/-- All named existential binders, including the actual thirteen, have
exactly their ordinary first-order semantics. -/
theorem run49ExChain_holds {V : Type*}
    (r : V → V → Prop) (indices : List Nat)
    (φ : Formula) (ρ : Nat → V) :
    (run49ExChain indices φ).holds r ρ ↔
      run49ValuationWitnesses indices ρ (fun ν => φ.holds r ν) := by
  induction indices generalizing ρ with
  | nil => exact Iff.rfl
  | cons i is ih =>
      change (ex i (run49ExChain is φ)).holds r ρ ↔
        (∃ x : V,
          run49ValuationWitnesses is (overwrite ρ i x)
            (fun ν => φ.holds r ν))
      rw [ex_holds]
      exact exists_congr (fun x => ih (overwrite ρ i x))

/-- Pointwise equivalent semantic bodies remain equivalent after any
number of nested witness quantifiers. -/
theorem run49ValuationWitnesses_congr {V : Type*}
    (indices : List Nat) (ρ : Nat → V)
    (P Q : (Nat → V) → Prop)
    (h : ∀ ν, P ν ↔ Q ν) :
    run49ValuationWitnesses indices ρ P ↔
      run49ValuationWitnesses indices ρ Q := by
  induction indices generalizing ρ with
  | nil => exact h ρ
  | cons i is ih =>
      change (∃ x : V, run49ValuationWitnesses is
          (overwrite ρ i x) P) ↔
        (∃ x : V, run49ValuationWitnesses is
          (overwrite ρ i x) Q)
      exact exists_congr (fun x => ih (overwrite ρ i x))

/-- Original Run 46 binder order; 0, 7, 8 remain FREE. -/
def run49WitnessSlots : List Nat :=
  [1, 2, 3, 4, 5, 6, 9, 10, 11, 12, 13, 14, 15]

theorem run49_code_is_quantifier_chain :
    run46OrbitRecursionCode =
      run49ExChain run49WitnessSlots run48OrbitBody := by
  rfl

/-- The exact semantic BODY proved in Run 48, as a standalone predicate
on valuations. Each conjunction still refers to internal OLD sets. -/
def run49BodyMeaning {V : Type*} (M : PositiveModel V)
    (ν : Nat → V) : Prop :=
      (M.IsFregeClass (ν 0) (ν 9) ∧
        M.IsUSC (ν 10) (ν 9) ∧
        M.IsFregeClass (ν 1) (ν 10)) ∧
      M.IsLeastGraphOrbit (ν 7) (ν 0) (ν 2) ∧
      M.IsLeastGraphOrbit (ν 8) (ν 1) (ν 3) ∧
      M.IsFregeClass (ν 4) (ν 2) ∧
      M.IsFregeClass (ν 6) (ν 3) ∧
      (M.IsFregeClass (ν 4) (ν 11) ∧
        M.IsUSC (ν 12) (ν 11) ∧
        M.IsFregeClass (ν 5) (ν 12)) ∧
      (M.IsFregeClass (ν 5) (ν 13) ∧
        M.IsFregeClass (ν 6) (ν 14) ∧
        M.IsOldOnePointExtension (ν 13) (ν 14) (ν 15))

/-- First new substantive bridge: the ENTIRE first-order formula,
including all thirteen existential quantifiers, has the intended
internally represented existential semantics. -/
theorem run49_full_quantified_formula_meaning {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    run46OrbitRecursionCode.holds M.mem ρ ↔
      run49ValuationWitnesses run49WitnessSlots ρ
        (run49BodyMeaning M) := by
  rw [run49_code_is_quantifier_chain]
  rw [run49ExChain_holds]
  exact run49ValuationWitnesses_congr
    run49WitnessSlots ρ
    (fun ν => run48OrbitBody.holds M.mem ν)
    (run49BodyMeaning M)
    (fun ν => run48_orbitBody_correct M ν)

end Formula
end NFMinusZero

/-!
REMAINING EXPLICIT OBLIGATION:
Prove that run49ValuationWitnesses run49WitnessSlots ρ
  (Formula.run49BodyMeaning M)
iff M.Run45OrbitRecursionProperty (ρ 7) (ρ 0), provided ρ 7 = ρ 8.
This is first-order witness unpacking, but is NOT proved by the lemma
above. Then transport the resulting semantic property into the bad-set
comprehension and the actual internal strict-order graph, and finally
prove the parity contradiction.
-/

namespace NFMinusZero

/-- Second bridge: discharges the semantic *witness packing* of Run 46.
The same actual E graph fills the two separately typed free parameter
slots; this equality is METATHEORETIC, not an unstratified equality atom. -/
theorem PositiveModel.run49_full_recursion_formula_correct
    {V : Type*} (M : PositiveModel V) (ρ : Nat → V)
    (hSameE : ρ 7 = ρ 8) :
    Formula.run46OrbitRecursionCode.holds M.mem ρ ↔
      M.Run45OrbitRecursionProperty (ρ 7) (ρ 0) := by
  rw [Formula.run49_full_quantified_formula_meaning]
  constructor
  · rintro ⟨ta, Ca, CTa, c, tc, u, A, U, B, W, D, C, p, h⟩
    rcases h with
      ⟨⟨hA, hU, hTa⟩, hCa, hCTa, hc, hu,
        ⟨hB, hW, hTc⟩, ⟨hD, hC, hExtension⟩⟩
    have hCTa' : M.IsLeastGraphOrbit (ρ 7) ta CTa := by
      simpa [hSameE] using hCTa
    exact ⟨ta, Ca, CTa, c, tc, u,
      ⟨A, U, hA, hU, hTa⟩, hCa, hCTa', hc,
      ⟨B, W, hB, hW, hTc⟩, hu,
      ⟨D, C, p, hD, hC, hExtension⟩⟩
  · rintro ⟨ta, Ca, CTa, c, tc, u,
      ⟨A, U, hA, hU, hTa⟩, hCa, hCTa, hc,
      ⟨B, W, hB, hW, hTc⟩, hu,
      ⟨D, C, p, hD, hC, hExtension⟩⟩
    refine ⟨ta, Ca, CTa, c, tc, u,
      A, U, B, W, D, C, p, ?_⟩
    dsimp [Formula.run49BodyMeaning, overwrite]
    refine ⟨⟨hA, hU, hTa⟩, hCa, ?_, hc, hu,
      ⟨hB, hW, hTc⟩, ⟨hD, hC, hExtension⟩⟩
    simpa [hSameE] using hCTa

end NFMinusZero


==> anc/Speck-Infinity-main/NF0Specker/Run50.lean <==
import NF0Specker.Run49

/-!
Run 50: Remove the auxiliary hNoNT_D hypothesis in Run 48 by using
EXACTLY the second clause of the user's two-condition finiteness predicate.

This is a proof candidate: no Lean compiler was available in this environment.
No additional model axioms, Choice, Counting, Infinity or sorry/admit.
The required all-finite hypothesis is explicitly the existing
`NF0Specker.Run17.Finite` (BiWO AND NoNT).
-/
namespace NFMinusZero

/-- The older NF−0 model's Kuratowski graph semantics agrees with the
    Run 17 graph semantics used in the exact finiteness predicate.
    Both sides are homogeneous OLD-set graph representations. -/
theorem PositiveModel.run50_rel_iff_exact_edge {V : Type*}
    (M : PositiveModel V) (G x y : V) :
    M.RelByGraph G x y ↔ NF0Specker.Run17.Edge M.mem G x y := by
  -- The two predicates unfold to the *same* Kuratowski representation.
  rfl

/-- An instance of the user's exact no-nontermination condition for D.
    No separate Dedekind-finiteness axiom or external well-foundedness
    assumption is needed. The BiWO conjunct is kept in `hAllFinite`.
    In particular, the relation code L is a V-object, not an external
    graph or a metatheoretic binary relation. -/
theorem PositiveModel.run50_noNT_D_from_exact_finite {V : Type*}
    (M : PositiveModel V)
    (hAllFinite : ∀ S : V, NF0Specker.Run17.Finite M.mem S)
    (D L : V) :
    ¬ ((∃ a : V, M.mem a D) ∧
       (∀ a : V, M.mem a D → ¬ M.RelByGraph L a a) ∧
       (∀ a b c : V,
         M.mem a D → M.mem b D → M.mem c D →
         M.RelByGraph L a b → M.RelByGraph L b c →
         M.RelByGraph L a c) ∧
       (∀ a : V, M.mem a D →
         ∃ b : V, M.mem b D ∧ M.RelByGraph L a b)) := by
  intro hNT
  rcases hNT with ⟨hInhabited, hIrrefl, hTrans, hNonterm⟩
  have hNo : NF0Specker.Run17.NoNT M.mem D := (hAllFinite D).2
  apply hNo
  refine ⟨D, L, ?_, hInhabited, ?_⟩
  · intro x hx
    exact hx
  · refine ⟨?_, ?_, ?_⟩
    · intro x hx hxx
      exact hIrrefl x hx ((M.run50_rel_iff_exact_edge L x x).2 hxx)
    · intro x y z hx hy hz hxy hyz
      apply (M.run50_rel_iff_exact_edge L x z).1
      exact hTrans x y z hx hy hz
        ((M.run50_rel_iff_exact_edge L x y).2 hxy)
        ((M.run50_rel_iff_exact_edge L y z).2 hyz)
    · intro x hx
      obtain ⟨y, hy, hxy⟩ := hNonterm x hx
      exact ⟨y, hy, (M.run50_rel_iff_exact_edge L x y).1 hxy⟩

/-- Run 48 elimination with its *exact-finiteness* premise discharged.
    The remaining hypotheses concern the actual coded bad set D,
    an E-closed orbit C, the verified terminal/step lemmas, and an
    actual internal strict-order graph L. -/
theorem PositiveModel.run50_eliminate_bad_orbit_exact_finite {V : Type*}
    (M : PositiveModel V)
    (hAllFinite : ∀ S : V, NF0Specker.Run17.Finite M.mem S)
    (C D E L : V) (P : V → Prop)
    (hD : ∀ a : V, M.mem a D ↔ M.mem a C ∧ ¬ P a)
    (hEclosed : ∀ a b : V,
      M.mem a C → M.RelByGraph E a b → M.mem b C)
    (hTerminalBase : ∀ a : V, M.mem a C →
      (∀ b : V, ¬ M.RelByGraph E a b) → P a)
    (hNonterminalStep : ∀ a b : V, M.mem a C →
      M.RelByGraph E a b → P b → P a)
    (hGrowth : ∀ a b : V, M.mem a C →
      M.RelByGraph E a b → M.RelByGraph L a b)
    (hIrrefl : ∀ a : V, ¬ M.RelByGraph L a a)
    (hTrans : ∀ a b c : V,
      M.RelByGraph L a b → M.RelByGraph L b c →
      M.RelByGraph L a c) :
    ∀ a : V, M.mem a C → P a := by
  exact M.run48_eliminate_bad_orbit C D E L P
    hD hEclosed hTerminalBase hNonterminalStep
    hGrowth hIrrefl hTrans
    (M.run50_noNT_D_from_exact_finite hAllFinite D L)

end NFMinusZero

namespace NFMinusZero

/-- Convert the Run 46 first-order bad-set comprehension into the
    SEMANTIC bad set using the Run 49 quantifier/witness equivalence.
    The two syntactically distinct E parameters receive the same object.
    This is a theorem about the ACTUAL positive-comprehension set,
    not a metatheoretic set-builder shortcut. -/
theorem PositiveModel.run50_semantic_bad_set_exists {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) (C E : V)
    (h7 : ρ 7 = E) (h8 : ρ 8 = E) (h18 : ρ 18 = C)
    (hbad : ∃ a : V,
      M.mem a C ∧ ¬ M.Run45OrbitRecursionProperty E a) :
    ∃ D : V, ∀ a : V,
      M.mem a D ↔ M.mem a C ∧ ¬ M.Run45OrbitRecursionProperty E a := by
  have hSemantic (a : V) :
      Formula.run46OrbitRecursionCode.holds M.mem (overwrite ρ 0 a) ↔
        M.Run45OrbitRecursionProperty E a := by
    have hsame : (overwrite ρ 0 a) 7 = (overwrite ρ 0 a) 8 := by
      simp [overwrite, h7, h8]
    simpa [overwrite, h7] using
      (M.run49_full_recursion_formula_correct (overwrite ρ 0 a) hsame)
  have hbadCode : ∃ a : V,
      M.mem a (ρ 18) ∧
      ¬ Formula.run46OrbitRecursionCode.holds M.mem (overwrite ρ 0 a) := by
    obtain ⟨a, haC, hnotP⟩ := hbad
    refine ⟨a, ?_, ?_⟩
    · simpa [h18] using haC
    · intro hcode
      exact hnotP ((hSemantic a).mp hcode)
  obtain ⟨D, hD⟩ := M.run46_badSet_exists ρ hbadCode
  refine ⟨D, ?_⟩
  intro a
  constructor
  · intro haD
    obtain ⟨haC, hnotCode⟩ := (hD a).mp haD
    refine ⟨by simpa [h18] using haC, ?_⟩
    intro hp
    exact hnotCode ((hSemantic a).mpr hp)
  · rintro ⟨haC, hnotP⟩
    apply (hD a).mpr
    refine ⟨by simpa [h18] using haC, ?_⟩
    intro hcode
    exact hnotP ((hSemantic a).mp hcode)

/-- Combined Run 50 theorem: no *separate* bad-set existence or
    no-nontermination assumptions are needed. The remaining assumptions
    have precise NF−0 interpretations: E-closure of the orbit, the
    terminal and nonterminal arithmetic steps, and an internally
    coded strict-order graph which witnesses every E-growth step. -/
theorem PositiveModel.run50_full_orbit_recursion_conditional {V : Type*}
    (M : PositiveModel V)
    (hAllFinite : ∀ S : V, NF0Specker.Run17.Finite M.mem S)
    (ρ : Nat → V) (C E L : V)
    (h7 : ρ 7 = E) (h8 : ρ 8 = E) (h18 : ρ 18 = C)
    (hEclosed : ∀ a b : V,
      M.mem a C → M.RelByGraph E a b → M.mem b C)
    (hTerminalBase : ∀ a : V, M.mem a C →
      (∀ b : V, ¬ M.RelByGraph E a b) →
      M.Run45OrbitRecursionProperty E a)
    (hNonterminalStep : ∀ a b : V, M.mem a C →
      M.RelByGraph E a b →
      M.Run45OrbitRecursionProperty E b →
      M.Run45OrbitRecursionProperty E a)
    (hGrowth : ∀ a b : V, M.mem a C →
      M.RelByGraph E a b → M.RelByGraph L a b)
    (hIrrefl : ∀ a : V, ¬ M.RelByGraph L a a)
    (hTrans : ∀ a b c : V,
      M.RelByGraph L a b → M.RelByGraph L b c →
      M.RelByGraph L a c) :
    ∀ a : V, M.mem a C → M.Run45OrbitRecursionProperty E a := by
  classical
  by_contra hAll
  have hbad : ∃ a : V,
      M.mem a C ∧ ¬ M.Run45OrbitRecursionProperty E a := by
    push_neg at hAll
    exact hAll
  obtain ⟨D, hD⟩ :=
    M.run50_semantic_bad_set_exists ρ C E h7 h8 h18 hbad
  have hGood := M.run50_eliminate_bad_orbit_exact_finite
    hAllFinite C D E L (fun a => M.Run45OrbitRecursionProperty E a)
    hD hEclosed hTerminalBase hNonterminalStep
    hGrowth hIrrefl hTrans
  exact hAll hGood

end NFMinusZero


==> anc/Speck-Infinity-main/NF0Specker/Run51.lean <==
import NF0Specker.Run50

/-!
Run 51. Internal strict-order graph and *orbit-wide* growth.

This is an UNCOMPILED Lean 4 proof candidate.  It uses the existing
NF-0 positive-comprehension constructions: the OLD global strict Frege
graph, OLD upper cone, singleton, inhabited binary union, and least OLD
E-orbit.  No new axioms or choice of a successor at every orbit point.

The input seed m must be a non-singleton positive Frege cardinal and
must have one actual E-successor n.  The intended application takes
m = 2_F.  If the seed is terminal, the terminal-base lemma applies
without this growth construction.
-/

namespace NFMinusZero

/-- Every member of the genuine internal E-orbit of a non-singleton seed
    is either the seed itself or strictly above it in an internally coded
    Frege order.  The same internally represented order graph witnesses
    strict growth of *every* E-edge starting at an orbit member.

    Unlike earlier conditional elimination lemmas, the strict relation
    graph and its irreflexivity/transitivity are constructed here. -/
theorem PositiveModel.run51_strict_graph_and_orbit_growth
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (E m n C : V)
    (hE : ∀ x y : V,
      M.RelByGraph E x y ↔ M.PositiveExponentStep x y)
    (hm : M.NonSingletonFrege m)
    (hmn : M.RelByGraph E m n)
    (hC : M.IsLeastGraphOrbit E m C) :
    ∃ L : V,
      (∀ x y : V,
        M.RelByGraph L x y ↔ M.StrictFregeBelow x y) ∧
      (∀ a : V, M.mem a C →
        a = m ∨ M.RelByGraph L m a) ∧
      (∀ a b : V, M.mem a C →
        M.RelByGraph E a b → M.RelByGraph L a b) ∧
      (∀ a : V, ¬ M.RelByGraph L a a) ∧
      (∀ a b c : V,
        M.RelByGraph L a b → M.RelByGraph L b c →
        M.RelByGraph L a c) := by
  have hstep : M.PositiveExponentStep m n := (hE m n).mp hmn
  obtain ⟨L, hL, hmnL, hirrefl, htrans⟩ :=
    M.old_strict_frege_graph_for_nonsingleton_step
      hnonempty m n hm hstep
  have hlocal : ∀ x y : V,
      M.RelByGraph L m x → M.RelByGraph E x y →
        M.RelByGraph L x y :=
    M.positiveSpecker_old_local_growth hnonempty E L m hE hL hm
  obtain ⟨U, hU⟩ := M.old_forward_cone_exists L m n hmnL
  obtain ⟨singleton, hsingleton⟩ := M.singleton_exists m
  have hsingleIn : M.mem m singleton := (hsingleton m).mpr rfl
  obtain ⟨S, hS⟩ :=
    M.binary_union_exists singleton U ⟨m, hsingleIn⟩
  have hSiff (x : V) :
      M.mem x S ↔ x = m ∨ M.RelByGraph L m x := by
    calc
      M.mem x S ↔ M.mem x singleton ∨ M.mem x U := hS x
      _ ↔ x = m ∨ M.RelByGraph L m x :=
        or_congr (hsingleton x) (hU x)
  have hmS : M.mem m S := (hSiff m).mpr (Or.inl rfl)
  have hSclosed : ∀ x y : V,
      M.mem x S → M.RelByGraph E x y → M.mem y S := by
    intro x y hxS hxy
    obtain heq | hmx := (hSiff x).mp hxS
    · subst x
      have hmy : M.RelByGraph L m y :=
        (hL m y).mpr
          (M.positiveSpecker_local_strict_growth
            hnonempty m y hm ((hE m y).mp hxy))
      exact (hSiff y).mpr (Or.inr hmy)
    · have hxyL : M.RelByGraph L x y := hlocal x y hmx hxy
      exact (hSiff y).mpr
        (Or.inr (htrans m x y hmx hxyL))
  have hContained : ∀ a : V, M.mem a C → M.mem a S :=
    hC.2.2 S hmS hSclosed
  have hRegion : ∀ a : V, M.mem a C →
      a = m ∨ M.RelByGraph L m a := by
    intro a haC
    exact (hSiff a).mp (hContained a haC)
  have hGrowth : ∀ a b : V, M.mem a C →
      M.RelByGraph E a b → M.RelByGraph L a b := by
    intro a b haC hab
    obtain heq | hma := hRegion a haC
    · subst a
      exact (hL m b).mpr
        (M.positiveSpecker_local_strict_growth
          hnonempty m b hm ((hE m b).mp hab))
    · exact hlocal a b hma hab
  exact ⟨L, hL, hRegion, hGrowth, hirrefl, htrans⟩

/-- Strengthened Run 50 conclusion: for the ACTUAL least internal orbit,
    neither an independent growth graph, its strict order axioms, nor
    E-closure is an extra hypothesis.  The terminal and nonterminal
    arithmetic recursion lemmas are still explicit premises.

    `ρ 7` and `ρ 8` name the same actual E graph at the two formal levels
    needed to stratify the recursion predicate. -/
theorem PositiveModel.run51_full_orbit_recursion_from_actual_orbit
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (hAllFinite : ∀ S : V, NF0Specker.Run17.Finite M.mem S)
    (ρ : Nat → V) (C E m n : V)
    (h7 : ρ 7 = E) (h8 : ρ 8 = E) (h18 : ρ 18 = C)
    (hE : ∀ x y : V,
      M.RelByGraph E x y ↔ M.PositiveExponentStep x y)
    (hm : M.NonSingletonFrege m)
    (hmn : M.RelByGraph E m n)
    (hC : M.IsLeastGraphOrbit E m C)
    (hTerminalBase : ∀ a : V, M.mem a C →
      (∀ b : V, ¬ M.RelByGraph E a b) →
      M.Run45OrbitRecursionProperty E a)
    (hNonterminalStep : ∀ a b : V, M.mem a C →
      M.RelByGraph E a b →
      M.Run45OrbitRecursionProperty E b →
      M.Run45OrbitRecursionProperty E a) :
    ∀ a : V, M.mem a C →
      M.Run45OrbitRecursionProperty E a := by
  obtain ⟨L, _, _, hGrowth, hirrefl, htrans⟩ :=
    M.run51_strict_graph_and_orbit_growth
      hnonempty E m n C hE hm hmn hC
  exact M.run50_full_orbit_recursion_conditional
    hAllFinite ρ C E L h7 h8 h18
    hC.2.1 hTerminalBase hNonterminalStep
    hGrowth hirrefl htrans

end NFMinusZero


==> anc/Speck-Infinity-main/NF0Specker/Run52.lean <==
import NF0Specker.Run51

/-!
Run 52: eliminate the two remaining recursion-case hypotheses in Run 51.
This is UNCOMPILED Lean source. No additional NF-0 axioms.
The result is conditional only on explicitly witnessed initial data:
  * the user's exact all-finite reductio,
  * the actual partial E graph and its boundary data,
  * a non-singleton seed with one E edge,
  * the genuine least orbit of that seed,
  * the syntactic valuation's two graph slots and orbit slot.
The seed is not yet explicitly constructed as 2_F, and no parity contradiction
is claimed.
-/
namespace NFMinusZero

/-- T preserves the non-singleton sector: if `m` has a USC representative
with at least two distinct underlying elements, every witness of T(m)
again has such a representative.  There is no global singleton function. -/
theorem PositiveModel.run52_typeRaise_nonSingleton
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (m tm : V)
    (hm : M.NonSingletonFrege m)
    (htm : M.PositiveTypeRaise m tm) :
    M.NonSingletonFrege tm := by
  obtain ⟨A, U, a, b, hU, hmU, ha, hb, hab⟩ := hm
  obtain ⟨sa, hsa⟩ := M.singleton_exists a
  obtain ⟨sb, hsb⟩ := M.singleton_exists b
  have hsaU : M.mem sa U := (hU sa).mpr ⟨a, ha, hsa⟩
  have hsbU : M.mem sb U := (hU sb).mpr ⟨b, hb, hsb⟩
  have hsab : sa ≠ sb := by
    intro heq
    have hbs : M.IsSingleton b sa := by simpa [← heq] using hsb
    exact hab (M.singleton_source_unique a b sa hsa hbs)
  obtain ⟨UU, hUU⟩ := M.USC_exists U (hnonempty U)
  obtain ⟨tm0, htm0⟩ := M.fregeClass_exists UU (hnonempty UU)
  have hT0 : M.PositiveTypeRaise m tm0 :=
    ⟨U, UU, hmU, hUU, htm0⟩
  have heq : tm0 = tm :=
    M.positiveTypeRaise_functional hnonempty m tm0 tm hT0 htm
  have htmUU : M.IsFregeClass tm UU := by simpa [heq] using htm0
  exact ⟨U, UU, sa, sb, hUU, htmUU, hsaU, hsbU, hsab⟩

/-- The orbit region lemma supplies a Frege-class representative for
any orbit point: the seed has one, while anything strictly above it has
a representative by the very definition of strict Frege comparison. -/
theorem PositiveModel.run52_orbit_point_has_frege_rep
    {V : Type*} (M : PositiveModel V)
    (m C a : V)
    (hm : M.NonSingletonFrege m)
    (hRegion : ∀ x : V, M.mem x C →
      x = m ∨ M.StrictFregeBelow m x)
    (haC : M.mem a C) :
    ∃ A : V, M.IsFregeClass a A := by
  rcases hRegion a haC with ham | hma
  · rcases hm with ⟨A, U, x, y, hU, hmU, hx, hy, hxy⟩
    exact ⟨U, by simpa [ham] using hmU⟩
  · rcases hma with ⟨X, Y, hmX, haY, hXY⟩
    exact ⟨Y, haY⟩

end NFMinusZero

namespace NF0Specker.Run52

private abbrev old {V : Type*} (M : NF0Specker.Run17.PositiveModel V) :
    NFMinusZero.PositiveModel V := NF0Specker.Run36.toOriginal M

/-- Instantiate the general terminal theorem at *every* terminal point
of the actual orbit, after obtaining its Frege representative via the
orbit-region lemma.  No assumption of terminal recursion remains. -/
theorem terminal_base_on_actual_orbit
    {V : Type*} (M : NF0Specker.Run17.PositiveModel V)
    (hAllFinite : ∀ S : V, NF0Specker.Run17.Finite M.mem S)
    (E V0 U UU kappa lambda m C : V)
    (hV0 : ∀ x : V, M.mem x V0)
    (hU : (old M).IsUSC U V0)
    (hUU : (old M).IsUSC UU U)
    (hkappa : (old M).IsFregeClass kappa U)
    (hlambda : (old M).IsFregeClass lambda UU)
    (hElambda : (old M).RelByGraph E lambda kappa)
    (hE : ∀ x y : V,
      (old M).RelByGraph E x y ↔ (old M).PositiveExponentStep x y)
    (hEfunctional : ∀ x y z : V,
      (old M).RelByGraph E x y →
      (old M).RelByGraph E x z → y = z)
    (hm : (old M).NonSingletonFrege m)
    (hRegion : ∀ x : V, M.mem x C →
      x = m ∨ (old M).StrictFregeBelow m x) :
    ∀ a : V, M.mem a C →
      (∀ b : V, ¬ (old M).RelByGraph E a b) →
      (old M).Run45OrbitRecursionProperty E a := by
  intro a haC haTerminal
  obtain ⟨A, haA⟩ :=
    (old M).run52_orbit_point_has_frege_rep m C a hm hRegion haC
  obtain ⟨ta, b, CTa, hta, hTab, hbTerminal, hCTa, hne, hCTaTwo⟩ :=
    NF0Specker.Run43.generalTerminalOrbit_from_exactFinite
      M hAllFinite E V0 U UU kappa lambda a A
      hV0 hU hUU hkappa hlambda haA
      hE hEfunctional hElambda haTerminal
  exact (old M).run45_terminal_recursion_witnesses_exist
    M.no_empty E a ta b hEfunctional hta haTerminal hTab hbTerminal

/-- Pointwise nonterminal orbit recursion, now with witnesses packed
from P(b), and with the raised-seed non-singleton and old successor
functionality obligations discharged by construction. -/
theorem nonterminal_step_on_actual_orbit
    {V : Type*} (M : NF0Specker.Run17.PositiveModel V)
    (E m C : V)
    (hE : ∀ x y : V,
      (old M).RelByGraph E x y ↔ (old M).PositiveExponentStep x y)
    (hm : (old M).NonSingletonFrege m)
    (hRegion : ∀ x : V, M.mem x C →
      x = m ∨ (old M).StrictFregeBelow m x) :
    ∀ a b : V, M.mem a C →
      (old M).RelByGraph E a b →
      (old M).Run45OrbitRecursionProperty E b →
      (old M).Run45OrbitRecursionProperty E a := by
  intro a b haC hab hPb
  rcases hPb with
    ⟨tb, Cb, CTb, d, td, v, htb, hCb, hCTb, hd, htd, hv, hTail⟩
  obtain ⟨A, haA⟩ :=
    (old M).run52_orbit_point_has_frege_rep m C a hm hRegion haC
  obtain ⟨ta, hta, _⟩ :=
    (old M).positiveTypeRaise_existsUnique M.no_empty a A haA
  obtain ⟨Ca, hCa⟩ := (old M).leastOrbit_exists E a
  obtain ⟨CTa, hCTa⟩ := (old M).leastOrbit_exists E ta
  obtain ⟨c, hc⟩ := (old M).fregeClass_exists Ca ⟨a, hCa.1⟩
  obtain ⟨u, hu⟩ := (old M).fregeClass_exists CTa ⟨ta, hCTa.1⟩
  obtain ⟨tc, htc, _⟩ :=
    (old M).positiveTypeRaise_existsUnique M.no_empty c Ca hc
  have haNon : (old M).NonSingletonFrege a := by
    rcases hRegion a haC with ham | hma
    · simpa [ham] using hm
    · exact (old M).nonSingletonFrege_of_strict_below_E_domain
        M.no_empty m a b hm hma ((hE a b).mp hab)
  have htaNon : (old M).NonSingletonFrege ta :=
    (old M).run52_typeRaise_nonSingleton M.no_empty a ta haNon hta
  have hTaTb : (old M).RelByGraph E ta tb :=
    (old M).positiveExponentGraph_typeRaise_commutes_exact
      M.no_empty E a b ta tb hE hab hta htb
  have hSuccFunctional : ∀ x y z : V,
      (old M).IsPositiveFregeSuccessor x y →
      (old M).IsPositiveFregeSuccessor x z → y = z := by
    intro x y z hxy hxz
    exact NF0Specker.Run44.oldSuccessorFunctional_of_exactModel
      M x y z hxy hxz
  have hStep : (old M).IsPositiveFregeSuccessor tc u :=
    (old M).run44_nonterminal_orbit_recursion_step
      M.no_empty E a b ta tb Ca Cb CTa CTb d c td tc v u
      hE haNon htaNon hab hTaTb
      hCa hCb hCTa hCTb hd hc hv hu htd htc hTail hSuccFunctional
  exact ⟨ta, Ca, CTa, c, tc, u,
    hta, hCa, hCTa, hc, htc, hu, hStep⟩

/-- Assemble Run 51 with its terminal and nonterminal case hypotheses
now constructed.  Initial seed, global E/boundary and least-orbit
witnesses are still explicit; this is NOT the parity contradiction. -/
theorem orbit_recursion_from_actual_boundary
    {V : Type*} (M : NF0Specker.Run17.PositiveModel V)
    (hAllFinite : ∀ S : V, NF0Specker.Run17.Finite M.mem S)
    (ρ : Nat → V) (E V0 U UU kappa lambda m n C : V)
    (h7 : ρ 7 = E) (h8 : ρ 8 = E) (h18 : ρ 18 = C)
    (hV0 : ∀ x : V, M.mem x V0)
    (hU : (old M).IsUSC U V0)
    (hUU : (old M).IsUSC UU U)
    (hkappa : (old M).IsFregeClass kappa U)
    (hlambda : (old M).IsFregeClass lambda UU)
    (hElambda : (old M).RelByGraph E lambda kappa)
    (hE : ∀ x y : V,
      (old M).RelByGraph E x y ↔ (old M).PositiveExponentStep x y)
    (hEfunctional : ∀ x y z : V,
      (old M).RelByGraph E x y →
      (old M).RelByGraph E x z → y = z)
    (hm : (old M).NonSingletonFrege m)
    (hmn : (old M).RelByGraph E m n)
    (hC : (old M).IsLeastGraphOrbit E m C) :
    ∀ a : V, M.mem a C →
      (old M).Run45OrbitRecursionProperty E a := by
  obtain ⟨L, hL, hRegionL, hGrowth, hIrr, hTrans⟩ :=
    (old M).run51_strict_graph_and_orbit_growth
      M.no_empty E m n C hE hm hmn hC
  have hRegion : ∀ x : V, M.mem x C →
      x = m ∨ (old M).StrictFregeBelow m x := by
    intro x hxC
    rcases hRegionL x hxC with heq | hrel
    · exact Or.inl heq
    · exact Or.inr ((hL m x).mp hrel)
  have hTerm : ∀ a : V, M.mem a C →
      (∀ b : V, ¬ (old M).RelByGraph E a b) →
      (old M).Run45OrbitRecursionProperty E a :=
    terminal_base_on_actual_orbit M hAllFinite
      E V0 U UU kappa lambda m C
      hV0 hU hUU hkappa hlambda hElambda
      hE hEfunctional hm hRegion
  have hNonterm : ∀ a b : V, M.mem a C →
      (old M).RelByGraph E a b →
      (old M).Run45OrbitRecursionProperty E b →
      (old M).Run45OrbitRecursionProperty E a :=
    nonterminal_step_on_actual_orbit M E m C hE hm hRegion
  exact (old M).run51_full_orbit_recursion_from_actual_orbit
    M.no_empty hAllFinite ρ C E m n h7 h8 h18 hE hm hmn hC
    hTerm hNonterm

end NF0Specker.Run52


==> anc/Speck-Infinity-main/NF0Specker/Run53.lean <==
import NF0Specker.Run52

/-!
Run 53 — specialize the witnessed orbit recursion at the genuine two-point
Frege cardinal.  All objects and bijection graphs are internal to the same
homogeneous positive NF−0 model.

STATUS: UNCOMPILED source-level proof candidates.  No axiom of Counting,
Choice, empty set, or external chosen singleton map is assumed.

The completed mathematical reduction is:
  T(two) = two;
  P(two) -> Succ(T(|Phi(two)|), |Phi(two)|).
Parity preservation and successor reversal must still be proved in the
original internal arithmetic before claiming the contradiction.
-/
namespace NFMinusZero

/-- Positive comprehension constructs exactly two ordered pairs, without
having to form an empty graph. -/
theorem PositiveModel.run53_twoPairGraph_exists {V : Type*}
    (M : PositiveModel V) (a b u v : V) :
    ∃ G : V, ∀ x y : V,
      M.RelByGraph G x y ↔
        (x = a ∧ y = u) ∨ (x = b ∧ y = v) := by
  obtain ⟨p, hp⟩ := M.kuratowski_pair_exists a u
  obtain ⟨q, hq⟩ := M.kuratowski_pair_exists b v
  obtain ⟨G, hG⟩ := M.unordered_pair_exists p q
  refine ⟨G, ?_⟩
  intro x y
  constructor
  · rintro ⟨r, hr, hrG⟩
    rcases (hG r).mp hrG with hrp | hrq <;> subst r
    · obtain ⟨hxa, hyu⟩ := M.kuratowski_pair_injective x y a u p hr hp
      exact Or.inl ⟨hxa, hyu⟩
    · obtain ⟨hxb, hyv⟩ := M.kuratowski_pair_injective x y b v q hr hq
      exact Or.inr ⟨hxb, hyv⟩
  · rintro (⟨rfl, rfl⟩ | ⟨rfl, rfl⟩)
    · exact ⟨p, hp, (hG p).mpr (Or.inl rfl)⟩
    · exact ⟨q, hq, (hG q).mpr (Or.inr rfl)⟩

/-- An actual homogeneous old bijection, not an external Equiv, between
any two genuine two-element sets. -/
theorem PositiveModel.run53_twoPointBijection_exists {V : Type*}
    (M : PositiveModel V) (A B a b u v : V)
    (hA : ∀ x : V, M.mem x A ↔ x = a ∨ x = b)
    (hB : ∀ y : V, M.mem y B ↔ y = u ∨ y = v)
    (hab : a ≠ b) (huv : u ≠ v) :
    M.Equinumerous A B := by
  obtain ⟨G, hG⟩ := M.run53_twoPairGraph_exists a b u v
  have hGa (y : V) : M.RelByGraph G a y ↔ y = u := by
    rw [hG]
    simp [hab]
  have hGb (y : V) : M.RelByGraph G b y ↔ y = v := by
    rw [hG]
    simp [hab.symm]
  have hGu (x : V) : M.RelByGraph G x u ↔ x = a := by
    rw [hG]
    simp [huv]
  have hGv (x : V) : M.RelByGraph G x v ↔ x = b := by
    rw [hG]
    simp [huv.symm]
  refine ⟨G, ?_, ?_, ?_⟩
  · intro x y hxy
    rcases (hG x y).mp hxy with ⟨hxa, hyu⟩ | ⟨hxb, hyv⟩ <;>
      subst x <;> subst y
    · exact ⟨(hA a).mpr (Or.inl rfl), (hB u).mpr (Or.inl rfl)⟩
    · exact ⟨(hA b).mpr (Or.inr rfl), (hB v).mpr (Or.inr rfl)⟩
  · intro x hx
    rcases (hA x).mp hx with rfl | rfl
    · refine ⟨u, ⟨(hGa u).mpr rfl, (hB u).mpr (Or.inl rfl)⟩, ?_⟩
      intro y hy
      exact (hGa y).mp hy.1
    · refine ⟨v, ⟨(hGb v).mpr rfl, (hB v).mpr (Or.inr rfl)⟩, ?_⟩
      intro y hy
      exact (hGb y).mp hy.1
  · intro y hy
    rcases (hB y).mp hy with rfl | rfl
    · refine ⟨a, ⟨(hGu a).mpr rfl, (hA a).mpr (Or.inl rfl)⟩, ?_⟩
      intro x hx
      exact (hGu x).mp hx.1
    · refine ⟨b, ⟨(hGv b).mpr rfl, (hA b).mpr (Or.inr rfl)⟩, ?_⟩
      intro x hx
      exact (hGv x).mp hx.1

/-- On a genuine two-element Frege cardinal, T has the SAME value as its
input.  The graph from the first theorem gives A≈USC(A) internally. -/
theorem PositiveModel.run53_twoFrege_typeRaise_fixed {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (A a b two : V)
    (hA : ∀ x : V, M.mem x A ↔ x = a ∨ x = b)
    (hab : a ≠ b)
    (htwo : M.IsFregeClass two A) :
    M.PositiveTypeRaise two two := by
  obtain ⟨U, hU⟩ := M.USC_exists A
    ⟨a, (hA a).mpr (Or.inl rfl)⟩
  obtain ⟨sa, hsa⟩ := M.singleton_exists a
  obtain ⟨sb, hsb⟩ := M.singleton_exists b
  have hsab : sa ≠ sb := by
    intro hEq
    have hbsa : M.IsSingleton b sa := by simpa [hEq] using hsb
    exact hab (M.singleton_source_unique a b sa hsa hbsa)
  have hUexact : ∀ x : V, M.mem x U ↔ x = sa ∨ x = sb :=
    M.usc_of_pair_exact a b A sa sb U hA hsa hsb hU
  have hAU : M.Equinumerous A U :=
    M.run53_twoPointBijection_exists A U a b sa sb hA hUexact hab hsab
  have htwoU : M.IsFregeClass two U :=
    M.fregeClass_rep_independent hnonempty two A U htwo hAU
  exact ⟨A, U, htwo, hU, htwoU⟩

/-- If a seed is a genuine T-fixed Frege cardinal, then its semantic
orbit-recursion conclusion is the precise one-point-successor equation
Succ(T(n),n), where n is the Frege cardinal of the seed's least orbit. -/
theorem PositiveModel.run53_orbit_property_at_fixed_seed {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (E seed C : V)
    (hC : M.IsLeastGraphOrbit E seed C)
    (hFixed : M.PositiveTypeRaise seed seed)
    (hP : M.Run45OrbitRecursionProperty E seed) :
    ∃ n tn : V,
      M.IsFregeClass n C ∧
      M.PositiveTypeRaise n tn ∧
      M.IsPositiveFregeSuccessor tn n := by
  rcases hP with ⟨ts, Cs, CTs, n, tn, u,
    hts, hCs, hCTs, hn, htn, hu, hSucc⟩
  have htsEq : ts = seed :=
    M.positiveTypeRaise_functional hnonempty seed ts seed hts hFixed
  have hCsEq : Cs = C := M.leastOrbit_unique E seed Cs C hCs hC
  have hCTs' : M.IsLeastGraphOrbit E seed CTs := by
    simpa [htsEq] using hCTs
  have hCTsEq : CTs = C := M.leastOrbit_unique E seed CTs C hCTs' hC
  have hnC : M.IsFregeClass n C := by simpa [hCsEq] using hn
  have huC : M.IsFregeClass u C := by simpa [hCTsEq] using hu
  have hnu : n = u := M.fregeClass_unique C n u hnC huC
  refine ⟨n, tn, hnC, htn, ?_⟩
  simpa [← hnu] using hSucc

/-- Mathematical parity endpoint made explicit: if one-point successor
reverses an internal parity predicate, while T preserves that parity,
the witnessed successor equation at a T-fixed seed is impossible.

The two parity laws are HYPOTHESES here and remain to be proved in the
original positive NF−0 arithmetic; this theorem does not assume them as
set-theoretic axioms or claim to establish Infinity. -/
theorem PositiveModel.run53_parity_contradiction_if_laws {V : Type*}
    (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (parity : V → Prop)
    (hTP : ∀ a ta : V, M.PositiveTypeRaise a ta →
      (parity a ↔ parity ta))
    (hSuccFlip : ∀ a b : V, M.IsPositiveFregeSuccessor a b →
      (parity a ↔ ¬ parity b))
    (E seed C : V)
    (hC : M.IsLeastGraphOrbit E seed C)
    (hFixed : M.PositiveTypeRaise seed seed)
    (hP : M.Run45OrbitRecursionProperty E seed) : False := by
  obtain ⟨n, tn, _, htn, hSucc⟩ :=
    M.run53_orbit_property_at_fixed_seed hnonempty E seed C hC hFixed hP
  have hp : parity n ↔ parity tn := hTP n tn htn
  have hf : parity tn ↔ ¬ parity n := hSuccFlip tn n hSucc
  classical
  by_cases hn : parity n
  · exact (hf.mp (hp.mp hn)) hn
  · exact hn (hp.mpr (hf.mpr hn))

end NFMinusZero

namespace NF0Specker.Run53

private abbrev old {V : Type*} (M : NF0Specker.Run17.PositiveModel V) :
    NFMinusZero.PositiveModel V := NF0Specker.Run36.toOriginal M

/-- This is the Run 52 theorem SPECIALIZED TO A GENUINE TWO-POINT FREGE
SEED, with the T-fixedness and non-singleton premises constructed rather
than added as assumptions.  Its conclusion is the internally witnessed
cardinal successor equation, not an external Nat equality. -/
theorem actual_two_seed_gives_final_successor
    {V : Type*} (M : NF0Specker.Run17.PositiveModel V)
    (hAllFinite : ∀ S : V, NF0Specker.Run17.Finite M.mem S)
    (ρ : Nat → V)
    (E V0 U0 U1 kappa lambda A a b U2 two next C : V)
    (h7 : ρ 7 = E) (h8 : ρ 8 = E) (h18 : ρ 18 = C)
    (hV0 : ∀ x : V, M.mem x V0)
    (hU0 : (old M).IsUSC U0 V0)
    (hU1 : (old M).IsUSC U1 U0)
    (hkappa : (old M).IsFregeClass kappa U0)
    (hlambda : (old M).IsFregeClass lambda U1)
    (hElambda : (old M).RelByGraph E lambda kappa)
    (hE : ∀ x y : V,
      (old M).RelByGraph E x y ↔ (old M).PositiveExponentStep x y)
    (hEfunctional : ∀ x y z : V,
      (old M).RelByGraph E x y →
      (old M).RelByGraph E x z → y = z)
    (hA : ∀ x : V, M.mem x A ↔ x = a ∨ x = b)
    (hab : a ≠ b)
    (hU2 : (old M).IsUSC U2 A)
    (htwo : (old M).IsFregeClass two U2)
    (hTwoStep : (old M).RelByGraph E two next)
    (hC : (old M).IsLeastGraphOrbit E two C) :
    ∃ len tlen : V,
      (old M).IsFregeClass len C ∧
      (old M).PositiveTypeRaise len tlen ∧
      (old M).IsPositiveFregeSuccessor tlen len := by
  let O := old M
  obtain ⟨sa, hsa⟩ := O.singleton_exists a
  obtain ⟨sb, hsb⟩ := O.singleton_exists b
  have hneq : sa ≠ sb := by
    intro hEq
    have hbsa : O.IsSingleton b sa := by simpa [hEq] using hsb
    exact hab (O.singleton_source_unique a b sa hsa hbsa)
  have hUexact : ∀ x : V, M.mem x U2 ↔ x = sa ∨ x = sb :=
    O.usc_of_pair_exact a b A sa sb U2 hA hsa hsb hU2
  have hFixed : O.PositiveTypeRaise two two :=
    O.run53_twoFrege_typeRaise_fixed M.no_empty
      U2 sa sb two hUexact hneq htwo
  have hNon : O.NonSingletonFrege two :=
    ⟨A, U2, a, b, hU2, htwo,
      (hA a).mpr (Or.inl rfl),
      (hA b).mpr (Or.inr rfl), hab⟩
  have hEvery : ∀ x : V, M.mem x C →
      O.Run45OrbitRecursionProperty E x :=
    NF0Specker.Run52.orbit_recursion_from_actual_boundary
      M hAllFinite ρ E V0 U0 U1 kappa lambda two next C
      h7 h8 h18 hV0 hU0 hU1 hkappa hlambda hElambda
      hE hEfunctional hNon hTwoStep hC
  exact O.run53_orbit_property_at_fixed_seed M.no_empty
    E two C hC hFixed (hEvery two hC.1)

end NF0Specker.Run53

namespace NF0Specker.Run53

/-- Eliminate three arbitrary valuation equalities and the independent
E-functionality premise from the preceding theorem.  Its parameter
slots 7 and 8 are *literally the same* actual E-graph, while 18 is C.
Functionality is derived from the original internal exponentiation
relation and no-empty, not assumed as a separate axiom. -/
theorem actual_two_seed_final_successor_no_valuation
    {V : Type*} (M : NF0Specker.Run17.PositiveModel V)
    (hAllFinite : ∀ S : V, NF0Specker.Run17.Finite M.mem S)
    (E V0 U0 U1 kappa lambda A a b U2 two next C : V)
    (hV0 : ∀ x : V, M.mem x V0)
    (hU0 : (old M).IsUSC U0 V0)
    (hU1 : (old M).IsUSC U1 U0)
    (hkappa : (old M).IsFregeClass kappa U0)
    (hlambda : (old M).IsFregeClass lambda U1)
    (hElambda : (old M).RelByGraph E lambda kappa)
    (hE : ∀ x y : V,
      (old M).RelByGraph E x y ↔ (old M).PositiveExponentStep x y)
    (hA : ∀ x : V, M.mem x A ↔ x = a ∨ x = b)
    (hab : a ≠ b)
    (hU2 : (old M).IsUSC U2 A)
    (htwo : (old M).IsFregeClass two U2)
    (hTwoStep : (old M).RelByGraph E two next)
    (hC : (old M).IsLeastGraphOrbit E two C) :
    ∃ len tlen : V,
      (old M).IsFregeClass len C ∧
      (old M).PositiveTypeRaise len tlen ∧
      (old M).IsPositiveFregeSuccessor tlen len := by
  let ρ : Nat → V := fun i => if i = 18 then C else E
  have h7 : ρ 7 = E := by simp [ρ]
  have h8 : ρ 8 = E := by simp [ρ]
  have h18 : ρ 18 = C := by simp [ρ]
  have hEfunctional : ∀ x y z : V,
      (old M).RelByGraph E x y →
      (old M).RelByGraph E x z → y = z := by
    intro x y z hxy hxz
    exact (old M).positiveExponentStep_functional M.no_empty
      x y z ((hE x y).mp hxy) ((hE x z).mp hxz)
  exact actual_two_seed_gives_final_successor M hAllFinite ρ
    E V0 U0 U1 kappa lambda A a b U2 two next C
    h7 h8 h18 hV0 hU0 hU1 hkappa hlambda hElambda
    hE hEfunctional hA hab hU2 htwo hTwoStep hC

end NF0Specker.Run53


==> anc/Speck-Infinity-main/NF0Specker/Run54.lean <==
import NF0Specker.Run53

/-!
Run 54 — semantic internal parity transfer through USC.

This module introduces SEMANTIC internal parity witnesses which match the
intended equal-halves/one-remaining-point interpretation of the separate
stratified `evenOldSetExpandedCode` / `oddOldSetExpandedCode` in the optional
Tarski appendix.  It does NOT yet assert that the appendix codes express these
predicates; this requires its own correctness proofs.

Crucially, all equipotences are genuine old internally represented
Kuratowski bijection graphs, rather than external Equiv or Cardinal.mk.

STATUS: UNCOMPILED; no kernel verification; no extra axioms, Choice,
Counting, external singleton function, or old empty set.
-/
namespace NFMinusZero

/-- An internal even set: a partition into two old sets joined by a genuine
internally represented bijection graph. In the no-empty branch the two blocks
are automatically inhabited. -/
def PositiveModel.Run54EvenOldSet {V : Type*}
    (M : PositiveModel V) (A : V) : Prop :=
  ∃ X Y G : V,
    (∀ z : V, M.mem z A ↔ M.mem z X ∨ M.mem z Y) ∧
    (∀ z : V, ¬ (M.mem z X ∧ M.mem z Y)) ∧
    M.BijectionGraph G X Y

/-- Internal oddness is one point, or one point beyond an internal even set.
This is equivalent to the appendix's 'equal halves plus one point' at the
semantic level once existence and correctness of those parity codes are shown.
-/
def PositiveModel.Run54OddOldSet {V : Type*}
    (M : PositiveModel V) (A : V) : Prop :=
  (∃ p : V, M.IsSingleton p A) ∨
  (∃ B p : V, M.Run54EvenOldSet B ∧
    M.IsOldOnePointExtension B A p)

/-- The internal singleton collection of an even old set is even.
The equipotence of the raised blocks is witnessed by the already constructed
OLD graph in `uscBijection_lifts`. -/
theorem PositiveModel.run54_even_USC
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (A U : V) (hU : M.IsUSC U A)
    (hEven : M.Run54EvenOldSet A) :
    M.Run54EvenOldSet U := by
  obtain ⟨X, Y, G, hCover, hDisj, hG⟩ := hEven
  obtain ⟨UX, hUX⟩ := M.USC_exists X (hnonempty X)
  obtain ⟨UY, hUY⟩ := M.USC_exists Y (hnonempty Y)
  obtain ⟨H, hH, _⟩ :=
    M.uscBijection_lifts hnonempty X Y UX UY G hUX hUY hG
  refine ⟨UX, UY, H, ?_, ?_, hH⟩
  · intro s
    constructor
    · intro hs
      obtain ⟨a, ha, hsa⟩ := (hU s).mp hs
      rcases (hCover a).mp ha with hx | hy
      · exact Or.inl ((hUX s).mpr ⟨a, hx, hsa⟩)
      · exact Or.inr ((hUY s).mpr ⟨a, hy, hsa⟩)
    · intro hs
      rcases hs with hsX | hsY
      · obtain ⟨a, ha, hsa⟩ := (hUX s).mp hsX
        exact (hU s).mpr ⟨a, (hCover a).mpr (Or.inl ha), hsa⟩
      · obtain ⟨a, ha, hsa⟩ := (hUY s).mp hsY
        exact (hU s).mpr ⟨a, (hCover a).mpr (Or.inr ha), hsa⟩
  · intro s hs
    obtain ⟨a, ha, hsa⟩ := (hUX s).mp hs.1
    obtain ⟨b, hb, hsb⟩ := (hUY s).mp hs.2
    have hab : a = b := M.singleton_source_unique a b s hsa hsb
    have haY : M.mem a Y := by simpa [hab] using hb
    exact hDisj a ⟨ha, haY⟩

/-- The USC of a singleton is again a singleton, without postulating a
universe-wide singleton function. -/
theorem PositiveModel.run54_singleton_USC
    {V : Type*} (M : PositiveModel V)
    (A U p : V) (hA : M.IsSingleton p A)
    (hU : M.IsUSC U A) :
    ∃ s : V, M.IsSingleton s U := by
  obtain ⟨s, hs⟩ := M.singleton_exists p
  refine ⟨s, ?_⟩
  intro z
  constructor
  · intro hz
    obtain ⟨a, ha, hza⟩ := (hU z).mp hz
    have hap : a = p := (hA a).mp ha
    subst a
    exact M.singleton_unique p z s hza hs
  · intro hz
    subst z
    exact (hU s).mpr ⟨p, (hA p).mpr rfl, hs⟩

/-- The singleton collection transports an actual one-point extension,
with its *new point* replaced by the singleton of the original fresh point.
Every set here is inhabited; no empty relative complement is formed. -/
theorem PositiveModel.run54_onePoint_USC
    {V : Type*} (M : PositiveModel V)
    (B A UB UA p : V)
    (hB : M.IsUSC UB B) (hA : M.IsUSC UA A)
    (hExt : M.IsOldOnePointExtension B A p) :
    ∃ sp : V, M.IsOldOnePointExtension UB UA sp := by
  obtain ⟨sp, hsp⟩ := M.singleton_exists p
  refine ⟨sp, ?_⟩
  constructor
  · intro s
    constructor
    · intro hs
      obtain ⟨a, ha, hsa⟩ := (hA s).mp hs
      rcases (hExt.1 a).mp ha with hap | haB
      · subst a
        exact Or.inl (M.singleton_unique p s sp hsa hsp)
      · exact Or.inr ((hB s).mpr ⟨a, haB, hsa⟩)
    · intro hs
      rcases hs with hssp | hsB
      · subst s
        exact (hA sp).mpr
          ⟨p, (hExt.1 p).mpr (Or.inl rfl), hsp⟩
      · obtain ⟨a, haB, hsa⟩ := (hB s).mp hsB
        exact (hA s).mpr
          ⟨a, (hExt.1 a).mpr (Or.inr haB), hsa⟩
  · intro hspUB
    obtain ⟨a, haB, hasp⟩ := (hB sp).mp hspUB
    have hap : a = p := M.singleton_source_unique a p sp hasp hsp
    exact hExt.2 (hap ▸ haB)

/-- USC preserves internal oddness as well as internal evenness.
This is a semantic theorem about *existing* internally represented USC
sets; it is not the not-yet-proved syntactic correctness of the parity code.
-/
theorem PositiveModel.run54_odd_USC
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (A U : V) (hU : M.IsUSC U A)
    (hOdd : M.Run54OddOldSet A) :
    M.Run54OddOldSet U := by
  rcases hOdd with ⟨p, hp⟩ | ⟨B, p, hEvenB, hExt⟩
  · left
    exact M.run54_singleton_USC A U p hp hU
  · right
    obtain ⟨UB, hUB⟩ := M.USC_exists B (hnonempty B)
    obtain ⟨sp, hsp⟩ := M.run54_onePoint_USC B A UB U p hUB hU hExt
    exact ⟨UB, sp, M.run54_even_USC hnonempty B UB hUB hEvenB, hsp⟩

/-- The forward half of the one-point parity-flip law is definitional in
this parity representation, and uses the original OLD successor relation. -/
theorem PositiveModel.run54_even_extension_is_odd
    {V : Type*} (M : PositiveModel V)
    (A B p : V) (hEven : M.Run54EvenOldSet A)
    (hExt : M.IsOldOnePointExtension A B p) :
    M.Run54OddOldSet B := by
  exact Or.inr ⟨A, p, hEven, hExt⟩

end NFMinusZero


==> anc/Speck-Infinity-main/NF0Specker/Run55.lean <==
import NF0Specker.Run54

/-!
Run 55: a precise OLD-set parity-reversal bridge.

This lemma discharges the partition logic of the odd-to-even successor
case once two positive one-point block extensions and an OLD bijection
extension graph have been constructed. It does NOT assert existence of
those extensions, parity exclusivity, or a full parity contradiction.

UNCOMPILED: Lean toolchain not present in the current environment.
-/
namespace NFMinusZero

/-- Extend an internally balanced positive partition by one fresh point
on each side. The two new blocks remain disjoint and cover the two-point
extension. The internally represented bijection H is a hypothesis whose
construction is a separate positive-comprehension obligation. -/
theorem PositiveModel.run55_two_fresh_points_make_even
    {V : Type*} (M : PositiveModel V)
    (B C D X Y Xp Yq G H p q : V)
    (hBcover : ∀ z : V, M.mem z B ↔ M.mem z X ∨ M.mem z Y)
    (hBdisj : ∀ z : V, ¬ (M.mem z X ∧ M.mem z Y))
    (_hG : M.BijectionGraph G X Y)
    (hC : M.IsOldOnePointExtension B C p)
    (hD : M.IsOldOnePointExtension C D q)
    (hXp : M.IsOldOnePointExtension X Xp p)
    (hYq : M.IsOldOnePointExtension Y Yq q)
    (hH : M.BijectionGraph H Xp Yq) :
    M.Run54EvenOldSet D := by
  have hpC : M.mem p C := (hC.1 p).mpr (Or.inl rfl)
  have hpq : p ≠ q := by
    intro heq
    exact hD.2 (by simpa [heq] using hpC)
  refine ⟨Xp, Yq, H, ?_, ?_, hH⟩
  · intro z
    simp only [hD.1 z, hC.1 z, hBcover z, hXp.1 z, hYq.1 z]
    tauto
  · intro z hz
    rcases (hXp.1 z).mp hz.1 with hzp | hzX
    · subst z
      rcases (hYq.1 p).mp hz.2 with hpq' | hpY
      · exact hpq hpq'
      · exact hC.2 ((hBcover p).mpr (Or.inr hpY))
    · rcases (hYq.1 z).mp hz.2 with hzq | hzY
      · subst z
        have hqB : M.mem q B := (hBcover q).mpr (Or.inl hzX)
        have hqC : M.mem q C := (hC.1 q).mpr (Or.inr hqB)
        exact hD.2 hqC
      · exact hBdisj z ⟨hzX, hzY⟩

end NFMinusZero


==> anc/Speck-Infinity-main/NF0Specker/Run56.lean <==
import NF0Specker.Run55

/-!
Run 56: Construct the missing *old* internal bijection graph for the
odd-to-even parity step.  All set constructors come from positive
stratified comprehension.  No external function, Choice, or empty set.

The source is uncompiled; this is a Lean 4 theorem candidate.
-/
namespace NFMinusZero

/-- Adding a fresh Kuratowski edge to an existing old bijection is itself
an internally represented old bijection between the one-point extensions.
Unlike the earlier Run55 lemma, the graph `H` is *constructed*, not assumed.
The new singleton-edge summand witnesses inhabitation, so no domain choice is needed. -/
theorem PositiveModel.run56_oldBijection_appendOnePair
    {V : Type*} (M : PositiveModel V)
    (G X Y Xp Yq p q : V)
    (hG : M.BijectionGraph G X Y)
    (hXp : M.IsOldOnePointExtension X Xp p)
    (hYq : M.IsOldOnePointExtension Y Yq q) :
    ∃ H : V, M.BijectionGraph H Xp Yq := by
  obtain ⟨code, hcode⟩ := M.kuratowski_pair_exists p q
  obtain ⟨single, hsingle⟩ := M.singleton_exists code
  obtain ⟨H, hH⟩ := M.binary_union_exists single G
    ⟨code, (hsingle code).mpr rfl⟩
  have hedge (x y : V) :
      M.RelByGraph H x y ↔
        M.RelByGraph G x y ∨ (x = p ∧ y = q) := by
    constructor
    · rintro ⟨c, hc, hcH⟩
      rcases (hH c).mp hcH with hcS | hcG
      · have hcz : c = code := (hsingle c).mp hcS
        subst c
        exact Or.inr (M.kuratowski_pair_injective x y p q code hc hcode)
      · exact Or.inl ⟨c, hc, hcG⟩
    · intro h
      rcases h with hOld | ⟨rfl, rfl⟩
      · obtain ⟨c, hc, hcG⟩ := hOld
        exact ⟨c, hc, (hH c).mpr (Or.inr hcG)⟩
      · exact ⟨code, hcode,
          (hH code).mpr (Or.inl ((hsingle code).mpr rfl))⟩
  have hLegal (x y : V) (h : M.RelByGraph H x y) :
      M.mem x Xp ∧ M.mem y Yq := by
    rcases (hedge x y).mp h with hOld | ⟨hxp, hyq⟩
    · obtain ⟨hx, hy⟩ := hG.1 x y hOld
      exact ⟨(hXp.1 x).mpr (Or.inr hx),
        (hYq.1 y).mpr (Or.inr hy)⟩
    · subst x
      subst y
      exact ⟨(hXp.1 p).mpr (Or.inl rfl),
        (hYq.1 q).mpr (Or.inl rfl)⟩
  have hFun (x y z : V)
      (hxy : M.RelByGraph H x y)
      (hxz : M.RelByGraph H x z) : y = z := by
    rcases (hedge x y).mp hxy with hOldY | ⟨hxp, hyq⟩
    · rcases (hedge x z).mp hxz with hOldZ | ⟨hxp', hzq⟩
      · obtain ⟨_, hyB⟩ := hG.1 x y hOldY
        obtain ⟨_, hzB⟩ := hG.1 x z hOldZ
        obtain ⟨w, hw, huniq⟩ := hG.2.1 x (hG.1 x y hOldY).1
        exact (huniq y ⟨hOldY, hyB⟩).trans
          (huniq z ⟨hOldZ, hzB⟩).symm
      · have hxX := (hG.1 x y hOldY).1
        exact False.elim (hXp.2 (hxp' ▸ hxX))
    · rcases (hedge x z).mp hxz with hOldZ | ⟨_, hzq⟩
      · have hxX := (hG.1 x z hOldZ).1
        exact False.elim (hXp.2 (hxp ▸ hxX))
      · exact hyq.trans hzq.symm
  have hInj (x z y : V)
      (hxy : M.RelByGraph H x y)
      (hzy : M.RelByGraph H z y) : x = z := by
    rcases (hedge x y).mp hxy with hOldX | ⟨hxp, hyq⟩
    · rcases (hedge z y).mp hzy with hOldZ | ⟨hzp, hyq'⟩
      · have hxX := (hG.1 x y hOldX).1
        have hzX := (hG.1 z y hOldZ).1
        obtain ⟨w, hw, huniq⟩ := hG.2.2 y (hG.1 x y hOldX).2
        exact (huniq x ⟨hOldX, hxX⟩).trans
          (huniq z ⟨hOldZ, hzX⟩).symm
      · have hyY := (hG.1 x y hOldX).2
        exact False.elim (hYq.2 (hyq' ▸ hyY))
    · rcases (hedge z y).mp hzy with hOldZ | ⟨hzp, _⟩
      · have hyY := (hG.1 z y hOldZ).2
        exact False.elim (hYq.2 (hyq ▸ hyY))
      · exact hxp.trans hzp.symm
  refine ⟨H, ?_⟩
  constructor
  · exact hLegal
  constructor
  · intro x hx
    rcases (hXp.1 x).mp hx with hxp | hxX
    · subst x
      refine ⟨q, ⟨(hedge p q).mpr (Or.inr ⟨rfl, rfl⟩),
        (hYq.1 q).mpr (Or.inl rfl)⟩, ?_⟩
      intro y hy
      exact (hFun p y q hy.1
        ((hedge p q).mpr (Or.inr ⟨rfl, rfl⟩)))
    · obtain ⟨y, ⟨hOld, hyY⟩, _⟩ := hG.2.1 x hxX
      have hxy : M.RelByGraph H x y := (hedge x y).mpr (Or.inl hOld)
      refine ⟨y, ⟨hxy, (hYq.1 y).mpr (Or.inr hyY)⟩, ?_⟩
      intro z hz
      exact (hFun x z y hz.1 hxy)
  · intro y hy
    rcases (hYq.1 y).mp hy with hyq | hyY
    · subst y
      refine ⟨p, ⟨(hedge p q).mpr (Or.inr ⟨rfl, rfl⟩),
        (hXp.1 p).mpr (Or.inl rfl)⟩, ?_⟩
      intro x hx
      exact (hInj x p q hx.1
        ((hedge p q).mpr (Or.inr ⟨rfl, rfl⟩)))
    · obtain ⟨x, ⟨hOld, hxX⟩, _⟩ := hG.2.2 y hyY
      have hxy : M.RelByGraph H x y := (hedge x y).mpr (Or.inl hOld)
      refine ⟨x, ⟨hxy, (hXp.1 x).mpr (Or.inr hxX)⟩, ?_⟩
      intro z hz
      exact (hInj z x y hz.1 hxy)

/-- Upgrade Run55: construct the OLD graph H rather than ask for it.
The four one-point extension sets remain genuine, explicitly supplied
witnesses; their construction is a separate use of positive comprehension. -/
theorem PositiveModel.run56_two_fresh_points_even_graph_constructed
    {V : Type*} (M : PositiveModel V)
    (B C D X Y Xp Yq G p q : V)
    (hCover : ∀ z : V, M.mem z B ↔ M.mem z X ∨ M.mem z Y)
    (hDisj : ∀ z : V, ¬ (M.mem z X ∧ M.mem z Y))
    (hG : M.BijectionGraph G X Y)
    (hC : M.IsOldOnePointExtension B C p)
    (hD : M.IsOldOnePointExtension C D q)
    (hXp : M.IsOldOnePointExtension X Xp p)
    (hYq : M.IsOldOnePointExtension Y Yq q) :
    M.Run54EvenOldSet D := by
  obtain ⟨H, hH⟩ := M.run56_oldBijection_appendOnePair
    G X Y Xp Yq p q hG hXp hYq
  exact M.run55_two_fresh_points_make_even
    B C D X Y Xp Yq G H p q hCover hDisj hG hC hD hXp hYq hH



/-- Positive stratified comprehension supplies a one-point extension of
any OLD set when the adjoined point is genuinely fresh.  We put the
nonempty singleton first, so the union never requires an empty witness. -/
theorem PositiveModel.run56_oldOnePointExtension_exists
    {V : Type*} (M : PositiveModel V) (A p : V)
    (hp : ¬ M.mem p A) :
    ∃ B : V, M.IsOldOnePointExtension A B p := by
  obtain ⟨S, hS⟩ := M.singleton_exists p
  obtain ⟨B, hB⟩ := M.binary_union_exists S A
    ⟨p, (hS p).mpr rfl⟩
  refine ⟨B, ?_, hp⟩
  intro x
  constructor
  · intro hx
    rcases (hB x).mp hx with hxS | hxA
    · exact Or.inl ((hS x).mp hxS)
    · exact Or.inr hxA
  · intro hx
    rcases hx with hxp | hxA
    · subst x
      exact (hB p).mpr (Or.inl ((hS p).mpr rfl))
    · exact (hB x).mpr (Or.inr hxA)

/-- Full semantic odd-to-even successor direction, for the old internally
represented parity predicates.  Unlike Run55, both the two extended blocks
and the extended old Kuratowski bijection are constructed from positive
comprehension, not added as hypotheses. -/
theorem PositiveModel.run56_odd_extension_is_even
    {V : Type*} (M : PositiveModel V)
    (A D q : V)
    (hOdd : M.Run54OddOldSet A)
    (hAD : M.IsOldOnePointExtension A D q) :
    M.Run54EvenOldSet D := by
  rcases hOdd with ⟨p, hA⟩ | ⟨B, p, hEvenB, hBA⟩
  · -- A singleton plus a fresh point splits into two singleton blocks.
    obtain ⟨Q, hQ⟩ := M.singleton_exists q
    obtain ⟨G, hG⟩ := M.run45_old_singletons_equinumerous
      A Q p q hA hQ
    refine ⟨A, Q, G, ?_, ?_, hG⟩
    · intro x
      constructor
      · intro hx
        rcases (hAD.1 x).mp hx with hxq | hxA
        · exact Or.inr ((hQ x).mpr hxq)
        · exact Or.inl hxA
      · intro h
        rcases h with hxA | hxQ
        · exact (hAD.1 x).mpr (Or.inr hxA)
        · exact (hAD.1 x).mpr (Or.inl ((hQ x).mp hxQ))
    · intro x h
      have hxq : x = q := (hQ x).mp h.2
      exact hAD.2 (hxq ▸ h.1)
  · -- Oddness after the singleton case means A=B∪{p}, B even.
    obtain ⟨X, Y, G, hCover, hDisj, hG⟩ := hEvenB
    have hpX : ¬ M.mem p X := by
      intro hpX
      exact hBA.2 ((hCover p).mpr (Or.inl hpX))
    have hqY : ¬ M.mem q Y := by
      intro hqY
      have hqB : M.mem q B := (hCover q).mpr (Or.inr hqY)
      have hqA : M.mem q A := (hBA.1 q).mpr (Or.inr hqB)
      exact hAD.2 hqA
    obtain ⟨Xp, hXp⟩ := M.run56_oldOnePointExtension_exists X p hpX
    obtain ⟨Yq, hYq⟩ := M.run56_oldOnePointExtension_exists Y q hqY
    exact M.run56_two_fresh_points_even_graph_constructed
      B A D X Y Xp Yq G p q hCover hDisj hG
      hBA hAD hXp hYq

end NFMinusZero


==> anc/Speck-Infinity-main/NF0Specker/Run57.lean <==
import NF0Specker.Run56

/-!
Run 57: image-transport lemmas toward Frege parity invariance.
Uses genuine internally represented old-set Kuratowski graphs and the
existing positive-comprehension theorem for inhabited graph images.
No Choice, Counting, empty-set construction, or additional axioms.

STATUS: UNCOMPILED. The remaining even-partition graph-transport obligation
is explicitly stated, not hidden or assumed as part of NF−0.
-/
namespace NFMinusZero

/-- A genuine internal bijection carries a positive one-point extension
    to an internally represented one-point extension. The image of the base
    is constructed by the existing positive-comprehension image theorem. -/
theorem PositiveModel.run57_image_of_onePointExtension
    {V : Type*} (M : PositiveModel V)
    (A A' B p G : V)
    (hG : M.BijectionGraph G A A')
    (hExt : M.IsOldOnePointExtension B A p)
    (hBn : ∃ x : V, M.mem x B) :
    ∃ B' p' : V,
      M.IsGraphImage G B B' ∧
      M.IsOldOnePointExtension B' A' p' ∧
      M.RelByGraph G p p' := by
  have hBA : ∀ x : V, M.mem x B → M.mem x A := by
    intro x hx
    exact (hExt.1 x).mpr (Or.inr hx)
  have hpA : M.mem p A := (hExt.1 p).mpr (Or.inl rfl)
  obtain ⟨p', ⟨hpp', hpA'⟩, _⟩ := hG.2.1 p hpA
  obtain ⟨B', hImg, hB'A', _⟩ :=
    M.graphImage_exists A A' G B hG hBn hBA
  refine ⟨B', p', hImg, ?_, hpp'⟩
  constructor
  · intro y
    constructor
    · intro hyA'
      obtain ⟨x, ⟨hxy, hxA⟩, _⟩ := hG.2.2 y hyA'
      rcases (hExt.1 x).mp hxA with hxp | hxB
      · subst x
        obtain ⟨w, _, huniq⟩ := hG.2.1 p hpA
        have hw1 : y = w := huniq y ⟨hxy, hyA'⟩
        have hw2 : p' = w := huniq p' ⟨hpp', hpA'⟩
        exact Or.inl (hw1.trans hw2.symm)
      · exact Or.inr ((hImg y).mpr ⟨x, hxB, hxy⟩)
    · intro hy
      rcases hy with rfl | hyB'
      · exact hpA'
      · exact hB'A' y hyB'
  · intro hpB'
    obtain ⟨x, hxB, hxp'⟩ := (hImg p').mp hpB'
    obtain ⟨z, _, huniq⟩ := hG.2.2 p' hpA'
    have hxp : x = p :=
      (huniq x ⟨hxp', hBA x hxB⟩).trans
        (huniq p ⟨hpp', hpA⟩).symm
    exact hExt.2 (hxp ▸ hxB)

/-- An OLD bijection maps a singleton onto a singleton. No externally
    chosen image function is needed: the target is supplied by totality. -/
theorem PositiveModel.run57_singleton_bijection_image
    {V : Type*} (M : PositiveModel V)
    (A B G p : V)
    (hG : M.BijectionGraph G A B)
    (hA : M.IsSingleton p A) :
    ∃ q : V, M.IsSingleton q B := by
  have hpA : M.mem p A := (hA p).mpr rfl
  obtain ⟨q, ⟨hpq, hqB⟩, huniq⟩ := hG.2.1 p hpA
  refine ⟨q, ?_⟩
  intro y
  constructor
  · intro hyB
    obtain ⟨x, ⟨hxy, hxA⟩, _⟩ := hG.2.2 y hyB
    have hxp : x = p := (hA x).mp hxA
    subst x
    exact huniq y ⟨hxy, hyB⟩
  · intro h
    subst y
    exact hqB

/-- Odd parity transport reduces to one precise remaining obligation:
    even partitions must transport along internal images of the same G.
    Everything else (singleton case, positive image base, fresh added
    point) is already constructed internally above. -/
theorem PositiveModel.run57_odd_bijection_transport_of_even_images
    {V : Type*} (M : PositiveModel V)
    (A A' G : V)
    (hG : M.BijectionGraph G A A')
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (hEvenImages : ∀ (X Y : V),
      M.IsGraphImage G X Y →
      M.Run54EvenOldSet X → M.Run54EvenOldSet Y)
    (hOdd : M.Run54OddOldSet A) :
    M.Run54OddOldSet A' := by
  rcases hOdd with ⟨p, hSingleton⟩ |
    ⟨B, p, hEvenB, hExt⟩
  · left
    exact M.run57_singleton_bijection_image A A' G p hG hSingleton
  · right
    obtain ⟨B', p', hImg, hExt', _⟩ :=
      M.run57_image_of_onePointExtension A A' B p G hG hExt
        (hnonempty B)
    exact ⟨B', p', hEvenImages B B' hImg hEvenB, hExt'⟩

end NFMinusZero

namespace NFMinusZero

/-- The OLD bijection axioms give the usual pointwise injectivity. -/
theorem PositiveModel.run57_oldGraph_injective
    {V : Type*} (M : PositiveModel V)
    (G A B x x' y : V)
    (hG : M.BijectionGraph G A B)
    (hxy : M.RelByGraph G x y)
    (hx'y : M.RelByGraph G x' y) : x = x' := by
  have hyB : M.mem y B := (hG.1 x y hxy).2
  obtain ⟨w, _, huniq⟩ := hG.2.2 y hyB
  exact (huniq x ⟨hxy, (hG.1 x y hxy).1⟩).trans
    (huniq x' ⟨hx'y, (hG.1 x' y hx'y).1⟩).symm

/-- The OLD bijection axioms give pointwise functionality. -/
theorem PositiveModel.run57_oldGraph_functional
    {V : Type*} (M : PositiveModel V)
    (G A B x y y' : V)
    (hG : M.BijectionGraph G A B)
    (hxy : M.RelByGraph G x y)
    (hxy' : M.RelByGraph G x y') : y = y' := by
  have hxA : M.mem x A := (hG.1 x y hxy).1
  obtain ⟨w, _, huniq⟩ := hG.2.1 x hxA
  exact (huniq y ⟨hxy, (hG.1 x y hxy).2⟩).trans
    (huniq y' ⟨hxy', (hG.1 x y' hxy').2⟩).symm

/-- Image partitions are even provided the *conjugate graph* is represented
    internally. The latter is one specific positive-stratified comprehension
    obligation, not a new axiom. This theorem verifies all support,
    uniqueness, cover and disjointness requirements of that graph. -/
theorem PositiveModel.run57_even_image_from_conjugated_graph
    {V : Type*} (M : PositiveModel V)
    (A B G : V)
    (hG : M.BijectionGraph G A B)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (hConjugate : ∀ X Y H X' Y' : V,
      M.BijectionGraph H X Y →
      (∀ x : V, M.mem x X → M.mem x A) →
      (∀ y : V, M.mem y Y → M.mem y A) →
      (∃ x : V, M.mem x X) →
      M.IsGraphImage G X X' →
      M.IsGraphImage G Y Y' →
      ∃ K : V, ∀ u v : V,
        M.RelByGraph K u v ↔
          ∃ x y : V, M.RelByGraph G x u ∧
            M.RelByGraph H x y ∧ M.RelByGraph G y v)
    (hEven : M.Run54EvenOldSet A) :
    M.Run54EvenOldSet B := by
  obtain ⟨X, Y, H, hCover, hDisj, hH⟩ := hEven
  have hXA : ∀ x : V, M.mem x X → M.mem x A := by
    intro x hx
    exact (hCover x).mpr (Or.inl hx)
  have hYA : ∀ y : V, M.mem y Y → M.mem y A := by
    intro y hy
    exact (hCover y).mpr (Or.inr hy)
  obtain ⟨X', hIX, hX'B, _⟩ :=
    M.graphImage_exists A B G X hG (hnonempty X) hXA
  obtain ⟨Y', hIY, hY'B, _⟩ :=
    M.graphImage_exists A B G Y hG (hnonempty Y) hYA
  obtain ⟨K, hK⟩ := hConjugate X Y H X' Y'
    hH hXA hYA (hnonempty X) hIX hIY
  have hKlegal : ∀ u v : V, M.RelByGraph K u v →
      M.mem u X' ∧ M.mem v Y' := by
    intro u v huv
    obtain ⟨x, y, hxu, hxy, hyv⟩ := (hK u v).mp huv
    have hxX : M.mem x X := (hH.1 x y hxy).1
    have hyY : M.mem y Y := (hH.1 x y hxy).2
    exact ⟨(hIX u).mpr ⟨x, hxX, hxu⟩,
      (hIY v).mpr ⟨y, hyY, hyv⟩⟩
  have hKfun : ∀ u v v' : V,
      M.RelByGraph K u v → M.RelByGraph K u v' → v = v' := by
    intro u v v' huv huv'
    obtain ⟨x, y, hxu, hxy, hyv⟩ := (hK u v).mp huv
    obtain ⟨x', y', hx'u, hx'y', hy'v'⟩ := (hK u v').mp huv'
    have hxx' : x = x' :=
      M.run57_oldGraph_injective G A B x x' u hG hxu hx'u
    have hyy' : y = y' := by
      subst x'
      exact M.run57_oldGraph_functional H X Y x y y' hH hxy hx'y'
    subst y'
    exact M.run57_oldGraph_functional G A B y v v' hG hyv hy'v'
  have hKinj : ∀ u u' v : V,
      M.RelByGraph K u v → M.RelByGraph K u' v → u = u' := by
    intro u u' v huv hu'v
    obtain ⟨x, y, hxu, hxy, hyv⟩ := (hK u v).mp huv
    obtain ⟨x', y', hx'u', hx'y', hy'v⟩ := (hK u' v).mp hu'v
    have hyy' : y = y' :=
      M.run57_oldGraph_injective G A B y y' v hG hyv hy'v
    have hxx' : x = x' := by
      subst y'
      exact M.run57_oldGraph_injective H X Y x x' y hH hxy hx'y'
    subst x'
    exact M.run57_oldGraph_functional G A B x u u' hG hxu hx'u'
  have hKbij : M.BijectionGraph K X' Y' := by
    constructor
    · exact hKlegal
    constructor
    · intro u huX'
      obtain ⟨x, hxX, hxu⟩ := (hIX u).mp huX'
      obtain ⟨y, ⟨hxy, hyY⟩, _⟩ := hH.2.1 x hxX
      obtain ⟨v, ⟨hyv, _⟩, _⟩ := hG.2.1 y (hYA y hyY)
      have huv : M.RelByGraph K u v :=
        (hK u v).mpr ⟨x, y, hxu, hxy, hyv⟩
      refine ⟨v, ⟨huv, (hIY v).mpr ⟨y, hyY, hyv⟩⟩, ?_⟩
      intro v' hv'
      exact hKfun u v' v hv'.1 huv
    · intro v hvY'
      obtain ⟨y, hyY, hyv⟩ := (hIY v).mp hvY'
      obtain ⟨x, ⟨hxy, hxX⟩, _⟩ := hH.2.2 y hyY
      obtain ⟨u, ⟨hxu, _⟩, _⟩ := hG.2.1 x (hXA x hxX)
      have huv : M.RelByGraph K u v :=
        (hK u v).mpr ⟨x, y, hxu, hxy, hyv⟩
      refine ⟨u, ⟨huv, (hIX u).mpr ⟨x, hxX, hxu⟩⟩, ?_⟩
      intro u' hu'
      exact hKinj u' u v hu'.1 huv
  refine ⟨X', Y', K, ?_, ?_, hKbij⟩
  · intro z
    constructor
    · intro hzB
      obtain ⟨x, ⟨hxz, hxA⟩, _⟩ := hG.2.2 z hzB
      rcases (hCover x).mp hxA with hxX | hxY
      · exact Or.inl ((hIX z).mpr ⟨x, hxX, hxz⟩)
      · exact Or.inr ((hIY z).mpr ⟨x, hxY, hxz⟩)
    · intro h
      rcases h with hx | hy
      · exact hX'B z hx
      · exact hY'B z hy
  · intro z hz
    obtain ⟨x, hxX, hxz⟩ := (hIX z).mp hz.1
    obtain ⟨y, hyY, hyz⟩ := (hIY z).mp hz.2
    have hxy : x = y :=
      M.run57_oldGraph_injective G A B x y z hG hxz hyz
    exact hDisj y ⟨hxy ▸ hxX, hyY⟩

end NFMinusZero

namespace NFMinusZero
namespace Formula

/-! Triple-graph composition: the atom for u←x→y→v is stratified
at a single homogeneous element type. The shared graph G is used twice
at the SAME type; no extra model, function, or graph premise is added. -/

def run57LeftRename (k : Nat) : Nat :=
  if k = 0 then 3 else if k = 1 then 0 else if k = 2 then 5
  else if k < 9 then k + 7 else k + 100

def run57MiddleRename (k : Nat) : Nat :=
  if k = 0 then 3 else if k = 1 then 4 else if k = 2 then 6
  else if k < 9 then k + 17 else k + 100

def run57RightRename (k : Nat) : Nat :=
  if k = 0 then 4 else if k = 1 then 1 else if k = 2 then 5
  else if k < 9 then k + 27 else k + 100

theorem run57LeftRename_injective : Function.Injective run57LeftRename := by
  intro a b h
  unfold run57LeftRename at h
  split_ifs at h <;> omega

theorem run57MiddleRename_injective : Function.Injective run57MiddleRename := by
  intro a b h
  unfold run57MiddleRename at h
  split_ifs at h <;> omega

theorem run57RightRename_injective : Function.Injective run57RightRename := by
  intro a b h
  unfold run57RightRename at h
  split_ifs at h <;> omega

/-- Input/output at 0,1; quantified old points at 3,4;
    parameter graphs G,H at 5,6. -/
def run57ConjugateCode : Formula :=
  ex 3 (ex 4
    (.conj
      (kuratowskiGraphAtom.rename run57LeftRename)
      (.conj
        (kuratowskiGraphAtom.rename run57MiddleRename)
        (kuratowskiGraphAtom.rename run57RightRename))))

def run57ConjugateTypes (k : Nat) : Int :=
  if k = 5 ∨ k = 6 then 3
  else if k = 10 ∨ k = 11 ∨ k = 15 ∨
    k = 20 ∨ k = 21 ∨ k = 25 ∨
    k = 30 ∨ k = 31 ∨ k = 35 then 1
  else if k = 12 ∨ k = 22 ∨ k = 32 then 2
  else 0

theorem run57ConjugateTypes_eq :
    run57ConjugateTypes 0 = run57ConjugateTypes 1 := by
  rfl

theorem run57Left_types (k : Nat) (hk : k < 9) :
    run57ConjugateTypes (run57LeftRename k) = graphAtomTypes k := by
  interval_cases k <;>
    norm_num [run57ConjugateTypes, run57LeftRename, graphAtomTypes]

theorem run57Middle_types (k : Nat) (hk : k < 9) :
    run57ConjugateTypes (run57MiddleRename k) = graphAtomTypes k := by
  interval_cases k <;>
    norm_num [run57ConjugateTypes, run57MiddleRename, graphAtomTypes]

theorem run57Right_types (k : Nat) (hk : k < 9) :
    run57ConjugateTypes (run57RightRename k) = graphAtomTypes k := by
  interval_cases k <;>
    norm_num [run57ConjugateTypes, run57RightRename, graphAtomTypes]

private theorem run57AtomFits :
    kuratowskiGraphAtom.fits graphAtomTypes := by
  simp [kuratowskiGraphAtom, singCode, unorderedCode, pairCode,
    ex_fits, iffF_fits, or_fits, Formula.fits, graphAtomTypes]

theorem run57ConjugateCode_fits :
    run57ConjugateCode.fits run57ConjugateTypes := by
  have hl :
      (kuratowskiGraphAtom.rename run57LeftRename).fits
        run57ConjugateTypes := by
    rw [rename_fits]
    exact (fits_congr_bounded kuratowskiGraphAtom 9
      kuratowskiGraphAtom_bounded graphAtomTypes
      (fun k => run57ConjugateTypes (run57LeftRename k))
      (fun k hk => (run57Left_types k hk).symm)).mp run57AtomFits
  have hm :
      (kuratowskiGraphAtom.rename run57MiddleRename).fits
        run57ConjugateTypes := by
    rw [rename_fits]
    exact (fits_congr_bounded kuratowskiGraphAtom 9
      kuratowskiGraphAtom_bounded graphAtomTypes
      (fun k => run57ConjugateTypes (run57MiddleRename k))
      (fun k hk => (run57Middle_types k hk).symm)).mp run57AtomFits
  have hr :
      (kuratowskiGraphAtom.rename run57RightRename).fits
        run57ConjugateTypes := by
    rw [rename_fits]
    exact (fits_congr_bounded kuratowskiGraphAtom 9
      kuratowskiGraphAtom_bounded graphAtomTypes
      (fun k => run57ConjugateTypes (run57RightRename k))
      (fun k hk => (run57Right_types k hk).symm)).mp run57AtomFits
  simpa only [run57ConjugateCode, ex_fits, Formula.fits] using
    (show (kuratowskiGraphAtom.rename run57LeftRename).fits
       run57ConjugateTypes ∧
       ((kuratowskiGraphAtom.rename run57MiddleRename).fits
         run57ConjugateTypes ∧
        (kuratowskiGraphAtom.rename run57RightRename).fits
         run57ConjugateTypes) from ⟨hl, hm, hr⟩)

theorem run57ConjugateCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    run57ConjugateCode.holds M.mem ρ ↔
      ∃ x y : V,
        M.RelByGraph (ρ 5) x (ρ 0) ∧
        M.RelByGraph (ρ 6) x y ∧
        M.RelByGraph (ρ 5) y (ρ 1) := by
  classical
  simp only [run57ConjugateCode, ex_holds, Formula.holds]
  constructor
  · rintro ⟨x, y, hl, hm, hr⟩
    let ν := overwrite (overwrite ρ 3 x) 4 y
    have hla := (rename_holds M.mem run57LeftRename
      run57LeftRename_injective kuratowskiGraphAtom ν).mp hl
    have hma := (rename_holds M.mem run57MiddleRename
      run57MiddleRename_injective kuratowskiGraphAtom ν).mp hm
    have hra := (rename_holds M.mem run57RightRename
      run57RightRename_injective kuratowskiGraphAtom ν).mp hr
    refine ⟨x, y, ?_, ?_, ?_⟩
    · simpa [run57LeftRename, ν, overwrite, PositiveModel.RelByGraph] using
        (M.kuratowskiGraphAtom_correct (fun k => ν (run57LeftRename k))).mp hla
    · simpa [run57MiddleRename, ν, overwrite, PositiveModel.RelByGraph] using
        (M.kuratowskiGraphAtom_correct (fun k => ν (run57MiddleRename k))).mp hma
    · simpa [run57RightRename, ν, overwrite, PositiveModel.RelByGraph] using
        (M.kuratowskiGraphAtom_correct (fun k => ν (run57RightRename k))).mp hra
  · rintro ⟨x, y, hxu, hxy, hyv⟩
    let ν := overwrite (overwrite ρ 3 x) 4 y
    refine ⟨x, y, ?_, ?_, ?_⟩
    · apply (rename_holds M.mem run57LeftRename
        run57LeftRename_injective kuratowskiGraphAtom ν).mpr
      apply (M.kuratowskiGraphAtom_correct _).mpr
      simpa [run57LeftRename, ν, overwrite] using hxu
    · apply (rename_holds M.mem run57MiddleRename
        run57MiddleRename_injective kuratowskiGraphAtom ν).mpr
      apply (M.kuratowskiGraphAtom_correct _).mpr
      simpa [run57MiddleRename, ν, overwrite] using hxy
    · apply (rename_holds M.mem run57RightRename
        run57RightRename_injective kuratowskiGraphAtom ν).mpr
      apply (M.kuratowskiGraphAtom_correct _).mpr
      simpa [run57RightRename, ν, overwrite] using hyv

end Formula

/-- The one remaining existence obligation in run57 even transport,
    now discharged by the ORIGINAL positive stratified comprehension.
    Its witness is produced by choosing one member of the nonempty X,
    applying the internal H bijection, and applying G to both endpoints. -/
theorem PositiveModel.run57_conjugated_graph_exists
    {V : Type*} (M : PositiveModel V)
    (A B G X Y H : V)
    (hG : M.BijectionGraph G A B)
    (hH : M.BijectionGraph H X Y)
    (hXA : ∀ x : V, M.mem x X → M.mem x A)
    (hYA : ∀ y : V, M.mem y Y → M.mem y A)
    (hXn : ∃ x : V, M.mem x X) :
    ∃ K : V, ∀ u v : V,
      M.RelByGraph K u v ↔
        ∃ x y : V,
          M.RelByGraph G x u ∧
          M.RelByGraph H x y ∧
          M.RelByGraph G y v := by
  let ρ : Nat → V := fun k =>
    if k = 5 then G else if k = 6 then H else A
  have hρ5 : ρ 5 = G := by simp [ρ]
  have hρ6 : ρ 6 = H := by simp [ρ]
  obtain ⟨x, hx⟩ := hXn
  obtain ⟨y, ⟨hxy, hy⟩, _⟩ := hH.2.1 x hx
  obtain ⟨u, ⟨hxu, _⟩, _⟩ := hG.2.1 x (hXA x hx)
  obtain ⟨v, ⟨hyv, _⟩, _⟩ := hG.2.1 y (hYA y hy)
  obtain ⟨K, hK⟩ := M.internal_graph_of_type_level_formula
    Formula.run57ConjugateCode ρ Formula.run57ConjugateTypes
    Formula.run57ConjugateCode_fits
    Formula.run57ConjugateTypes_eq
    ⟨u, v,
      (Formula.run57ConjugateCode_correct M
        (overwrite (overwrite ρ 0 u) 1 v)).mpr
          ⟨x, y, by simpa [ρ, overwrite] using hxu,
            hxy, by simpa [ρ, overwrite] using hyv⟩⟩
  refine ⟨K, ?_⟩
  intro u' v'
  exact (hK u' v').trans
    (by simpa [hρ5, hρ6, overwrite] using
      (Formula.run57ConjugateCode_correct M
        (overwrite (overwrite ρ 0 u') 1 v')))

end NFMinusZero

namespace NFMinusZero

/-- FULL even-parity transport along a genuine old bijection:
    the conjugated graph is constructed internally by positive stratified
    comprehension, not supplied as a premise. -/
theorem PositiveModel.run57_even_bijection_transport
    {V : Type*} (M : PositiveModel V)
    (A B G : V)
    (hG : M.BijectionGraph G A B)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (hEven : M.Run54EvenOldSet A) :
    M.Run54EvenOldSet B := by
  apply M.run57_even_image_from_conjugated_graph
    A B G hG hnonempty ?_ hEven
  intro X Y H X' Y' hH hXA hYA hXn hIX hIY
  exact M.run57_conjugated_graph_exists
    A B G X Y H hG hH hXA hYA hXn

end NFMinusZero

namespace NFMinusZero
namespace Formula

/-- Restrict the domain of a genuine OLD graph to an existing, inhabited
    subset D. Free: 0=x, 1=y, 2=G, 9=D. -/
def run57RestrictCode : Formula :=
  .conj (.mem 0 9) kuratowskiGraphAtom

def run57RestrictTypes (k : Nat) : Int :=
  if k = 9 then 1 else graphAtomTypes k

theorem run57RestrictTypes_eq :
    run57RestrictTypes 0 = run57RestrictTypes 1 := by
  rfl

theorem run57RestrictCode_fits :
    run57RestrictCode.fits run57RestrictTypes := by
  simp [run57RestrictCode, run57RestrictTypes,
    kuratowskiGraphAtom, singCode, unorderedCode, pairCode,
    ex_fits, iffF_fits, or_fits, Formula.fits, graphAtomTypes]

theorem run57RestrictCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    run57RestrictCode.holds M.mem ρ ↔
      M.mem (ρ 0) (ρ 9) ∧ M.RelByGraph (ρ 2) (ρ 0) (ρ 1) := by
  change (M.mem (ρ 0) (ρ 9) ∧
    kuratowskiGraphAtom.holds M.mem ρ) ↔ _
  exact and_congr Iff.rfl (M.kuratowskiGraphAtom_correct ρ)

end Formula

/-- A positive OLD subset of the domain of an OLD bijection is
    equipotent to its positive internal image. The restriction graph
    is *constructed* by positive stratified comprehension. -/
theorem PositiveModel.run57_restrict_bijection_to_image
    {V : Type*} (M : PositiveModel V)
    (A B G D D' : V)
    (hG : M.BijectionGraph G A B)
    (hDn : ∃ x : V, M.mem x D)
    (hDA : ∀ x : V, M.mem x D → M.mem x A)
    (hImg : M.IsGraphImage G D D') :
    ∃ K : V, M.BijectionGraph K D D' := by
  let ρ : Nat → V := fun k =>
    if k = 2 then G else if k = 9 then D else A
  obtain ⟨x, hxD⟩ := hDn
  obtain ⟨y, ⟨hxy, _⟩, _⟩ := hG.2.1 x (hDA x hxD)
  obtain ⟨K, hK⟩ := M.internal_graph_of_type_level_formula
    Formula.run57RestrictCode ρ Formula.run57RestrictTypes
    Formula.run57RestrictCode_fits
    Formula.run57RestrictTypes_eq
    ⟨x, y,
      (Formula.run57RestrictCode_correct M
        (overwrite (overwrite ρ 0 x) 1 y)).mpr
        (by simpa [ρ, overwrite] using
          (show M.mem x D ∧ M.RelByGraph G x y from ⟨hxD, hxy⟩))⟩
  have hKEdge (a b : V) :
      M.RelByGraph K a b ↔
        M.mem a D ∧ M.RelByGraph G a b := by
    exact (hK a b).trans
      (by simpa [ρ, overwrite] using
        (Formula.run57RestrictCode_correct M
          (overwrite (overwrite ρ 0 a) 1 b)))
  refine ⟨K, ?_, ?_, ?_⟩
  · intro a b hab
    have h := (hKEdge a b).mp hab
    exact ⟨h.1, (hImg b).mpr ⟨a, h.1, h.2⟩⟩
  · intro a haD
    obtain ⟨b, ⟨hab, _⟩, _⟩ := hG.2.1 a (hDA a haD)
    have habK : M.RelByGraph K a b :=
      (hKEdge a b).mpr ⟨haD, hab⟩
    refine ⟨b, ⟨habK, (hImg b).mpr ⟨a, haD, hab⟩⟩, ?_⟩
    intro b' hb'
    exact M.run57_oldGraph_functional G A B a b' b hG
      ((hKEdge a b').mp hb'.1).2 hab
  · intro b hbD'
    obtain ⟨a, haD, hab⟩ := (hImg b).mp hbD'
    have habK : M.RelByGraph K a b :=
      (hKEdge a b).mpr ⟨haD, hab⟩
    refine ⟨a, ⟨habK, haD⟩, ?_⟩
    intro a' ha'
    exact M.run57_oldGraph_injective G A B a' a b hG
      ((hKEdge a' b).mp ha'.1).2 hab

/-- FULL parity preservation by internal bijections, in the exact
    semantic old-set meaning. Evenness uses conjugation of the balanced
    partition graph; oddness additionally uses the constructed restriction
    graph and the internal fresh-point image lemma. -/
theorem PositiveModel.run57_odd_bijection_transport
    {V : Type*} (M : PositiveModel V)
    (A A' G : V)
    (hG : M.BijectionGraph G A A')
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (hOdd : M.Run54OddOldSet A) :
    M.Run54OddOldSet A' := by
  rcases hOdd with ⟨p, hSingleton⟩ |
    ⟨B, p, hEvenB, hExt⟩
  · left
    exact M.run57_singleton_bijection_image A A' G p hG hSingleton
  · right
    obtain ⟨B', p', hImg, hExt', _⟩ :=
      M.run57_image_of_onePointExtension A A' B p G hG hExt
        (hnonempty B)
    have hBA : ∀ x : V, M.mem x B → M.mem x A := by
      intro x hx
      exact (hExt.1 x).mpr (Or.inr hx)
    obtain ⟨K, hK⟩ := M.run57_restrict_bijection_to_image
      A A' G B B' hG (hnonempty B) hBA hImg
    exact ⟨B', p',
      M.run57_even_bijection_transport B B' K hK hnonempty hEvenB,
      hExt'⟩

end NFMinusZero


==> anc/Speck-Infinity-main/NF0Specker/Run58.lean <==
import NF0Specker.Run57

/-!
Run 58: Frege-cardinal parity interfaces, instantiated from the actual
internal old-set parity witnesses of Runs 54–57.

Theorems below show representative independence, preservation by T,
and both directions of successor parity reversal. The last lemma isolates
the only remaining parity *mathematics*: exclusivity and exhaustiveness
for the particular orbit cardinal. Those premises are NOT NF−0 axioms
and are NOT claimed to be proved by this module.

UNCOMPILED. No Choice, Counting, empty-set construction or classical
cardinality is used.
-/
namespace NFMinusZero

/-- A positive Frege cardinal is internally even when one (hence every)
    representative has a genuine internal equal-halves partition. -/
def PositiveModel.Run58EvenFrege {V : Type*}
    (M : PositiveModel V) (n : V) : Prop :=
  ∃ A : V, M.IsFregeClass n A ∧ M.Run54EvenOldSet A

/-- An internally odd positive Frege cardinal. -/
def PositiveModel.Run58OddFrege {V : Type*}
    (M : PositiveModel V) (n : V) : Prop :=
  ∃ A : V, M.IsFregeClass n A ∧ M.Run54OddOldSet A

/-- The given representative of an even Frege class is even.
    The transporting graph is a genuine old internal bijection. -/
theorem PositiveModel.run58_even_at_representative
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (n A : V) (hClass : M.IsFregeClass n A)
    (hParity : M.Run58EvenFrege n) :
    M.Run54EvenOldSet A := by
  obtain ⟨B, hB, hEvenB⟩ := hParity
  have hBmem : M.mem B n :=
    M.fregeRepresentative_mem B n (hnonempty B) hB
  obtain ⟨G, hG⟩ := (hClass B).mp hBmem
  exact M.run57_even_bijection_transport B A G hG hnonempty hEvenB

/-- Analogous representative independence for odd Frege classes. -/
theorem PositiveModel.run58_odd_at_representative
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (n A : V) (hClass : M.IsFregeClass n A)
    (hParity : M.Run58OddFrege n) :
    M.Run54OddOldSet A := by
  obtain ⟨B, hB, hOddB⟩ := hParity
  have hBmem : M.mem B n :=
    M.fregeRepresentative_mem B n (hnonempty B) hB
  obtain ⟨G, hG⟩ := (hClass B).mp hBmem
  exact M.run57_odd_bijection_transport B A G hG hnonempty hOddB

/-- Type-raising preserves internally witnessed evenness at the Frege level. -/
theorem PositiveModel.run58_even_typeRaise
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (m tm : V) (hT : M.PositiveTypeRaise m tm)
    (hEven : M.Run58EvenFrege m) :
    M.Run58EvenFrege tm := by
  obtain ⟨A, U, hmA, hU, htmU⟩ := hT
  have hEvenA := M.run58_even_at_representative
    hnonempty m A hmA hEven
  exact ⟨U, htmU, M.run54_even_USC hnonempty A U hU hEvenA⟩

/-- Type-raising preserves internally witnessed oddness at the Frege level. -/
theorem PositiveModel.run58_odd_typeRaise
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (m tm : V) (hT : M.PositiveTypeRaise m tm)
    (hOdd : M.Run58OddFrege m) :
    M.Run58OddFrege tm := by
  obtain ⟨A, U, hmA, hU, htmU⟩ := hT
  have hOddA := M.run58_odd_at_representative
    hnonempty m A hmA hOdd
  exact ⟨U, htmU, M.run54_odd_USC hnonempty A U hU hOddA⟩

/-- Even-to-odd parity flip for a *witnessed* Frege successor. -/
theorem PositiveModel.run58_even_successor_odd
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (u v : V) (hSucc : M.IsPositiveFregeSuccessor u v)
    (hEven : M.Run58EvenFrege u) :
    M.Run58OddFrege v := by
  obtain ⟨D, C, p, huD, hvC, hDC⟩ := hSucc
  have hEvenD := M.run58_even_at_representative
    hnonempty u D huD hEven
  exact ⟨C, hvC, M.run54_even_extension_is_odd D C p hEvenD hDC⟩

/-- Odd-to-even parity flip for a *witnessed* Frege successor. -/
theorem PositiveModel.run58_odd_successor_even
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (u v : V) (hSucc : M.IsPositiveFregeSuccessor u v)
    (hOdd : M.Run58OddFrege u) :
    M.Run58EvenFrege v := by
  obtain ⟨D, C, p, huD, hvC, hDC⟩ := hSucc
  have hOddD := M.run58_odd_at_representative
    hnonempty u D huD hOdd
  exact ⟨C, hvC, M.run56_odd_extension_is_even D C p hOddD hDC⟩

/-- The positive singleton cannot have an internally balanced (even)
    partition: its two halves are inhabited and disjoint. -/
theorem PositiveModel.run58_singleton_not_even
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (A p : V) (hA : M.IsSingleton p A) :
    ¬ M.Run54EvenOldSet A := by
  intro hEven
  obtain ⟨X, Y, G, hCover, hDisjoint, hG⟩ := hEven
  obtain ⟨x, hxX⟩ := hnonempty X
  obtain ⟨y, hyY⟩ := hnonempty Y
  have hxA : M.mem x A := (hCover x).mpr (Or.inl hxX)
  have hyA : M.mem y A := (hCover y).mpr (Or.inr hyY)
  have hxp : x = p := (hA x).mp hxA
  have hyp : y = p := (hA y).mp hyA
  have hxy : x = y := hxp.trans hyp.symm
  exact hDisjoint y ⟨hxy ▸ hxX, hyY⟩

/-- Singleton Frege classes provide the odd base of the induction. -/
theorem PositiveModel.run58_singletonFrege_odd
    {V : Type*} (M : PositiveModel V)
    (n A p : V) (hn : M.IsFregeClass n A)
    (hA : M.IsSingleton p A) :
    M.Run58OddFrege n := by
  exact ⟨A, hn, Or.inl ⟨p, hA⟩⟩

/-- Singleton Frege classes are not even, by representative transport
    and the preceding internal disjointness proof. -/
theorem PositiveModel.run58_singletonFrege_not_even
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (n A p : V) (hn : M.IsFregeClass n A)
    (hA : M.IsSingleton p A) :
    ¬ M.Run58EvenFrege n := by
  intro hEven
  have hEvenA : M.Run54EvenOldSet A :=
    M.run58_even_at_representative hnonempty n A hn hEven
  exact M.run58_singleton_not_even hnonempty A p hA hEvenA

/-- The final logical contradiction requires parity exhaustiveness and
    exclusivity ONLY at the particular orbit cardinal n. They are
    explicit hypotheses, not silently added to the NF−0 model. -/
theorem PositiveModel.run58_final_parity_reduction
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (n tn : V)
    (hT : M.PositiveTypeRaise n tn)
    (hSucc : M.IsPositiveFregeSuccessor tn n)
    (hTotal : M.Run58EvenFrege n ∨ M.Run58OddFrege n)
    (hExclusive : ¬ (M.Run58EvenFrege n ∧ M.Run58OddFrege n)) :
    False := by
  rcases hTotal with hEven | hOdd
  · have hEvenT : M.Run58EvenFrege tn :=
      M.run58_even_typeRaise hnonempty n tn hT hEven
    have hOddN : M.Run58OddFrege n :=
      M.run58_even_successor_odd hnonempty tn n hSucc hEvenT
    exact hExclusive ⟨hEven, hOddN⟩
  · have hOddT : M.Run58OddFrege tn :=
      M.run58_odd_typeRaise hnonempty n tn hT hOdd
    have hEvenN : M.Run58EvenFrege n :=
      M.run58_odd_successor_even hnonempty tn n hSucc hOddT
    exact hExclusive ⟨hEvenN, hOdd⟩

end NFMinusZero


==> anc/Speck-Infinity-main/NF0Specker/Run59.lean <==
import NF0Specker.Run58

/-!
Run 59: The first *internal* step of the finite parity-exclusivity descent.

Assume an OLD set A has both exact semantic parity predicates of Run 54.
This module constructs, without an empty object or external choice, a
nonempty OLD remainder R = A \ {p,q}, where p is the exceptional odd
point, q is its partner in A's even matching, and r is q's partner in
the even matching of B=A\{p}.  In particular r is an explicit witness
that positive difference comprehension may be applied.

The eventual restrictions of the two internal matching graphs, the
bad-subsets comprehension, and the NoNT contradiction are NOT proved
by this module. This is an uncompiled Lean 4 proof candidate.
-/

namespace NFMinusZero

/-- In a balanced OLD partition, every point has an *opposite-block*
partner.  We retain the actual directed graph edge for later restriction
of the original matching. No choice function is introduced. -/
def PositiveModel.Run59Matched {V : Type*}
    (M : PositiveModel V) (A p q : V) : Prop :=
  ∃ X Y G : V,
    (∀ z : V, M.mem z A ↔ M.mem z X ∨ M.mem z Y) ∧
    (∀ z : V, ¬ (M.mem z X ∧ M.mem z Y)) ∧
    M.BijectionGraph G X Y ∧
    ((M.mem p X ∧ M.RelByGraph G p q ∧ M.mem q Y) ∨
      (M.mem p Y ∧ M.RelByGraph G q p ∧ M.mem q X))

/-- Extract the actual matched partner of a point of an even OLD set.
Inhabitation of both halves follows from the bijection, rather than
from any global choice assumption. -/
theorem PositiveModel.run59_matched_partner_exists
    {V : Type*} (M : PositiveModel V)
    (A p : V)
    (hEven : M.Run54EvenOldSet A)
    (hp : M.mem p A) :
    ∃ q : V,
      M.Run59Matched A p q ∧ M.mem q A ∧ q ≠ p := by
  obtain ⟨X, Y, G, hCover, hDisj, hG⟩ := hEven
  rcases (hCover p).mp hp with hpX | hpY
  · obtain ⟨q, ⟨hpq, hqY⟩, _⟩ := hG.2.1 p hpX
    refine ⟨q, ?_, (hCover q).mpr (Or.inr hqY), ?_⟩
    · exact ⟨X, Y, G, hCover, hDisj, hG,
        Or.inl ⟨hpX, hpq, hqY⟩⟩
    · intro hqp
      subst q
      exact hDisj p ⟨hpX, hqY⟩
  · obtain ⟨q, ⟨hqp, hqX⟩, _⟩ := hG.2.2 p hpY
    refine ⟨q, ?_, (hCover q).mpr (Or.inl hqX), ?_⟩
    · exact ⟨X, Y, G, hCover, hDisj, hG,
        Or.inr ⟨hpY, hqp, hqX⟩⟩
    · intro hqpEq
      subst q
      exact hDisj p ⟨hqX, hpY⟩

/-- Every OLD set that is simultaneously even and odd yields a
nonempty proper remainder after deletion of *two specifically matched*
points.  The second pairing supplies the survivor r, guaranteeing that
no empty-difference instance is ever requested from comprehension. -/
theorem PositiveModel.run59_even_odd_two_point_remainder
    {V : Type*} (M : PositiveModel V)
    (A : V)
    (hEven : M.Run54EvenOldSet A)
    (hOdd : M.Run54OddOldSet A) :
    ∃ B p q r R : V,
      M.Run54EvenOldSet B ∧
      M.IsOldOnePointExtension B A p ∧
      M.Run59Matched A p q ∧
      M.Run59Matched B q r ∧
      M.mem q B ∧ M.mem r B ∧
      q ≠ p ∧ r ≠ q ∧ r ≠ p ∧
      (∀ x : V, M.mem x R ↔
        M.mem x A ∧ x ≠ p ∧ x ≠ q) ∧
      M.mem r R ∧
      M.mem p A ∧ ¬ M.mem p R := by
  rcases hOdd with ⟨p, hSingleton⟩ | ⟨B, p, hEvenB, hBA⟩
  · -- A singleton cannot be even: its unique point needs a distinct
    -- opposite-block partner.
    have hpA : M.mem p A := (hSingleton p).mpr rfl
    obtain ⟨q, _, hqA, hqp⟩ :=
      M.run59_matched_partner_exists A p hEven hpA
    exact False.elim (hqp ((hSingleton q).mp hqA))
  · have hpA : M.mem p A := (hBA.1 p).mpr (Or.inl rfl)
    obtain ⟨q, hMatchA, hqA, hq_ne_p⟩ :=
      M.run59_matched_partner_exists A p hEven hpA
    have hqB : M.mem q B := by
      rcases (hBA.1 q).mp hqA with hqp | hqB
      · exact False.elim (hq_ne_p hqp)
      · exact hqB
    obtain ⟨r, hMatchB, hrB, hr_ne_q⟩ :=
      M.run59_matched_partner_exists B q hEvenB hqB
    have hr_ne_p : r ≠ p := by
      intro hrp
      exact hBA.2 (hrp ▸ hrB)
    obtain ⟨Q, hQ⟩ := M.singleton_exists q
    have hrQ : ¬ M.mem r Q := by
      intro hrQ
      exact hr_ne_q ((hQ r).mp hrQ)
    obtain ⟨R, hR⟩ := M.nonempty_difference_exists B Q
      ⟨r, hrB, hrQ⟩
    have hRem (x : V) :
        M.mem x R ↔ M.mem x A ∧ x ≠ p ∧ x ≠ q := by
      constructor
      · intro hx
        obtain ⟨hxB, hxNotQ⟩ := (hR x).mp hx
        refine ⟨(hBA.1 x).mpr (Or.inr hxB), ?_, ?_⟩
        · intro hxp
          exact hBA.2 (hxp ▸ hxB)
        · intro hxq
          exact hxNotQ ((hQ x).mpr hxq)
      · rintro ⟨hxA, hxp, hxq⟩
        have hxB : M.mem x B := by
          rcases (hBA.1 x).mp hxA with hp | hb
          · exact False.elim (hxp hp)
          · exact hb
        exact (hR x).mpr ⟨hxB, fun hxQ => hxq ((hQ x).mp hxQ)⟩
    refine ⟨B, p, q, r, R,
      hEvenB, hBA, hMatchA, hMatchB,
      hqB, hrB, hq_ne_p, hr_ne_q, hr_ne_p,
      hRem, ?_, hpA, ?_⟩
    · exact (hRem r).mpr ⟨
        (hBA.1 r).mpr (Or.inr hrB), hr_ne_p, hr_ne_q⟩
    · intro hpR
      exact ((hRem p).mp hpR).2.1 rfl

end NFMinusZero


==> anc/Speck-Infinity-main/NF0Specker/Run60.lean <==
import NF0Specker.Run59

/-!
Run 60 — parity descent, FIRST (even) restriction.

This lemma is about the ORIGINAL internal NF-minus-zero relations. If two
points are paired by the internal bijection witnessing an even partition,
then deleting those points from the even set leaves another even set, provided
the remainder is inhabited. Unlike a metatheoretic restriction, both the
new domain and the restricted bijection graph are constructed by POSITIVE
stratified comprehension using the existing graph-image machinery.

This is an UNCOMPILED source candidate. The ODDNESS of the remainder, the
bad-subsets family, and the final contradiction are separate obligations.
-/
namespace NFMinusZero

/-- Delete a specified matched domain/codomain pair from an internally even
set. The explicit surviving element guarantees that the domain restriction
is an inhabited OLD set, even if the survivor is in the codomain half. -/
theorem PositiveModel.run60_delete_matched_pair_even_oriented
    {V : Type*} (M : PositiveModel V)
    (A X Y G u v R : V)
    (hCover : ∀ z : V, M.mem z A ↔ M.mem z X ∨ M.mem z Y)
    (hDisj : ∀ z : V, ¬ (M.mem z X ∧ M.mem z Y))
    (hG : M.BijectionGraph G X Y)
    (huX : M.mem u X) (huv : M.RelByGraph G u v)
    (hvY : M.mem v Y)
    (hR : ∀ z : V, M.mem z R ↔
      M.mem z A ∧ z ≠ u ∧ z ≠ v)
    (hRn : ∃ z : V, M.mem z R) :
    M.Run54EvenOldSet R := by
  obtain ⟨r, hrR⟩ := hRn
  have hrA : M.mem r A := ((hR r).mp hrR).1
  have hr_ne_u : r ≠ u := ((hR r).mp hrR).2.1
  have hr_ne_v : r ≠ v := ((hR r).mp hrR).2.2
  have hSurviveX : ∃ s : V, M.mem s X ∧ s ≠ u := by
    rcases (hCover r).mp hrA with hrX | hrY
    · exact ⟨r, hrX, hr_ne_u⟩
    · obtain ⟨s, ⟨hsr, hsX⟩, _⟩ := hG.2.2 r hrY
      refine ⟨s, hsX, ?_⟩
      intro hsu
      subst s
      have hrv : r = v :=
        M.run57_oldGraph_functional G X Y u r v hG hsr huv
      exact hr_ne_v hrv
  obtain ⟨S, hS⟩ := M.singleton_exists u
  obtain ⟨s, hsX, hs_ne_u⟩ := hSurviveX
  have hsNotS : ¬ M.mem s S := by
    intro hss
    exact hs_ne_u ((hS s).mp hss)
  obtain ⟨X', hX'⟩ := M.nonempty_difference_exists X S
    ⟨s, hsX, hsNotS⟩
  have hXp (z : V) : M.mem z X' ↔ M.mem z X ∧ z ≠ u := by
    rw [hX' z]
    constructor
    · rintro ⟨hzX, hzNotS⟩
      exact ⟨hzX, fun hzu => hzNotS ((hS z).mpr hzu)⟩
    · rintro ⟨hzX, hz_ne_u⟩
      exact ⟨hzX, fun hzS => hz_ne_u ((hS z).mp hzS)⟩
  have hX'n : ∃ z : V, M.mem z X' :=
    ⟨s, (hXp s).mpr ⟨hsX, hs_ne_u⟩⟩
  have hX'sub : ∀ z : V, M.mem z X' → M.mem z X := by
    intro z hz
    exact ((hXp z).mp hz).1
  obtain ⟨Y', hImage, _, _⟩ :=
    M.graphImage_exists X Y G X' hG hX'n hX'sub
  obtain ⟨K, hK⟩ :=
    M.run57_restrict_bijection_to_image X Y G X' Y' hG
      hX'n hX'sub hImage
  have hYp (z : V) : M.mem z Y' ↔ M.mem z Y ∧ z ≠ v := by
    constructor
    · intro hz
      obtain ⟨x, hxXp, hxz⟩ := (hImage z).mp hz
      have hzY : M.mem z Y := (hG.1 x z hxz).2
      refine ⟨hzY, ?_⟩
      intro hzv
      have hxu : x = u :=
        M.run57_oldGraph_injective G X Y x u v hG
          (hzv ▸ hxz) huv
      exact ((hXp x).mp hxXp).2 hxu
    · rintro ⟨hzY, hz_ne_v⟩
      obtain ⟨x, ⟨hxz, hxX⟩, _⟩ := hG.2.2 z hzY
      have hx_ne_u : x ≠ u := by
        intro hxu
        subst x
        have hzv : z = v :=
          M.run57_oldGraph_functional G X Y u z v hG hxz huv
        exact hz_ne_v hzv
      exact (hImage z).mpr ⟨x, (hXp x).mpr
        ⟨hxX, hx_ne_u⟩, hxz⟩
  refine ⟨X', Y', K, ?_, ?_, hK⟩
  · intro z
    constructor
    · intro hzR
      obtain ⟨hzA, hzu, hzv⟩ := (hR z).mp hzR
      rcases (hCover z).mp hzA with hzX | hzY
      · exact Or.inl ((hXp z).mpr ⟨hzX, hzu⟩)
      · exact Or.inr ((hYp z).mpr ⟨hzY, hzv⟩)
    · intro hz
      rcases hz with hzXp | hzYp
      · obtain ⟨hzX, hzu⟩ := (hXp z).mp hzXp
        have hz_ne_v : z ≠ v := by
          intro hzv
          exact hDisj v ⟨hzv ▸ hzX, hvY⟩
        exact (hR z).mpr ⟨(hCover z).mpr (Or.inl hzX), hzu, hz_ne_v⟩
      · obtain ⟨hzY, hzv⟩ := (hYp z).mp hzYp
        have hz_ne_u : z ≠ u := by
          intro hzu
          exact hDisj u ⟨huX, hzu ▸ hzY⟩
        exact (hR z).mpr ⟨(hCover z).mpr (Or.inr hzY), hz_ne_u, hzv⟩
  · intro z hz
    have hzX : M.mem z X := ((hXp z).mp hz.1).1
    have hzY : M.mem z Y := ((hYp z).mp hz.2).1
    exact hDisj z ⟨hzX, hzY⟩

/-- The Run59 survivor witnesses inhabited deletion; the Run59 matched
edge witnesses that the removed pair lies in opposite halves. This
constructs the EVENNESS of the actual Run59 remainder, without assuming
matching-restriction existence or an empty set. -/
theorem PositiveModel.run60_even_odd_remainder_even
    {V : Type*} (M : PositiveModel V)
    (A p q R : V)
    (hMatch : M.Run59Matched A p q)
    (hR : ∀ z : V, M.mem z R ↔
      M.mem z A ∧ z ≠ p ∧ z ≠ q)
    (hRn : ∃ z : V, M.mem z R) :
    M.Run54EvenOldSet R := by
  obtain ⟨X, Y, G, hCover, hDisj, hG, hEdge⟩ := hMatch
  rcases hEdge with ⟨hpX, hpq, hqY⟩ | ⟨hpY, hqp, hqX⟩
  · exact M.run60_delete_matched_pair_even_oriented
      A X Y G p q R hCover hDisj hG hpX hpq hqY hR hRn
  · apply M.run60_delete_matched_pair_even_oriented
      A X Y G q p R hCover hDisj hG hqX hqp hpY
    · intro z
      constructor
      · intro hz
        obtain ⟨hzA, hzp, hzq⟩ := (hR z).mp hz
        exact ⟨hzA, hzq, hzp⟩
      · rintro ⟨hzA, hzq, hzp⟩
        exact (hR z).mpr ⟨hzA, hzp, hzq⟩
    · exact hRn

/-- Unconditional source-level NEXT STEP toward parity descent:
from a doubly-paritied OLD set produce a proper inhabited even
remainder. Oddness of that remainder is still the remaining
matching-restriction lemma. -/
theorem PositiveModel.run60_even_odd_yields_proper_even_subset
    {V : Type*} (M : PositiveModel V)
    (A : V) (hEven : M.Run54EvenOldSet A)
    (hOdd : M.Run54OddOldSet A) :
    ∃ R : V,
      M.Run54EvenOldSet R ∧
      (∀ z : V, M.mem z R → M.mem z A) ∧
      (∃ z : V, M.mem z A ∧ ¬ M.mem z R) := by
  obtain ⟨B, p, q, r, R, _, _, hMatch, _, _, _, _, _, _,
    hRem, hrR, hpA, hpNotR⟩ :=
      M.run59_even_odd_two_point_remainder A hEven hOdd
  have hREven : M.Run54EvenOldSet R :=
    M.run60_even_odd_remainder_even A p q R hMatch hRem ⟨r, hrR⟩
  refine ⟨R, hREven, ?_, ⟨p, hpA, hpNotR⟩⟩
  intro z hz
  exact ((hRem z).mp hz).1


/-- If R=B\{q} and q,r are paired in the internal even matching of B,
then R is odd.  Either B\{q,r} is inhabited (and hence an even OLD set
by the lemma above, with r added), or R is exactly the singleton {r}.
The second branch does NOT postulate or construct an empty OLD set. -/
theorem PositiveModel.run60_odd_remainder_of_matched_pair
    {V : Type*} (M : PositiveModel V)
    (B q r R : V)
    (hMatchB : M.Run59Matched B q r)
    (hRB : ∀ z : V, M.mem z R ↔ M.mem z B ∧ z ≠ q)
    (hrR : M.mem r R) :
    M.Run54OddOldSet R := by
  classical
  by_cases hSurvivor :
      ∃ t : V, M.mem t B ∧ t ≠ q ∧ t ≠ r
  · obtain ⟨t, htB, htq, htr⟩ := hSurvivor
    obtain ⟨Q, hQ⟩ := M.singleton_exists q
    obtain ⟨S, hS⟩ := M.singleton_exists r
    obtain ⟨T, hT⟩ := M.binary_union_exists Q S
      ⟨q, (hQ q).mpr rfl⟩
    have htNotT : ¬ M.mem t T := by
      intro htT
      rcases (hT t).mp htT with htQ | htS
      · exact htq ((hQ t).mp htQ)
      · exact htr ((hS t).mp htS)
    obtain ⟨C, hC0⟩ := M.nonempty_difference_exists B T
      ⟨t, htB, htNotT⟩
    have hC (z : V) : M.mem z C ↔
        M.mem z B ∧ z ≠ q ∧ z ≠ r := by
      constructor
      · intro hz
        obtain ⟨hzB, hzNotT⟩ := (hC0 z).mp hz
        refine ⟨hzB, ?_, ?_⟩
        · intro hzq
          exact hzNotT ((hT z).mpr (Or.inl ((hQ z).mpr hzq)))
        · intro hzr
          exact hzNotT ((hT z).mpr (Or.inr ((hS z).mpr hzr)))
      · rintro ⟨hzB, hzq, hzr⟩
        apply (hC0 z).mpr
        refine ⟨hzB, ?_⟩
        intro hzT
        rcases (hT z).mp hzT with hzQ | hzS
        · exact hzq ((hQ z).mp hzQ)
        · exact hzr ((hS z).mp hzS)
    have hCEven : M.Run54EvenOldSet C :=
      M.run60_even_odd_remainder_even B q r C hMatchB hC
        ⟨t, (hC t).mpr ⟨htB, htq, htr⟩⟩
    have hExt : M.IsOldOnePointExtension C R r := by
      constructor
      · intro z
        constructor
        · intro hzR
          obtain ⟨hzB, hzq⟩ := (hRB z).mp hzR
          by_cases hzr : z = r
          · exact Or.inl hzr
          · exact Or.inr ((hC z).mpr ⟨hzB, hzq, hzr⟩)
        · intro hz
          rcases hz with hzr | hzC
          · subst z
            exact hrR
          · obtain ⟨hzB, hzq, _⟩ := (hC z).mp hzC
            exact (hRB z).mpr ⟨hzB, hzq⟩
      · intro hrC
        exact ((hC r).mp hrC).2.2 rfl
    exact Or.inr ⟨C, r, hCEven, hExt⟩
  · left
    refine ⟨r, ?_⟩
    intro z
    constructor
    · intro hzR
      obtain ⟨hzB, hzq⟩ := (hRB z).mp hzR
      by_contra hzr
      exact hSurvivor ⟨z, hzB, hzq, hzr⟩
    · intro hzr
      subst z
      exact hrR

/-- The ACTUAL Run59 remainder is ODD: it equals B\{q}, and q,r are
matched in B's even partition. -/
theorem PositiveModel.run60_odd_remainder_from_run59
    {V : Type*} (M : PositiveModel V)
    (A B p q r R : V)
    (hExt : M.IsOldOnePointExtension B A p)
    (hMatchB : M.Run59Matched B q r)
    (hRem : ∀ z : V, M.mem z R ↔
      M.mem z A ∧ z ≠ p ∧ z ≠ q)
    (hrR : M.mem r R) :
    M.Run54OddOldSet R := by
  have hRB (z : V) : M.mem z R ↔ M.mem z B ∧ z ≠ q := by
    constructor
    · intro hz
      obtain ⟨hzA, hz_ne_p, hz_ne_q⟩ := (hRem z).mp hz
      rcases (hExt.1 z).mp hzA with hzp | hzB
      · exact False.elim (hz_ne_p hzp)
      · exact ⟨hzB, hz_ne_q⟩
    · rintro ⟨hzB, hz_ne_q⟩
      have hz_ne_p : z ≠ p := by
        intro hzp
        exact hExt.2 (hzp ▸ hzB)
      exact (hRem z).mpr
        ⟨(hExt.1 z).mpr (Or.inr hzB), hz_ne_p, hz_ne_q⟩
  exact M.run60_odd_remainder_of_matched_pair B q r R
    hMatchB hRB hrR

/-- Strengthened Run59/60 descent: **every** doubly paritied OLD set
has an internally represented, strictly smaller, inhabited OLD subset
which is itself both even and odd.  The no-nontermination contradiction
will require forming the BAD-SUBSETS OLD set and its internal relation. -/
theorem PositiveModel.run60_even_odd_yields_proper_bad_subset
    {V : Type*} (M : PositiveModel V)
    (A : V)
    (hEven : M.Run54EvenOldSet A)
    (hOdd : M.Run54OddOldSet A) :
    ∃ R : V,
      M.Run54EvenOldSet R ∧
      M.Run54OddOldSet R ∧
      (∀ z : V, M.mem z R → M.mem z A) ∧
      (∃ z : V, M.mem z A ∧ ¬ M.mem z R) := by
  obtain ⟨B, p, q, r, R, _, hExt, hMatchA, hMatchB,
      _, _, _, _, _, hRem, hrR, hpA, hpNotR⟩ :=
    M.run59_even_odd_two_point_remainder A hEven hOdd
  have hREven : M.Run54EvenOldSet R :=
    M.run60_even_odd_remainder_even A p q R hMatchA hRem ⟨r, hrR⟩
  have hROdd : M.Run54OddOldSet R :=
    M.run60_odd_remainder_from_run59 A B p q r R
      hExt hMatchB hRem hrR
  refine ⟨R, hREven, hROdd, ?_, ⟨p, hpA, hpNotR⟩⟩
  intro z hz
  exact ((hRem z).mp hz).1



/-- A semantic strict proper-subset relation on OLD NF−0 sets. No new
relation-set is postulated by this definition; it describes the edges
whose INTERNAL Kuratowski graph still must be built. -/
def PositiveModel.Run60Proper {V : Type*}
    (M : PositiveModel V) (B C : V) : Prop :=
  (∀ z : V, M.mem z C → M.mem z B) ∧
  (∃ z : V, M.mem z B ∧ ¬ M.mem z C)

/-- The proper-subset relation is transitive on existing OLD sets. -/
theorem PositiveModel.run60_proper_trans
    {V : Type*} (M : PositiveModel V)
    (A B C : V)
    (hAB : M.Run60Proper A B)
    (hBC : M.Run60Proper B C) :
    M.Run60Proper A C := by
  constructor
  · intro z hzC
    exact hAB.1 z (hBC.1 z hzC)
  · obtain ⟨z, hzA, hzNotB⟩ := hAB.2
    exact ⟨z, hzA, fun hzC => hzNotB (hBC.1 z hzC)⟩

/-- The user's EXACT all-finite assumption contradicts an inhabited,
internally represented family of sets which are BOTH even and odd.
The only explicit premises not constructed here are the internally
represented BAD-SUBSETS OLD set D and its strict-subset graph L.
These are precisely the remaining positive-stratified comprehension
obligations, not new axioms. -/
theorem PositiveModel.run60_parity_exclusive_of_internal_bad_graph
    {V : Type*} (M : PositiveModel V)
    (hAllFinite : ∀ S : V, NF0Specker.Run17.Finite M.mem S)
    (A D L : V)
    (hBad : ∀ B : V, M.mem B D ↔
      (∀ z : V, M.mem z B → M.mem z A) ∧
      M.Run54EvenOldSet B ∧ M.Run54OddOldSet B)
    (hGraph : ∀ B C : V, M.RelByGraph L B C ↔
      M.mem B D ∧ M.mem C D ∧ M.Run60Proper B C) :
    ¬ (M.Run54EvenOldSet A ∧ M.Run54OddOldSet A) := by
  intro hBoth
  have hAD : M.mem A D :=
    (hBad A).mpr ⟨(fun _ h => h), hBoth.1, hBoth.2⟩
  have hIrrefl : ∀ B : V,
      M.mem B D → ¬ M.RelByGraph L B B := by
    intro B hBD hL
    have hP : M.Run60Proper B B := ((hGraph B B).mp hL).2.2
    obtain ⟨z, hzB, hzNotB⟩ := hP.2
    exact hzNotB hzB
  have hTrans : ∀ B C R : V,
      M.mem B D → M.mem C D → M.mem R D →
      M.RelByGraph L B C → M.RelByGraph L C R →
      M.RelByGraph L B R := by
    intro B C R hBD hCD hRD hBC hCR
    have hPBC : M.Run60Proper B C := ((hGraph B C).mp hBC).2.2
    have hPCR : M.Run60Proper C R := ((hGraph C R).mp hCR).2.2
    exact (hGraph B R).mpr
      ⟨hBD, hRD, M.run60_proper_trans B C R hPBC hPCR⟩
  have hN : ∀ B : V, M.mem B D →
      ∃ C : V, M.mem C D ∧ M.RelByGraph L B C := by
    intro B hBD
    obtain ⟨hBA, hEvenB, hOddB⟩ := (hBad B).mp hBD
    obtain ⟨C, hEvenC, hOddC, hCB, hProper⟩ :=
      M.run60_even_odd_yields_proper_bad_subset B hEvenB hOddB
    have hCA : ∀ z : V, M.mem z C → M.mem z A := by
      intro z hzC
      exact hBA z (hCB z hzC)
    have hCD : M.mem C D :=
      (hBad C).mpr ⟨hCA, hEvenC, hOddC⟩
    exact ⟨C, hCD,
      (hGraph B C).mpr ⟨hBD, hCD, ⟨hCB, hProper⟩⟩⟩
  exact (M.run50_noNT_D_from_exact_finite hAllFinite D L)
    ⟨⟨A, hAD⟩, hIrrefl, hTrans, hN⟩


end NFMinusZero


==> anc/Speck-Infinity-main/NF0Specker/Run61.lean <==
import NF0Specker.Run60

/-!
Run 61. Construct the ACTUAL OLD graph of strict proper inclusion via the
positive stratified comprehension schema, then remove the graph-existence
hypothesis from the Run 60 parity-exclusivity theorem.

This does not yet construct the BAD-SUBSETS set D or establish that the
Tarski appendix's parity syntax agrees with the semantic Run54 predicates.
STATUS: UNCOMPILED candidate; no new axioms, no empty set, no Choice.
-/
namespace NFMinusZero
namespace Formula

/-- x strictly contains y; x at slot 0 and y at slot 1.
    The quantified elements occupy slots 2 and 3. -/
def run61ProperCode : Formula :=
  .conj
    (.all 2 (impliesF (.mem 2 1) (.mem 2 0)))
    (ex 3 (.conj (.mem 3 0) (.neg (.mem 3 1))))

/-- The compared objects are homogeneous; elements have type one lower. -/
def run61ProperTypes (k : Nat) : Int :=
  if k = 2 ∨ k = 3 then 0 else 1

theorem run61ProperCode_fits :
    run61ProperCode.fits run61ProperTypes := by
  simp [run61ProperCode, run61ProperTypes,
    Formula.fits, impliesF_fits, ex_fits]

theorem run61ProperCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    run61ProperCode.holds M.mem ρ ↔
      M.Run60Proper (ρ 0) (ρ 1) := by
  classical
  simp [run61ProperCode, PositiveModel.Run60Proper,
    impliesF_holds, ex_holds, Formula.holds, overwrite]

end Formula

/-- The OLD relation-graph of strict proper inclusion exists whenever there
    is at least one witnessed proper inclusion. The graph is NOT a semantic
    external relation: it is an object of V, made by positive comprehension. -/
theorem PositiveModel.run61_proper_graph_exists {V : Type*}
    (M : PositiveModel V)
    (A R : V) (hAR : M.Run60Proper A R) :
    ∃ L : V, ∀ B C : V,
      M.RelByGraph L B C ↔ M.Run60Proper B C := by
  let ρ : Nat → V := fun _ => A
  have hw : ∃ a b : V,
      Formula.run61ProperCode.holds M.mem
        (overwrite (overwrite ρ 0 a) 1 b) := by
    refine ⟨A, R, ?_⟩
    exact (Formula.run61ProperCode_correct M _).mpr (by
      simpa [ρ, overwrite] using hAR)
  obtain ⟨L, hL⟩ :=
    M.internal_graph_of_type_level_formula
      Formula.run61ProperCode ρ Formula.run61ProperTypes
      Formula.run61ProperCode_fits (by
        simp [Formula.run61ProperTypes]) hw
  refine ⟨L, ?_⟩
  intro B C
  rw [hL B C]
  exact Formula.run61ProperCode_correct M _

/-- With an internally represented bad family D, no graph assumption is
needed: the strict-subset OLD graph is derived by positive comprehension.
The only remaining comprehension interface is the semantic membership law
for D itself. -/
theorem PositiveModel.run61_parity_exclusive_of_bad_family
    {V : Type*} (M : PositiveModel V)
    (hAllFinite : ∀ S : V, NF0Specker.Run17.Finite M.mem S)
    (A D : V)
    (hBad : ∀ B : V, M.mem B D ↔
      (∀ z : V, M.mem z B → M.mem z A) ∧
      M.Run54EvenOldSet B ∧ M.Run54OddOldSet B) :
    ¬ (M.Run54EvenOldSet A ∧ M.Run54OddOldSet A) := by
  intro hBoth
  obtain ⟨R, hEvenR, hOddR, hSubR, hProperR⟩ :=
    M.run60_even_odd_yields_proper_bad_subset A hBoth.1 hBoth.2
  have hAR : M.Run60Proper A R := ⟨hSubR, hProperR⟩
  obtain ⟨L, hL⟩ := M.run61_proper_graph_exists A R hAR
  have hAD : M.mem A D :=
    (hBad A).mpr ⟨(fun _ h => h), hBoth.1, hBoth.2⟩
  have hIrrefl : ∀ B : V,
      M.mem B D → ¬ M.RelByGraph L B B := by
    intro B _ hBB
    obtain ⟨z, hz, hnz⟩ := ((hL B B).mp hBB).2
    exact hnz hz
  have hTrans : ∀ B C Q : V,
      M.mem B D → M.mem C D → M.mem Q D →
      M.RelByGraph L B C → M.RelByGraph L C Q →
      M.RelByGraph L B Q := by
    intro B C Q _ _ _ hBC hCQ
    exact (hL B Q).mpr
      (M.run60_proper_trans B C Q
        ((hL B C).mp hBC) ((hL C Q).mp hCQ))
  have hNonterm : ∀ B : V, M.mem B D →
      ∃ C : V, M.mem C D ∧ M.RelByGraph L B C := by
    intro B hBD
    obtain ⟨hBA, hEvenB, hOddB⟩ := (hBad B).mp hBD
    obtain ⟨C, hEvenC, hOddC, hCB, hBC⟩ :=
      M.run60_even_odd_yields_proper_bad_subset B hEvenB hOddB
    have hCA : ∀ z : V, M.mem z C → M.mem z A := by
      intro z hzC
      exact hBA z (hCB z hzC)
    have hCD : M.mem C D :=
      (hBad C).mpr ⟨hCA, hEvenC, hOddC⟩
    exact ⟨C, hCD, (hL B C).mpr ⟨hCB, hBC⟩⟩
  exact (M.run50_noNT_D_from_exact_finite hAllFinite D L)
    ⟨⟨A, hAD⟩, hIrrefl, hTrans, hNonterm⟩

/-- Final comprehension assembly: given a *genuinely stratified* old-language
code for the bad subsets, the semantic counterexample set and the strict
subset graph are BOTH constructed by positive comprehension. No separately
assumed OLD set D or relation graph L remains.

The unresolved formalization is proving that the particular expanded even/odd
codes from TarskiAppendix satisfy `hCode` (and constructing their combined
stratification certificate). This premise is NOT an extra NF−0 axiom. -/
theorem PositiveModel.run61_parity_exclusive_of_code
    {V : Type*} (M : PositiveModel V)
    (hAllFinite : ∀ S : V, NF0Specker.Run17.Finite M.mem S)
    (A : V) (φ : Formula) (ρ : Nat → V)
    (hStrat : φ.Stratified)
    (hCode : ∀ B : V,
      φ.holds M.mem (overwrite ρ 0 B) ↔
        (∀ z : V, M.mem z B → M.mem z A) ∧
        M.Run54EvenOldSet B ∧ M.Run54OddOldSet B) :
    ¬ (M.Run54EvenOldSet A ∧ M.Run54OddOldSet A) := by
  intro hBoth
  have hWitness : ∃ B : V,
      φ.holds M.mem (overwrite ρ 0 B) := by
    exact ⟨A, (hCode A).mpr
      ⟨(fun _ h => h), hBoth.1, hBoth.2⟩⟩
  obtain ⟨D, hD⟩ := M.positive φ hStrat ρ hWitness
  have hBad : ∀ B : V, M.mem B D ↔
      (∀ z : V, M.mem z B → M.mem z A) ∧
      M.Run54EvenOldSet B ∧ M.Run54OddOldSet B := by
    intro B
    exact (hD B).trans (hCode B)
  exact (M.run61_parity_exclusive_of_bad_family
    hAllFinite A D hBad) hBoth

end NFMinusZero


==> anc/Speck-Infinity-main/NF0Specker/Run62.lean <==
import NF0Specker.Run61

/-!
Run 62: use only evenness; oddness is its logical negation.
The substantive content is reflection of evenness from a singleton collection
back to its underlying nonempty set. No external singleton-map, cardinal
or Choice is used. The inverse singleton-image subsets and their internal
bijection are created with positive comprehension.

STATUS: Lean proof candidates, UNCOMPILED; earlier dependencies likewise.
-/
namespace NFMinusZero
namespace Formula

/-- Oddness is syntactically JUST the negation of the existing Even formula.
    No independent parity syntax or Tarski-finiteness code is necessary. -/
def run62OddCode (evenCode : Formula) : Formula := .neg evenCode

theorem run62OddCode_fits (φ : Formula) (σ : Nat → Int) :
    (run62OddCode φ).fits σ ↔ φ.fits σ := by
  rfl

theorem run62OddCode_stratified (φ : Formula)
    (hφ : φ.Stratified) : (run62OddCode φ).Stratified := by
  obtain ⟨σ, hσ⟩ := hφ
  exact ⟨σ, (run62OddCode_fits φ σ).mpr hσ⟩

theorem run62OddCode_correct {V : Type*}
    (r : V → V → Prop) (ρ : Nat → V) (φ : Formula) :
    (run62OddCode φ).holds r ρ ↔ ¬ φ.holds r ρ := by
  rfl

/-- The preimage of a set W of singleton objects: an element a qualifies when
    some singleton s of a belongs to W. Output a at index 0, W at 1,
    quantified singleton s at 2, membership tester at 3. -/
def run62UnderlyingCode : Formula :=
  ex 2 (.conj (.mem 2 1) (singCode 2 0 3))

def run62UnderlyingTypes (k : Nat) : Int :=
  if k = 0 ∨ k = 3 then 0 else if k = 2 then 1 else 2

theorem run62UnderlyingCode_fits :
    run62UnderlyingCode.fits run62UnderlyingTypes := by
  simp [run62UnderlyingCode, run62UnderlyingTypes,
    ex_fits, singCode, iffF_fits, Formula.fits]

theorem run62UnderlyingCode_stratified :
    run62UnderlyingCode.Stratified :=
  ⟨run62UnderlyingTypes, run62UnderlyingCode_fits⟩

theorem run62UnderlyingCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    run62UnderlyingCode.holds M.mem ρ ↔
      ∃ s : V, M.mem s (ρ 1) ∧ M.IsSingleton (ρ 0) s := by
  classical
  simp [run62UnderlyingCode, ex_holds, singCode,
    iffF_holds, Formula.holds, PositiveModel.IsSingleton, overwrite]

end Formula

/-- Every nonempty old subset W of USC(A) is itself the USC of an
    internally constructed nonempty underlying subset X of A.
    This is the essential reverse-direction comprehension construction. -/
theorem PositiveModel.run62_underlying_of_USC_subcollection
    {V : Type*} (M : PositiveModel V)
    (A U W : V) (hU : M.IsUSC U A)
    (hWU : ∀ s : V, M.mem s W → M.mem s U)
    (hWn : ∃ s : V, M.mem s W) :
    ∃ X : V, M.IsUSC W X ∧
      (∀ x : V, M.mem x X → M.mem x A) ∧
      (∃ x : V, M.mem x X) := by
  let ρ : Nat → V := fun _ => W
  obtain ⟨s, hsW⟩ := hWn
  obtain ⟨a, haA, has⟩ := (hU s).mp (hWU s hsW)
  have hw : ∃ x : V,
      Formula.run62UnderlyingCode.holds M.mem (overwrite ρ 0 x) := by
    refine ⟨a, ?_⟩
    exact (Formula.run62UnderlyingCode_correct M _).mpr
      (by simpa [ρ, overwrite] using
        (show ∃ t : V, M.mem t W ∧ M.IsSingleton a t from
          ⟨s, hsW, has⟩))
  obtain ⟨X, hX⟩ := M.positive Formula.run62UnderlyingCode
    Formula.run62UnderlyingCode_stratified ρ hw
  have hXdef (x : V) : M.mem x X ↔
      ∃ t : V, M.mem t W ∧ M.IsSingleton x t :=
    (hX x).trans (by
      simpa [ρ, overwrite] using
        (Formula.run62UnderlyingCode_correct M (overwrite ρ 0 x)))
  refine ⟨X, ?_, ?_, ?_⟩
  · intro t
    constructor
    · intro htW
      obtain ⟨x, hxA, hxt⟩ := (hU t).mp (hWU t htW)
      exact ⟨x, (hXdef x).mpr ⟨t, htW, hxt⟩, hxt⟩
    · rintro ⟨x, hxX, hxt⟩
      obtain ⟨s', hs'W, hxs'⟩ := (hXdef x).mp hxX
      have hEq : t = s' := M.singleton_unique x t s' hxt hxs'
      simpa [hEq] using hs'W
  · intro x hxX
    obtain ⟨t, htW, hxt⟩ := (hXdef x).mp hxX
    obtain ⟨y, hyA, hyt⟩ := (hU t).mp (hWU t htW)
    have hxy : x = y := M.singleton_source_unique x y t hxt hyt
    simpa [hxy] using hyA
  · exact ⟨a, (hXdef a).mpr ⟨s, hsW, has⟩⟩

/-- Converse to Run54: an even partition of USC(A) descends to an
    even partition of A. This makes parity invariant under T in BOTH
    directions, with both internal partitions and the bijection witnessed. -/
theorem PositiveModel.run62_even_USC_reflects
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (A U : V) (hU : M.IsUSC U A)
    (hEvenU : M.Run54EvenOldSet U) : M.Run54EvenOldSet A := by
  obtain ⟨UX, UY, G, hCover, hDisj, hG⟩ := hEvenU
  have hUXsub : ∀ s : V, M.mem s UX → M.mem s U := by
    intro s hs; exact (hCover s).mpr (Or.inl hs)
  have hUYsub : ∀ s : V, M.mem s UY → M.mem s U := by
    intro s hs; exact (hCover s).mpr (Or.inr hs)
  obtain ⟨X, hUX, hXA, hXn⟩ :=
    M.run62_underlying_of_USC_subcollection A U UX hU hUXsub
      (hnonempty UX)
  obtain ⟨Y, hUY, hYA, _⟩ :=
    M.run62_underlying_of_USC_subcollection A U UY hU hUYsub
      (hnonempty UY)
  obtain ⟨H, hH, _⟩ :=
    M.uscBijection_descends X Y UX UY G hUX hUY hG hXn
  refine ⟨X, Y, H, ?_, ?_, hH⟩
  · intro x
    constructor
    · intro hxA
      obtain ⟨s, hs⟩ := M.singleton_exists x
      have hsU : M.mem s U := (hU s).mpr ⟨x, hxA, hs⟩
      rcases (hCover s).mp hsU with hsUX | hsUY
      · obtain ⟨y, hyX, hys⟩ := (hUX s).mp hsUX
        have heq : x = y := M.singleton_source_unique x y s hs hys
        simpa [heq] using (Or.inl hyX : M.mem y X ∨ M.mem y Y)
      · obtain ⟨y, hyY, hys⟩ := (hUY s).mp hsUY
        have heq : x = y := M.singleton_source_unique x y s hs hys
        simpa [heq] using (Or.inr hyY : M.mem y X ∨ M.mem y Y)
    · intro hx
      rcases hx with hxX | hxY
      · exact hXA x hxX
      · exact hYA x hxY
  · intro x ⟨hxX, hxY⟩
    obtain ⟨s, hs⟩ := M.singleton_exists x
    have hsUX : M.mem s UX := (hUX s).mpr ⟨x, hxX, hs⟩
    have hsUY : M.mem s UY := (hUY s).mpr ⟨x, hxY, hs⟩
    exact hDisj s ⟨hsUX, hsUY⟩

/-- The ONE parity predicate, at the level of a positive Frege cardinal. -/
def PositiveModel.Run62EvenFrege {V : Type*}
    (M : PositiveModel V) (n : V) : Prop := M.Run58EvenFrege n

/-- Oddness has NO separate set-theoretic witness or induction: it is
    literally the negation of evenness. -/
def PositiveModel.Run62OddFrege {V : Type*}
    (M : PositiveModel V) (n : V) : Prop := ¬ M.Run62EvenFrege n

theorem PositiveModel.run62_parity_exhaustive_and_exclusive
    {V : Type*} (M : PositiveModel V) (n : V) :
    (M.Run62EvenFrege n ∨ M.Run62OddFrege n) ∧
      ¬ (M.Run62EvenFrege n ∧ M.Run62OddFrege n) := by
  classical
  exact ⟨Classical.em _, fun h => h.2 h.1⟩

/-- Exact forward-and-backward parity preservation of Frege type-raising;
    unlike the Run58 formulation, NO separate oddness theorem is required. -/
theorem PositiveModel.run62_even_typeRaise_iff
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (n tn : V) (hT : M.PositiveTypeRaise n tn) :
    M.Run62EvenFrege n ↔ M.Run62EvenFrege tn := by
  constructor
  · intro h
    exact M.run58_even_typeRaise hnonempty n tn hT h
  · intro h
    obtain ⟨A, U, hnA, hU, htnU⟩ := hT
    have hEvenU : M.Run54EvenOldSet U :=
      M.run58_even_at_representative hnonempty tn U htnU h
    exact ⟨A, hnA,
      M.run62_even_USC_reflects hnonempty A U hU hEvenU⟩

/-- Only substantive parity premise still required: one-point successor
    toggles EVENNESS. All previous 'odd-exhaustive', 'odd-exclusive',
    and separate positive-odd assumptions are eliminated. -/
theorem PositiveModel.run62_final_contradiction_from_flip
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (n tn : V)
    (hT : M.PositiveTypeRaise n tn)
    (hSucc : M.IsPositiveFregeSuccessor tn n)
    (hFlip : M.Run62EvenFrege tn ↔ ¬ M.Run62EvenFrege n) : False := by
  have hPres := M.run62_even_typeRaise_iff hnonempty n tn hT
  by_cases hEven : M.Run62EvenFrege n
  · have hEvenT : M.Run62EvenFrege tn := hPres.mp hEven
    exact (hFlip.mp hEvenT) hEven
  · have hEvenT : M.Run62EvenFrege tn := hFlip.mpr hEven
    exact hEven (hPres.mpr hEvenT)

/-- As soon as evenness is reflected in both directions, oddness defined as
    its negation is reflected as well, by ordinary classical logic alone. -/
theorem PositiveModel.run62_odd_typeRaise_iff
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (n tn : V) (hT : M.PositiveTypeRaise n tn) :
    M.Run62OddFrege n ↔ M.Run62OddFrege tn := by
  exact not_congr (M.run62_even_typeRaise_iff hnonempty n tn hT)

end NFMinusZero

namespace NF0Specker.Run62

private abbrev old {V : Type*} (M : NF0Specker.Run17.PositiveModel V) :
    NFMinusZero.PositiveModel V := NF0Specker.Run36.toOriginal M

/-- Specialize the Run53 *actual two-element seed* successor theorem to the
    newly simplified even-only parity interface. Unlike the older Run58
    theorem, this needs NO parity-totality, parity-exclusivity, or oddness
    axioms. Exactly the still-unproved one-point evenness reversal remains. -/
theorem two_seed_contradiction_of_even_successor_flip
    {V : Type*} (M : NF0Specker.Run17.PositiveModel V)
    (hAllFinite : ∀ S : V, NF0Specker.Run17.Finite M.mem S)
    (E V0 U0 U1 kappa lambda A a b U2 two next C : V)
    (hV0 : ∀ x : V, M.mem x V0)
    (hU0 : (old M).IsUSC U0 V0)
    (hU1 : (old M).IsUSC U1 U0)
    (hkappa : (old M).IsFregeClass kappa U0)
    (hlambda : (old M).IsFregeClass lambda U1)
    (hElambda : (old M).RelByGraph E lambda kappa)
    (hE : ∀ x y : V,
      (old M).RelByGraph E x y ↔ (old M).PositiveExponentStep x y)
    (hA : ∀ x : V, M.mem x A ↔ x = a ∨ x = b)
    (hab : a ≠ b)
    (hU2 : (old M).IsUSC U2 A)
    (htwo : (old M).IsFregeClass two U2)
    (hTwoStep : (old M).RelByGraph E two next)
    (hC : (old M).IsLeastGraphOrbit E two C)
    (hEvenFlip : ∀ p q : V, (old M).IsPositiveFregeSuccessor p q →
      ((old M).Run62EvenFrege p ↔ ¬ (old M).Run62EvenFrege q)) : False := by
  obtain ⟨n, tn, _, hT, hSucc⟩ :=
    NF0Specker.Run53.actual_two_seed_final_successor_no_valuation M
      hAllFinite E V0 U0 U1 kappa lambda A a b U2 two next C
      hV0 hU0 hU1 hkappa hlambda hElambda hE
      hA hab hU2 htwo hTwoStep hC
  exact (old M).run62_final_contradiction_from_flip
    M.no_empty n tn hT hSucc (hEvenFlip tn n hSucc)

end NF0Specker.Run62


==> anc/Speck-Infinity-main/NF0Specker/Run63.lean <==
import NF0Specker.Run62

/-!
Run 63 — parity reduced to two-point invariance and ONE stratified
induction instance, with Odd defined only as ¬ Even.

The new unconditional internal lemma gives the FORWARD direction of
invariance under two consecutive fresh one-point extensions.
The reverse direction and the exact stratified-induction instance
are named, explicit remaining obligations. No new model axioms.

STATUS: UNCOMPILED Lean proof candidates. This file does NOT claim to
establish the full one-point flip or the NF−0 Infinity theorem.
-/

namespace NFMinusZero

/-- Adding two fresh points to an even old set gives an even old set.
The new blocks and their internal bijection are actually constructed by
existing positive-comprehension lemmas; no 'odd' predicate is used. -/
theorem PositiveModel.run63_even_two_extensions
    {V : Type*} (M : PositiveModel V)
    (A B C p q : V)
    (hEven : M.Run54EvenOldSet A)
    (hAB : M.IsOldOnePointExtension A B p)
    (hBC : M.IsOldOnePointExtension B C q) :
    M.Run54EvenOldSet C := by
  obtain ⟨X, Y, G, hCover, hDisj, hG⟩ := hEven
  have hpX : ¬ M.mem p X := by
    intro hp
    exact hAB.2 ((hCover p).mpr (Or.inl hp))
  have hqY : ¬ M.mem q Y := by
    intro hq
    have hqA : M.mem q A := (hCover q).mpr (Or.inr hq)
    have hqB : M.mem q B := (hAB.1 q).mpr (Or.inr hqA)
    exact hBC.2 hqB
  obtain ⟨Xp, hXp⟩ := M.run56_oldOnePointExtension_exists X p hpX
  obtain ⟨Yq, hYq⟩ := M.run56_oldOnePointExtension_exists Y q hqY
  exact M.run56_two_fresh_points_even_graph_constructed
    A B C X Y Xp Yq G p q hCover hDisj hG hAB hBC hXp hYq

/-- One-point parity reversal is the ONE induction predicate.
Crucially, the conclusion quantifies over *every* genuine fresh
one-point extension, so the successor step is representative-free. -/
def PositiveModel.Run63FlipAt {V : Type*}
    (M : PositiveModel V) (A : V) : Prop :=
  ∀ (B p : V), M.IsOldOnePointExtension A B p →
    (M.Run54EvenOldSet A ↔ ¬ M.Run54EvenOldSet B)

/-- Singleton base: a singleton is not even, but adding a distinct
point yields an even doubleton. This uses existing internal graphs. -/
theorem PositiveModel.run63_flip_singleton_base
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (A p : V) (hA : M.IsSingleton p A) :
    M.Run63FlipAt A := by
  intro B q hAB
  have hNotEvenA : ¬ M.Run54EvenOldSet A :=
    M.run58_singleton_not_even hnonempty A p hA
  have hEvenB : M.Run54EvenOldSet B :=
    M.run56_odd_extension_is_even A B q
      (Or.inl ⟨p, hA⟩) hAB
  constructor
  · intro hEvenA
    exact False.elim (hNotEvenA hEvenA)
  · intro hNotEvenB
    exact False.elim (hNotEvenB hEvenB)

/-- Once the TWO-POINT parity equivalence is known, the one-point flip
propagates in ONE step. This implication is pure logic; there is no
second parity predicate and no finite-cardinal arithmetic.

NOTE: hDouble is precisely the reverse-matching construction still
unproved at the internal old-graph level; the forward implication is
provided by run63_even_two_extensions. -/
theorem PositiveModel.run63_flip_successor_step
    {V : Type*} (M : PositiveModel V)
    (hDouble : ∀ A B C p q : V,
      M.IsOldOnePointExtension A B p →
      M.IsOldOnePointExtension B C q →
      (M.Run54EvenOldSet A ↔ M.Run54EvenOldSet C))
    (A B p : V) (hAB : M.IsOldOnePointExtension A B p)
    (hFlipA : M.Run63FlipAt A) :
    M.Run63FlipAt B := by
  classical
  intro C q hBC
  have hFlipAB := hFlipA B p hAB
  have hEvenAC := hDouble A B C p q hAB hBC
  constructor
  · intro hEvenB hEvenC
    have hNotEvenA : ¬ M.Run54EvenOldSet A := by
      intro hEvenA
      exact (hFlipAB.mp hEvenA) hEvenB
    exact hNotEvenA (hEvenAC.mpr hEvenC)
  · intro hNotEvenC
    by_contra hNotEvenB
    have hEvenA : M.Run54EvenOldSet A :=
      hFlipAB.mpr hNotEvenB
    exact hNotEvenC (hEvenAC.mp hEvenA)

/-- The FORWARD two-point implication is already proved above; hence
only the reverse internal matching-rewiring lemma needs to be supplied. -/
theorem PositiveModel.run63_two_extensions_even_iff_of_reverse
    {V : Type*} (M : PositiveModel V)
    (hReverse : ∀ A B C p q : V,
      M.IsOldOnePointExtension A B p →
      M.IsOldOnePointExtension B C q →
      M.Run54EvenOldSet C → M.Run54EvenOldSet A)
    (A B C p q : V)
    (hAB : M.IsOldOnePointExtension A B p)
    (hBC : M.IsOldOnePointExtension B C q) :
    M.Run54EvenOldSet A ↔ M.Run54EvenOldSet C := by
  constructor
  · intro hEvenA
    exact M.run63_even_two_extensions A B C p q hEvenA hAB hBC
  · intro hEvenC
    exact hReverse A B C p q hAB hBC hEvenC

/-- The complete one-point flip follows from exactly ONE instance of
stratified induction for Run63FlipAt and the two-point equivalence.
We do NOT silently assume general second-order induction: hIndFlip is
an explicit *instance* to be obtained from the all-finite NF−0
stratified-induction schema after checking its formula code. -/
theorem PositiveModel.run63_flip_from_two_point_and_induction
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (hDouble : ∀ A B C p q : V,
      M.IsOldOnePointExtension A B p →
      M.IsOldOnePointExtension B C q →
      (M.Run54EvenOldSet A ↔ M.Run54EvenOldSet C))
    (hIndFlip :
      (∀ A p : V, M.IsSingleton p A → M.Run63FlipAt A) →
      (∀ A B p : V, M.IsOldOnePointExtension A B p →
        M.Run63FlipAt A → M.Run63FlipAt B) →
      ∀ A : V, M.Run63FlipAt A) :
    ∀ A B p : V, M.IsOldOnePointExtension A B p →
      (M.Run54EvenOldSet A ↔ ¬ M.Run54EvenOldSet B) := by
  have hBase : ∀ A p : V, M.IsSingleton p A → M.Run63FlipAt A := by
    intro A p hA
    exact M.run63_flip_singleton_base hnonempty A p hA
  have hStep : ∀ A B p : V, M.IsOldOnePointExtension A B p →
      M.Run63FlipAt A → M.Run63FlipAt B := by
    intro A B p hAB hFlipA
    exact M.run63_flip_successor_step hDouble A B p hAB hFlipA
  intro A B p hAB
  exact (hIndFlip hBase hStep A) B p hAB

/-- Frege-level successor flip derived from the corresponding OLD-set
one-point flip. Representative-independence uses the existing Run58
transport, not a new parity structure. -/
theorem PositiveModel.run63_frege_successor_flip
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (hOldFlip : ∀ A B p : V, M.IsOldOnePointExtension A B p →
      (M.Run54EvenOldSet A ↔ ¬ M.Run54EvenOldSet B))
    (u v : V) (hSucc : M.IsPositiveFregeSuccessor u v) :
    M.Run62EvenFrege u ↔ ¬ M.Run62EvenFrege v := by
  obtain ⟨A, B, p, huA, hvB, hExt⟩ := hSucc
  have hParityA : M.Run62EvenFrege u ↔ M.Run54EvenOldSet A := by
    constructor
    · intro h
      exact M.run58_even_at_representative hnonempty u A huA h
    · intro h
      exact ⟨A, huA, h⟩
  have hParityB : M.Run62EvenFrege v ↔ M.Run54EvenOldSet B := by
    constructor
    · intro h
      exact M.run58_even_at_representative hnonempty v B hvB h
    · intro h
      exact ⟨B, hvB, h⟩
  constructor
  · intro hu hv
    exact (hOldFlip A B p hExt).mp (hParityA.mp hu) (hParityB.mp hv)
  · intro hnotv
    exact hParityA.mpr
      ((hOldFlip A B p hExt).mpr (fun hEvenB => hnotv (hParityB.mpr hEvenB)))

end NFMinusZero

namespace NF0Specker.Run63

/-- The complete Run53 orbit endpoint gives the contradiction once the
*two precise* outstanding parity proof obligations are supplied:
(a) reverse two-point matching, and (b) this one stratified-induction
instance. No Tarski parity, no separately defined Odd, and no
exhaustiveness/exclusivity assumptions enter the statement. -/
theorem two_seed_contradiction_of_two_point_and_flip_induction
    {V : Type*} (M : NF0Specker.Run17.PositiveModel V)
    (hAllFinite : ∀ S : V, NF0Specker.Run17.Finite M.mem S)
    (hReverse : ∀ A B C p q : V,
      (NF0Specker.Run36.toOriginal M).IsOldOnePointExtension A B p →
      (NF0Specker.Run36.toOriginal M).IsOldOnePointExtension B C q →
      (NF0Specker.Run36.toOriginal M).Run54EvenOldSet C →
      (NF0Specker.Run36.toOriginal M).Run54EvenOldSet A)
    (hIndFlip :
      (∀ A p : V, (NF0Specker.Run36.toOriginal M).IsSingleton p A →
        (NF0Specker.Run36.toOriginal M).Run63FlipAt A) →
      (∀ A B p : V,
        (NF0Specker.Run36.toOriginal M).IsOldOnePointExtension A B p →
        (NF0Specker.Run36.toOriginal M).Run63FlipAt A →
        (NF0Specker.Run36.toOriginal M).Run63FlipAt B) →
      ∀ A : V, (NF0Specker.Run36.toOriginal M).Run63FlipAt A)
    (E V0 U0 U1 kappa lambda A a b U2 two next C : V)
    (hV0 : ∀ x : V, M.mem x V0)
    (hU0 : (NF0Specker.Run36.toOriginal M).IsUSC U0 V0)
    (hU1 : (NF0Specker.Run36.toOriginal M).IsUSC U1 U0)
    (hkappa : (NF0Specker.Run36.toOriginal M).IsFregeClass kappa U0)
    (hlambda : (NF0Specker.Run36.toOriginal M).IsFregeClass lambda U1)
    (hElambda : (NF0Specker.Run36.toOriginal M).RelByGraph E lambda kappa)
    (hE : ∀ x y : V,
      (NF0Specker.Run36.toOriginal M).RelByGraph E x y ↔
      (NF0Specker.Run36.toOriginal M).PositiveExponentStep x y)
    (hA : ∀ x : V, M.mem x A ↔ x = a ∨ x = b)
    (hab : a ≠ b)
    (hU2 : (NF0Specker.Run36.toOriginal M).IsUSC U2 A)
    (htwo : (NF0Specker.Run36.toOriginal M).IsFregeClass two U2)
    (hTwoStep : (NF0Specker.Run36.toOriginal M).RelByGraph E two next)
    (hC : (NF0Specker.Run36.toOriginal M).IsLeastGraphOrbit E two C) :
    False := by
  let N : NFMinusZero.PositiveModel V := NF0Specker.Run36.toOriginal M
  have hDouble : ∀ A B C p q : V,
      N.IsOldOnePointExtension A B p →
      N.IsOldOnePointExtension B C q →
      (N.Run54EvenOldSet A ↔ N.Run54EvenOldSet C) := by
    intro A B C p q hAB hBC
    exact N.run63_two_extensions_even_iff_of_reverse
      hReverse A B C p q hAB hBC
  have hOldFlip : ∀ A B p : V,
      N.IsOldOnePointExtension A B p →
      (N.Run54EvenOldSet A ↔ ¬ N.Run54EvenOldSet B) := by
    exact N.run63_flip_from_two_point_and_induction
      M.no_empty hDouble hIndFlip
  apply NF0Specker.Run62.two_seed_contradiction_of_even_successor_flip M
      hAllFinite E V0 U0 U1 kappa lambda A a b U2 two next C
      hV0 hU0 hU1 hkappa hlambda hElambda hE
      hA hab hU2 htwo hTwoStep hC
  intro p q hpq
  exact N.run63_frege_successor_flip M.no_empty hOldFlip p q hpq

end NF0Specker.Run63


==> anc/Speck-Infinity-main/NF0Specker/Run64.lean <==
import NF0Specker.Run63

/-!
Run 64: A homogeneous, POSITIVELY STRATIFIED INTERNAL GRAPH-SURGERY
constructor, in the original NF-minus-zero language.

From an old graph G and four existing objects p,u,r,v, this constructs
  H(x,y) ↔ ((G(x,y) ∧ x ≠ p ∧ x ≠ u) ∨ (x=r ∧ y=v)).
The added edge (r,v) is an explicit positive-comprehension witness.

This is the graph primitive used to repair perfect matchings after removing
TWO specified points (including the same-side case).  It is NOT YET the
complete reverse two-point parity theorem: the rebalanced partition
and the three matching cases still need to be assembled and typechecked.

UNCOMPILED proof candidate. No added set-theoretic assumptions or proof placeholders.
-/

namespace NFMinusZero
namespace Formula

/-- Keep input/output/graph at 0,1,2; move the Kuratowski atom's local
    quantified witnesses away from surgery parameters 3,4,5,6. -/
def run64EdgeRename (k : Nat) : Nat :=
  if k < 3 then k else k + 10

theorem run64EdgeRename_injective : Function.Injective run64EdgeRename := by
  intro a b h
  unfold run64EdgeRename at h
  split_ifs at h <;> omega

/-- The old graph atom with its local binders in 13..18. -/
def run64MovedAtom : Formula :=
  kuratowskiGraphAtom.rename run64EdgeRename

/-- x=0, y=1, G=2, deleted old sources p=3 and u=4,
    new source r=5, target v=6.  The new edge is (r,v). -/
def run64RerouteCode : Formula :=
  or
    (.conj run64MovedAtom
      (.conj (.neg (.eq 0 3)) (.neg (.eq 0 4))))
    (.conj (.eq 0 5) (.eq 1 6))

/-- Both endpoints and p,u,v have the same type; G is three levels
    higher for the Kuratowski pair-of-pair representation. -/
def run64RerouteTypes (k : Nat) : Int :=
  if k = 2 then 3
  else if k = 13 ∨ k = 14 ∨ k = 18 then 1
  else if k = 15 then 2
  else 0

theorem run64RerouteTypes_eq :
    run64RerouteTypes 0 = run64RerouteTypes 1 := by
  rfl

theorem run64EdgeRename_types (k : Nat) (hk : k < 9) :
    run64RerouteTypes (run64EdgeRename k) = graphAtomTypes k := by
  interval_cases k <;>
    norm_num [run64RerouteTypes, run64EdgeRename, graphAtomTypes]

theorem run64RerouteCode_fits :
    run64RerouteCode.fits run64RerouteTypes := by
  have hAtom : run64MovedAtom.fits run64RerouteTypes := by
    rw [run64MovedAtom, rename_fits]
    apply (fits_congr_bounded kuratowskiGraphAtom 9
      kuratowskiGraphAtom_bounded graphAtomTypes
      (fun k => run64RerouteTypes (run64EdgeRename k))
      (fun k hk => (run64EdgeRename_types k hk).symm)).mp
    have hGraph : kuratowskiGraphAtom.fits graphAtomTypes := by
      simp [kuratowskiGraphAtom, singCode, unorderedCode, pairCode,
        ex_fits, iffF_fits, or_fits, Formula.fits, graphAtomTypes]
    exact hGraph
  simpa [run64RerouteCode, run64RerouteTypes,
    or_fits, Formula.fits] using
    (show run64MovedAtom.fits run64RerouteTypes ∧
      ((run64RerouteTypes 0 = run64RerouteTypes 3 ∧
        run64RerouteTypes 0 = run64RerouteTypes 4) ∧
        (run64RerouteTypes 0 = run64RerouteTypes 5 ∧
          run64RerouteTypes 1 = run64RerouteTypes 6)) from
      ⟨hAtom, by decide, by decide⟩)

theorem run64RerouteCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    run64RerouteCode.holds M.mem ρ ↔
      ((M.RelByGraph (ρ 2) (ρ 0) (ρ 1) ∧
          ρ 0 ≠ ρ 3 ∧ ρ 0 ≠ ρ 4) ∨
        (ρ 0 = ρ 5 ∧ ρ 1 = ρ 6)) := by
  have hAtom : run64MovedAtom.holds M.mem ρ ↔
      M.RelByGraph (ρ 2) (ρ 0) (ρ 1) := by
    rw [run64MovedAtom,
      rename_holds M.mem run64EdgeRename
        run64EdgeRename_injective kuratowskiGraphAtom ρ]
    simpa [run64EdgeRename, PositiveModel.RelByGraph] using
      (M.kuratowskiGraphAtom_correct (fun k => ρ (run64EdgeRename k)))
  simp only [run64RerouteCode, or_holds, Formula.holds, hAtom]

end Formula

/-- A genuine internal OLD Kuratowski graph with the desired surgery
    semantics.  Its existence is *proved by positive comprehension*, not
    posited as an additional graph-existence premise. -/
theorem PositiveModel.run64_edgeRerouteGraph_exists
    {V : Type*} (M : PositiveModel V)
    (G p u r v : V) :
    ∃ H : V, ∀ x y : V,
      M.RelByGraph H x y ↔
        ((M.RelByGraph G x y ∧ x ≠ p ∧ x ≠ u) ∨
          (x = r ∧ y = v)) := by
  let ρ : Nat → V := fun k =>
    if k = 2 then G else if k = 3 then p
    else if k = 4 then u else if k = 5 then r
    else if k = 6 then v else r
  have hwitness : ∃ x y : V,
      Formula.run64RerouteCode.holds M.mem
        (overwrite (overwrite ρ 0 x) 1 y) := by
    refine ⟨r, v, ?_⟩
    apply (Formula.run64RerouteCode_correct M _).mpr
    simp [ρ, overwrite]
  obtain ⟨H, hH⟩ := M.internal_graph_of_type_level_formula
    Formula.run64RerouteCode ρ Formula.run64RerouteTypes
    Formula.run64RerouteCode_fits
    Formula.run64RerouteTypes_eq hwitness
  refine ⟨H, ?_⟩
  intro x y
  exact (hH x y).trans (by
    simpa [ρ, overwrite] using
      (Formula.run64RerouteCode_correct M
        (overwrite (overwrite ρ 0 x) 1 y)))

end NFMinusZero

namespace NFMinusZero

/-!
The opposite-halves / nonpartner case.  If p∈X, q∈Y are NOT
matched, and their respective partners are v=G(p), u=G⁻¹(q),
the surviving blocks X\{p}, Y\{q} are internally equipotent.
The witness graph is exactly the one built by positive comprehension
above; this theorem constructs it and checks the endpoint properties.
-/
theorem PositiveModel.run64_oppositeHalf_rewire_bijection
    {V : Type*} (M : PositiveModel V)
    (G X Y X' Y' p q u v : V)
    (hG : M.BijectionGraph G X Y)
    (hp : M.mem p X) (hq : M.mem q Y)
    (hu : M.mem u X) (hv : M.mem v Y)
    (hpv : M.RelByGraph G p v)
    (huq : M.RelByGraph G u q)
    (hpu : p ≠ u)
    (hX' : ∀ x : V, M.mem x X' ↔ M.mem x X ∧ x ≠ p)
    (hY' : ∀ y : V, M.mem y Y' ↔ M.mem y Y ∧ y ≠ q) :
    ∃ H : V, M.BijectionGraph H X' Y' := by
  obtain ⟨H, hH⟩ := M.run64_edgeRerouteGraph_exists G p u u v
  have hqv : q ≠ v := by
    intro hqv
    have hpu' : p = u :=
      M.run57_oldGraph_injective G X Y p u v hG hpv (hqv ▸ huq)
    exact hpu hpu'
  have hEdgeNew : M.RelByGraph H u v :=
    (hH u v).mpr (Or.inr ⟨rfl, rfl⟩)
  have hEdgeOld (x y : V)
      (hxy : M.RelByGraph G x y) (hxp : x ≠ p) (hxu : x ≠ u) :
      M.RelByGraph H x y :=
    (hH x y).mpr (Or.inl ⟨hxy, hxp, hxu⟩)
  have hFun (x y z : V)
      (hxy : M.RelByGraph H x y)
      (hxz : M.RelByGraph H x z) : y = z := by
    rcases (hH x y).mp hxy with ⟨hxyG, _, hxnu⟩ | ⟨hxu, hyv⟩
    · rcases (hH x z).mp hxz with ⟨hxzG, _, _⟩ | ⟨hxu', _⟩
      · exact M.run57_oldGraph_functional G X Y x y z hG hxyG hxzG
      · exact False.elim (hxnu hxu')
    · rcases (hH x z).mp hxz with ⟨_, _, hxnu⟩ | ⟨_, hzv⟩
      · exact False.elim (hxnu hxu)
      · exact hyv.trans hzv.symm
  have hInj (x z y : V)
      (hxy : M.RelByGraph H x y)
      (hzy : M.RelByGraph H z y) : x = z := by
    rcases (hH x y).mp hxy with ⟨hxyG, _, _⟩ | ⟨hxu, hyv⟩
    · rcases (hH z y).mp hzy with ⟨hzyG, _, _⟩ | ⟨hzu, hyv'⟩
      · exact M.run57_oldGraph_injective G X Y x z y hG hxyG hzyG
      · have hyEq : y = v := hyv'
        have hxp : x = p :=
          M.run57_oldGraph_injective G X Y x p v hG
            (hyEq ▸ hxyG) hpv
        have hxp' := ((hH x y).mp hxy)
        rcases hxp' with ⟨_, hxnp, _⟩ | ⟨hxuu, _⟩
        · exact False.elim (hxnp hxp)
        · exact hxuu.trans hzu.symm
    · rcases (hH z y).mp hzy with ⟨hzyG, hznP, _⟩ | ⟨hzu, _⟩
      · have hzP : z = p :=
          M.run57_oldGraph_injective G X Y z p v hG
            (hyv ▸ hzyG) hpv
        exact False.elim (hznP hzP)
      · exact hxu.trans hzu.symm
  have hLegal (x y : V) (hxy : M.RelByGraph H x y) :
      M.mem x X' ∧ M.mem y Y' := by
    rcases (hH x y).mp hxy with ⟨hxyG, hxnp, hxnu⟩ | ⟨hxu, hyv⟩
    · obtain ⟨hxX, hyY⟩ := hG.1 x y hxyG
      have hynq : y ≠ q := by
        intro hyq
        have hxu' : x = u :=
          M.run57_oldGraph_injective G X Y x u q hG
            (hyq ▸ hxyG) huq
        exact hxnu hxu'
      exact ⟨(hX' x).mpr ⟨hxX, hxnp⟩,
        (hY' y).mpr ⟨hyY, hynq⟩⟩
    · subst x
      subst y
      exact ⟨(hX' u).mpr ⟨hu, fun e => hpu e.symm⟩,
        (hY' v).mpr ⟨hv, fun e => hqv e.symm⟩⟩
  refine ⟨H, ?_⟩
  constructor
  · exact hLegal
  constructor
  · intro x hxX'
    obtain ⟨hxX, hxnp⟩ := (hX' x).mp hxX'
    by_cases hxu : x = u
    · subst x
      refine ⟨v, ⟨hEdgeNew, (hY' v).mpr ⟨hv, fun e => hqv e.symm⟩⟩, ?_⟩
      intro z hz
      exact hFun u z v hz.1 hEdgeNew
    · obtain ⟨y, ⟨hxyG, hyY⟩, _⟩ := hG.2.1 x hxX
      have hxyH := hEdgeOld x y hxyG hxnp hxu
      refine ⟨y, ⟨hxyH, (hLegal x y hxyH).2⟩, ?_⟩
      intro z hz
      exact hFun x z y hz.1 hxyH
  · intro y hyY'
    obtain ⟨hyY, hynq⟩ := (hY' y).mp hyY'
    by_cases hyv : y = v
    · subst y
      refine ⟨u, ⟨hEdgeNew, (hLegal u v hEdgeNew).1⟩, ?_⟩
      intro x hx
      exact hInj x u v hx.1 hEdgeNew
    · obtain ⟨x, ⟨hxyG, hxX⟩, _⟩ := hG.2.2 y hyY
      have hxnp : x ≠ p := by
        intro e
        have hyv' : y = v :=
          M.run57_oldGraph_functional G X Y p y v hG
            (e ▸ hxyG) hpv
        exact hyv hyv'
      have hxnu : x ≠ u := by
        intro e
        have hynq' : y = q :=
          M.run57_oldGraph_functional G X Y u y q hG
            (e ▸ hxyG) huq
        exact hynq hynq'
      have hxyH := hEdgeOld x y hxyG hxnp hxnu
      refine ⟨x, ⟨hxyH, (hLegal x y hxyH).1⟩, ?_⟩
      intro z hz
      exact hInj z x y hz.1 hxyH

end NFMinusZero


==> anc/Speck-Infinity-main/NF0Specker/Run65.lean <==
import NF0Specker.Run64

/-!
Run 65: genuine OLD same-half matching surgery.  Odd means NOT even.

If the two removed points p,q lie in the same half X of the even
partition C=X∪Y, and f(p)=v and f(q)=w, then move v from Y into
X\{p,q} and replace the two edges p↦v, q↦w by v↦w.

The resulting OLD halves are
  Xnew = (X ∪ {v}) \ {p,q}
  Ynew = Y \ {v}.
Both are inhabited without ever constructing an empty old set.
Their internal bijection H is the Run64 positive-comprehension graph
  H(x,y) ↔ ((G(x,y) ∧ x≠p ∧ x≠q) ∨ (x=v ∧ y=w)).

STATUS: UNCOMPILED Lean candidates, no sorry/admit/axioms.
-/

namespace NFMinusZero

/-- All three bijection clauses for the SAME-HALF repair, using the
actual internal OLD Kuratowski graph from Run64. -/
theorem PositiveModel.run65_sameHalf_rewire_bijection
    {V : Type*} (M : PositiveModel V)
    (G X Y Xnew Ynew p q v w : V)
    (hG : M.BijectionGraph G X Y)
    (hDisj : ∀ z : V, ¬ (M.mem z X ∧ M.mem z Y))
    (hpX : M.mem p X) (hqX : M.mem q X)
    (hpq : p ≠ q)
    (hpv : M.RelByGraph G p v)
    (hqw : M.RelByGraph G q w)
    (hXnew : ∀ z : V, M.mem z Xnew ↔
        (M.mem z X ∧ z ≠ p ∧ z ≠ q) ∨ z = v)
    (hYnew : ∀ z : V, M.mem z Ynew ↔ M.mem z Y ∧ z ≠ v) :
    ∃ H : V, M.BijectionGraph H Xnew Ynew := by
  have hvY : M.mem v Y := (hG.1 p v hpv).2
  have hwY : M.mem w Y := (hG.1 q w hqw).2
  have hvnX : ¬ M.mem v X := fun hvX => hDisj v ⟨hvX, hvY⟩
  have hvw : v ≠ w := by
    intro hvw
    exact hpq (M.run57_oldGraph_injective G X Y p q w hG
      (hvw ▸ hpv) hqw)
  obtain ⟨H, hH⟩ := M.run64_edgeRerouteGraph_exists G p q v w
  have hedgeNew : M.RelByGraph H v w :=
    (hH v w).mpr (Or.inr ⟨rfl, rfl⟩)
  have hedgeOld (x y : V)
      (hxy : M.RelByGraph G x y) (hxp : x ≠ p) (hxq : x ≠ q) :
      M.RelByGraph H x y :=
    (hH x y).mpr (Or.inl ⟨hxy, hxp, hxq⟩)
  have hFun (x y z : V)
      (hxy : M.RelByGraph H x y)
      (hxz : M.RelByGraph H x z) : y = z := by
    rcases (hH x y).mp hxy with ⟨hOldY, _, _⟩ | ⟨hxv, hyw⟩
    · rcases (hH x z).mp hxz with ⟨hOldZ, _, _⟩ | ⟨hxv', _⟩
      · exact M.run57_oldGraph_functional G X Y x y z hG hOldY hOldZ
      · exact False.elim (hvnX (hxv' ▸ (hG.1 x y hOldY).1))
    · rcases (hH x z).mp hxz with ⟨hOldZ, _, _⟩ | ⟨_, hzw⟩
      · exact False.elim (hvnX (hxv ▸ (hG.1 x z hOldZ).1))
      · exact hyw.trans hzw.symm
  have hInj (x z y : V)
      (hxy : M.RelByGraph H x y)
      (hzy : M.RelByGraph H z y) : x = z := by
    rcases (hH x y).mp hxy with ⟨hOldX, _, hxq⟩ | ⟨hxv, hyw⟩
    · rcases (hH z y).mp hzy with ⟨hOldZ, _, _⟩ | ⟨hzv, hyw'⟩
      · exact M.run57_oldGraph_injective G X Y x z y hG hOldX hOldZ
      · have hyEq : y = w := hyw'
        have hxEq : x = q :=
          M.run57_oldGraph_injective G X Y x q w hG
            (hyEq ▸ hOldX) hqw
        exact False.elim (hxq hxEq)
    · rcases (hH z y).mp hzy with ⟨hOldZ, _, hzq⟩ | ⟨hzv, _⟩
      · have hzEq : z = q :=
          M.run57_oldGraph_injective G X Y z q w hG
            (hyw ▸ hOldZ) hqw
        exact False.elim (hzq hzEq)
      · exact hxv.trans hzv.symm
  have hLegal (x y : V) (hxy : M.RelByGraph H x y) :
      M.mem x Xnew ∧ M.mem y Ynew := by
    rcases (hH x y).mp hxy with ⟨hOld, hxp, hxq⟩ | ⟨hxv, hyw⟩
    · obtain ⟨hxX, hyY⟩ := hG.1 x y hOld
      have hynv : y ≠ v := by
        intro hyv
        have hxp' : x = p :=
          M.run57_oldGraph_injective G X Y x p v hG
            (hyv ▸ hOld) hpv
        exact hxp hxp'
      exact ⟨(hXnew x).mpr (Or.inl ⟨hxX, hxp, hxq⟩),
        (hYnew y).mpr ⟨hyY, hynv⟩⟩
    · subst x
      subst y
      exact ⟨(hXnew v).mpr (Or.inr rfl),
        (hYnew w).mpr ⟨hwY, fun e => hvw e.symm⟩⟩
  refine ⟨H, ?_⟩
  constructor
  · exact hLegal
  constructor
  · intro x hxXnew
    rcases (hXnew x).mp hxXnew with ⟨hxX, hxp, hxq⟩ | hxv
    · obtain ⟨y, ⟨hOld, _⟩, _⟩ := hG.2.1 x hxX
      have hxy : M.RelByGraph H x y := hedgeOld x y hOld hxp hxq
      refine ⟨y, ⟨hxy, (hLegal x y hxy).2⟩, ?_⟩
      intro z hz
      exact hFun x z y hz.1 hxy
    · subst x
      refine ⟨w, ⟨hedgeNew, (hLegal v w hedgeNew).2⟩, ?_⟩
      intro z hz
      exact hFun v z w hz.1 hedgeNew
  · intro y hyYnew
    obtain ⟨hyY, hynv⟩ := (hYnew y).mp hyYnew
    by_cases hyw : y = w
    · subst y
      refine ⟨v, ⟨hedgeNew, (hLegal v w hedgeNew).1⟩, ?_⟩
      intro z hz
      exact hInj z v w hz.1 hedgeNew
    · obtain ⟨x, ⟨hOld, _⟩, _⟩ := hG.2.2 y hyY
      have hxp : x ≠ p := by
        intro e
        have hyv : y = v :=
          M.run57_oldGraph_functional G X Y p y v hG
            (e ▸ hOld) hpv
        exact hynv hyv
      have hxq : x ≠ q := by
        intro e
        have hyw' : y = w :=
          M.run57_oldGraph_functional G X Y q y w hG
            (e ▸ hOld) hqw
        exact hyw hyw'
      have hxy : M.RelByGraph H x y := hedgeOld x y hOld hxp hxq
      refine ⟨x, ⟨hxy, (hLegal x y hxy).1⟩, ?_⟩
      intro z hz
      exact hInj z x y hz.1 hxy

/-- The necessary nonempty OLD halves actually exist by the already
established union/difference comprehension constructors.  No set
corresponding to X\{p,q} is ever required (it might be empty). -/
theorem PositiveModel.run65_sameHalf_partition_exists
    {V : Type*} (M : PositiveModel V)
    (X Y p q v w : V)
    (hDisj : ∀ z : V, ¬ (M.mem z X ∧ M.mem z Y))
    (hpX : M.mem p X) (hqX : M.mem q X)
    (hvY : M.mem v Y) (hwY : M.mem w Y)
    (hvw : v ≠ w) :
    ∃ Xnew Ynew : V,
      (∀ z : V, M.mem z Xnew ↔
        (M.mem z X ∧ z ≠ p ∧ z ≠ q) ∨ z = v) ∧
      (∀ z : V, M.mem z Ynew ↔ M.mem z Y ∧ z ≠ v) := by
  obtain ⟨Sv, hSv⟩ := M.singleton_exists v
  obtain ⟨Sp, hSp⟩ := M.singleton_exists p
  obtain ⟨Sq, hSq⟩ := M.singleton_exists q
  have hvnp : v ≠ p := by
    intro e
    exact hDisj p ⟨hpX, e ▸ hvY⟩
  have hvnq : v ≠ q := by
    intro e
    exact hDisj q ⟨hqX, e ▸ hvY⟩
  obtain ⟨Xv, hXv⟩ := M.binary_union_exists Sv X
    ⟨v, (hSv v).mpr rfl⟩
  obtain ⟨Xp, hXp⟩ := M.nonempty_difference_exists Xv Sp
    ⟨v, (hXv v).mpr (Or.inl ((hSv v).mpr rfl)),
      fun h => hvnp ((hSp v).mp h)⟩
  obtain ⟨Xnew, hXnew0⟩ := M.nonempty_difference_exists Xp Sq
    ⟨v, (hXp v).mpr
      ⟨(hXv v).mpr (Or.inl ((hSv v).mpr rfl)),
       fun h => hvnp ((hSp v).mp h)⟩,
      fun h => hvnq ((hSq v).mp h)⟩
  obtain ⟨Ynew, hYnew0⟩ := M.nonempty_difference_exists Y Sv
    ⟨w, hwY, fun h => hvw ((hSv w).mp h).symm⟩
  refine ⟨Xnew, Ynew, ?_, ?_⟩
  · intro z
    rw [hXnew0 z, hXp z, hXv z]
    constructor
    · rintro ⟨⟨hzSv | hzX, hznp⟩, hznq⟩
      · exact Or.inr ((hSv z).mp hzSv)
      · exact Or.inl ⟨hzX,
          fun e => hznp ((hSp z).mpr e),
          fun e => hznq ((hSq z).mpr e)⟩
    · rintro (⟨hzX, hznp, hznq⟩ | hzv)
      · exact ⟨⟨Or.inr hzX, fun h => hznp ((hSp z).mp h)⟩,
          fun h => hznq ((hSq z).mp h)⟩
      · subst z
        exact ⟨⟨Or.inl ((hSv v).mpr rfl),
          fun h => hvnp ((hSp v).mp h)⟩,
          fun h => hvnq ((hSq v).mp h)⟩
  · intro z
    rw [hYnew0 z]
    constructor
    · rintro ⟨hzY, hznotSv⟩
      exact ⟨hzY, fun e => hznotSv ((hSv z).mpr e)⟩
    · rintro ⟨hzY, hznv⟩
      exact ⟨hzY, fun h => hznv ((hSv z).mp h)⟩

/-- Full same-half deletion from an internally EVEN set, including the
actual two inhabited halves and the old graph witness.  The extra set
R is the supplied (nonempty) two-point remainder; it is the starting
set in the double one-point extension application. -/
theorem PositiveModel.run65_sameHalf_delete_even
    {V : Type*} (M : PositiveModel V)
    (C X Y G R p q : V)
    (hCover : ∀ z : V, M.mem z C ↔ M.mem z X ∨ M.mem z Y)
    (hDisj : ∀ z : V, ¬ (M.mem z X ∧ M.mem z Y))
    (hG : M.BijectionGraph G X Y)
    (hpX : M.mem p X) (hqX : M.mem q X)
    (hpq : p ≠ q)
    (hR : ∀ z : V, M.mem z R ↔
      M.mem z C ∧ z ≠ p ∧ z ≠ q) :
    M.Run54EvenOldSet R := by
  obtain ⟨v, ⟨hpv, hvY⟩, _⟩ := hG.2.1 p hpX
  obtain ⟨w, ⟨hqw, hwY⟩, _⟩ := hG.2.1 q hqX
  have hvw : v ≠ w := by
    intro e
    exact hpq (M.run57_oldGraph_injective G X Y p q w hG
      (e ▸ hpv) hqw)
  obtain ⟨Xnew, Ynew, hXnew, hYnew⟩ :=
    M.run65_sameHalf_partition_exists X Y p q v w
      hDisj hpX hqX hvY hwY hvw
  obtain ⟨H, hH⟩ := M.run65_sameHalf_rewire_bijection
    G X Y Xnew Ynew p q v w
    hG hDisj hpX hqX hpq hpv hqw hXnew hYnew
  have hvnp : v ≠ p := by
    intro e
    exact hDisj p ⟨hpX, e ▸ hvY⟩
  have hvnq : v ≠ q := by
    intro e
    exact hDisj q ⟨hqX, e ▸ hvY⟩
  refine ⟨Xnew, Ynew, H, ?_, ?_, hH⟩
  · intro z
    constructor
    · intro hzR
      obtain ⟨hzC, hznp, hznq⟩ := (hR z).mp hzR
      rcases (hCover z).mp hzC with hzX | hzY
      · exact Or.inl ((hXnew z).mpr (Or.inl ⟨hzX, hznp, hznq⟩))
      · by_cases hzv : z = v
        · exact Or.inl ((hXnew z).mpr (Or.inr hzv))
        · exact Or.inr ((hYnew z).mpr ⟨hzY, hzv⟩)
    · intro hz
      rcases hz with hzXnew | hzYnew
      · rcases (hXnew z).mp hzXnew with ⟨hzX, hznp, hznq⟩ | hzv
        · exact (hR z).mpr ⟨(hCover z).mpr (Or.inl hzX), hznp, hznq⟩
        · subst z
          exact (hR v).mpr
            ⟨(hCover v).mpr (Or.inr hvY), hvnp, hvnq⟩
      · obtain ⟨hzY, hznv⟩ := (hYnew z).mp hzYnew
        have hznp : z ≠ p := by
          intro e
          exact hDisj p ⟨hpX, e ▸ hzY⟩
        have hznq : z ≠ q := by
          intro e
          exact hDisj q ⟨hqX, e ▸ hzY⟩
        exact (hR z).mpr ⟨(hCover z).mpr (Or.inr hzY), hznp, hznq⟩
  · intro z ⟨hzXnew, hzYnew⟩
    obtain ⟨hzY, hznv⟩ := (hYnew z).mp hzYnew
    rcases (hXnew z).mp hzXnew with ⟨hzX, _, _⟩ | hzv
    · exact hDisj z ⟨hzX, hzY⟩
    · exact hznv hzv

end NFMinusZero

namespace NFMinusZero

/-- Opposite-half deletion handles both the matched pair (Run60) and
the different-partner case (Run64). All restricted sets are produced by
positive comprehension with explicit surviving-element witnesses. -/
theorem PositiveModel.run65_oppositeHalf_delete_even
    {V : Type*} (M : PositiveModel V)
    (C X Y G R p q : V)
    (hCover : ∀ z : V, M.mem z C ↔ M.mem z X ∨ M.mem z Y)
    (hDisj : ∀ z : V, ¬ (M.mem z X ∧ M.mem z Y))
    (hG : M.BijectionGraph G X Y)
    (hpX : M.mem p X) (hqY : M.mem q Y)
    (hR : ∀ z : V, M.mem z R ↔
      M.mem z C ∧ z ≠ p ∧ z ≠ q)
    (hRn : ∃ z : V, M.mem z R) :
    M.Run54EvenOldSet R := by
  obtain ⟨v, ⟨hpv, hvY⟩, _⟩ := hG.2.1 p hpX
  obtain ⟨u, ⟨huq, huX⟩, _⟩ := hG.2.2 q hqY
  by_cases hpu : p = u
  · subst u
    have hqv : q = v :=
      M.run57_oldGraph_functional G X Y p q v hG huq hpv
    subst v
    exact M.run60_delete_matched_pair_even_oriented
      C X Y G p q R hCover hDisj hG hpX huq hqY hR hRn
  · have hqv : q ≠ v := by
      intro e
      have hup : u = p :=
        M.run57_oldGraph_injective G X Y u p v hG (e ▸ huq) hpv
      exact hpu hup.symm
    obtain ⟨Sp, hSp⟩ := M.singleton_exists p
    obtain ⟨Sq, hSq⟩ := M.singleton_exists q
    obtain ⟨X', hX'0⟩ := M.nonempty_difference_exists X Sp
      ⟨u, huX, fun h => hpu ((hSp u).mp h).symm⟩
    obtain ⟨Y', hY'0⟩ := M.nonempty_difference_exists Y Sq
      ⟨v, hvY, fun h => hqv ((hSq v).mp h).symm⟩
    have hX' (z : V) : M.mem z X' ↔ M.mem z X ∧ z ≠ p := by
      rw [hX'0 z]
      constructor
      · rintro ⟨hzX, hznSp⟩
        exact ⟨hzX, fun e => hznSp ((hSp z).mpr e)⟩
      · rintro ⟨hzX, hznp⟩
        exact ⟨hzX, fun h => hznp ((hSp z).mp h)⟩
    have hY' (z : V) : M.mem z Y' ↔ M.mem z Y ∧ z ≠ q := by
      rw [hY'0 z]
      constructor
      · rintro ⟨hzY, hznSq⟩
        exact ⟨hzY, fun e => hznSq ((hSq z).mpr e)⟩
      · rintro ⟨hzY, hznq⟩
        exact ⟨hzY, fun h => hznq ((hSq z).mp h)⟩
    obtain ⟨H, hH⟩ := M.run64_oppositeHalf_rewire_bijection
      G X Y X' Y' p q u v hG hpX hqY huX hvY
      hpv huq hpu hX' hY'
    refine ⟨X', Y', H, ?_, ?_, hH⟩
    · intro z
      constructor
      · intro hzR
        obtain ⟨hzC, hznp, hznq⟩ := (hR z).mp hzR
        rcases (hCover z).mp hzC with hzX | hzY
        · exact Or.inl ((hX' z).mpr ⟨hzX, hznp⟩)
        · exact Or.inr ((hY' z).mpr ⟨hzY, hznq⟩)
      · intro hz
        rcases hz with hzX | hzY
        · obtain ⟨hzOld, hznp⟩ := (hX' z).mp hzX
          have hznq : z ≠ q := by
            intro e
            exact hDisj q ⟨e ▸ hzOld, hqY⟩
          exact (hR z).mpr
            ⟨(hCover z).mpr (Or.inl hzOld), hznp, hznq⟩
        · obtain ⟨hzOld, hznq⟩ := (hY' z).mp hzY
          have hznp : z ≠ p := by
            intro e
            exact hDisj p ⟨hpX, e ▸ hzOld⟩
          exact (hR z).mpr
            ⟨(hCover z).mpr (Or.inr hzOld), hznp, hznq⟩
    · intro z ⟨hzX, hzY⟩
      exact hDisj z ⟨((hX' z).mp hzX).1, ((hY' z).mp hzY).1⟩

/-- Entire reverse two-point implication, all three internal cases.
There is no oddness witness, cardinal induction, or extra choice premise. -/
theorem PositiveModel.run65_reverse_two_point_even
    {V : Type*} (M : PositiveModel V)
    (C R p q : V)
    (hEvenC : M.Run54EvenOldSet C)
    (hpC : M.mem p C) (hqC : M.mem q C)
    (hpq : p ≠ q)
    (hR : ∀ z : V, M.mem z R ↔
      M.mem z C ∧ z ≠ p ∧ z ≠ q)
    (hRn : ∃ z : V, M.mem z R) :
    M.Run54EvenOldSet R := by
  obtain ⟨X, Y, G, hCover, hDisj, hG⟩ := hEvenC
  rcases (hCover p).mp hpC with hpX | hpY
  · rcases (hCover q).mp hqC with hqX | hqY
    · exact M.run65_sameHalf_delete_even
        C X Y G R p q hCover hDisj hG hpX hqX hpq hR
    · exact M.run65_oppositeHalf_delete_even
        C X Y G R p q hCover hDisj hG hpX hqY hR hRn
  · rcases (hCover q).mp hqC with hqX | hqY
    · apply M.run65_oppositeHalf_delete_even
        C X Y G R q p hCover hDisj hG hqX hpY
      · intro z
        constructor
        · intro hzR
          obtain ⟨hzC, hznp, hznq⟩ := (hR z).mp hzR
          exact ⟨hzC, hznq, hznp⟩
        · rintro ⟨hzC, hznq, hznp⟩
          exact (hR z).mpr ⟨hzC, hznp, hznq⟩
      · exact hRn
    · obtain ⟨x, ⟨_, hxX⟩, _⟩ := hG.2.2 p hpY
      obtain ⟨H, hH, _⟩ :=
        M.inverseBijection_exists G X Y hG ⟨x, hxX⟩
      apply M.run65_sameHalf_delete_even
        C Y X H R p q
      · intro z
        constructor
        · intro hzC
          rcases (hCover z).mp hzC with hzX | hzY
          · exact Or.inr hzX
          · exact Or.inl hzY
        · intro hz
          rcases hz with hzY | hzX
          · exact (hCover z).mpr (Or.inr hzY)
          · exact (hCover z).mpr (Or.inl hzX)
      · intro z ⟨hzY, hzX⟩
        exact hDisj z ⟨hzX, hzY⟩
      · exact hH
      · exact hpY
      · exact hqY
      · exact hpq
      · exact hR

/-- Discharge the complete reverse two-point matching condition that was
left explicit in Run63. This is the exact semantic theorem needed there. -/
theorem PositiveModel.run65_reverse_two_extensions
    {V : Type*} (M : PositiveModel V) :
    ∀ A B C p q : V,
      M.IsOldOnePointExtension A B p →
      M.IsOldOnePointExtension B C q →
      M.Run54EvenOldSet C → M.Run54EvenOldSet A := by
  intro A B C p q hAB hBC hEvenC
  have hpB : M.mem p B := (hAB.1 p).mpr (Or.inl rfl)
  have hpC : M.mem p C := (hBC.1 p).mpr (Or.inr hpB)
  have hqC : M.mem q C := (hBC.1 q).mpr (Or.inl rfl)
  have hpq : p ≠ q := by
    intro e
    exact hBC.2 (e ▸ hpB)
  have hR (z : V) :
      M.mem z A ↔ M.mem z C ∧ z ≠ p ∧ z ≠ q := by
    constructor
    · intro hzA
      have hzB : M.mem z B := (hAB.1 z).mpr (Or.inr hzA)
      have hzC : M.mem z C := (hBC.1 z).mpr (Or.inr hzB)
      have hznp : z ≠ p := by
        intro e
        exact hAB.2 (e ▸ hzA)
      have hznq : z ≠ q := by
        intro e
        exact hBC.2 (e ▸ hzB)
      exact ⟨hzC, hznp, hznq⟩
    · rintro ⟨hzC, hznp, hznq⟩
      rcases (hBC.1 z).mp hzC with e | hzB
      · exact False.elim (hznq e)
      · rcases (hAB.1 z).mp hzB with e | hzA
        · exact False.elim (hznp e)
        · exact hzA
  classical
  by_cases hAinh : ∃ z : V, M.mem z A
  · exact M.run65_reverse_two_point_even C A p q
      hEvenC hpC hqC hpq hR hAinh
  · have hEmpty (z : V) : ¬ M.mem z A := fun hz => hAinh ⟨z, hz⟩
    have hNoEdge (x y : V) : ¬ M.RelByGraph A x y := by
      rintro ⟨r, _, hrA⟩
      exact hEmpty r hrA
    refine ⟨A, A, A, ?_, ?_, ?_⟩
    · intro z
      simp [hEmpty z]
    · intro z hz
      exact hEmpty z hz.1
    · refine ⟨?_, ?_, ?_⟩
      · intro x y hxy
        exact (hNoEdge x y hxy).elim
      · intro x hx
        exact (hEmpty x hx).elim
      · intro y hy
        exact (hEmpty y hy).elim

/-- The full two-point parity equivalence now follows from the internal
matching surgery in this module and the prior forward construction. -/
theorem PositiveModel.run65_two_extensions_even_iff
    {V : Type*} (M : PositiveModel V)
    (A B C p q : V)
    (hAB : M.IsOldOnePointExtension A B p)
    (hBC : M.IsOldOnePointExtension B C q) :
    M.Run54EvenOldSet A ↔ M.Run54EvenOldSet C := by
  exact M.run63_two_extensions_even_iff_of_reverse
    M.run65_reverse_two_extensions A B C p q hAB hBC

end NFMinusZero

namespace NF0Specker.Run65

/-- Unlike Run63, this final reduction contains NO unproved reverse
matching condition: Run65 supplies that constructor.  The ONLY parity
premise here is the precise old-set stratified induction instance.
This result is a source-level Lean candidate, not kernel verified. -/
theorem two_seed_contradiction_of_flip_induction
    {V : Type*} (M : NF0Specker.Run17.PositiveModel V)
    (hAllFinite : ∀ S : V, NF0Specker.Run17.Finite M.mem S)
    (hIndFlip :
      (∀ A p : V, (NF0Specker.Run36.toOriginal M).IsSingleton p A →
        (NF0Specker.Run36.toOriginal M).Run63FlipAt A) →
      (∀ A B p : V,
        (NF0Specker.Run36.toOriginal M).IsOldOnePointExtension A B p →
        (NF0Specker.Run36.toOriginal M).Run63FlipAt A →
        (NF0Specker.Run36.toOriginal M).Run63FlipAt B) →
      ∀ A : V, (NF0Specker.Run36.toOriginal M).Run63FlipAt A)
    (E V0 U0 U1 kappa lambda A a b U2 two next C : V)
    (hV0 : ∀ x : V, M.mem x V0)
    (hU0 : (NF0Specker.Run36.toOriginal M).IsUSC U0 V0)
    (hU1 : (NF0Specker.Run36.toOriginal M).IsUSC U1 U0)
    (hkappa : (NF0Specker.Run36.toOriginal M).IsFregeClass kappa U0)
    (hlambda : (NF0Specker.Run36.toOriginal M).IsFregeClass lambda U1)
    (hElambda : (NF0Specker.Run36.toOriginal M).RelByGraph E lambda kappa)
    (hE : ∀ x y : V,
      (NF0Specker.Run36.toOriginal M).RelByGraph E x y ↔
      (NF0Specker.Run36.toOriginal M).PositiveExponentStep x y)
    (hA : ∀ x : V, M.mem x A ↔ x = a ∨ x = b)
    (hab : a ≠ b)
    (hU2 : (NF0Specker.Run36.toOriginal M).IsUSC U2 A)
    (htwo : (NF0Specker.Run36.toOriginal M).IsFregeClass two U2)
    (hTwoStep : (NF0Specker.Run36.toOriginal M).RelByGraph E two next)
    (hC : (NF0Specker.Run36.toOriginal M).IsLeastGraphOrbit E two C) :
    False := by
  exact NF0Specker.Run63.two_seed_contradiction_of_two_point_and_flip_induction
    M hAllFinite
    (NF0Specker.Run36.toOriginal M).run65_reverse_two_extensions
    hIndFlip E V0 U0 U1 kappa lambda A a b U2 two next C
    hV0 hU0 hU1 hkappa hlambda hElambda hE
    hA hab hU2 htwo hTwoStep hC

end NF0Specker.Run65


==> anc/Speck-Infinity-main/NF0Specker/Run66.lean <==
import NF0Specker.Run65

/-!
Run 66 — DIRECT finite-OLD-set induction from the exact second finiteness
clause, using *inhabited*, syntactically stratified bad-set comprehension.

This is a stronger and more relevant induction bridge than Run37's induction
on Frege cardinal classes. It does NOT postulate induction on all predicates.
The only remaining parity interface is the concrete syntactic code for the
semantically specified Run63FlipAt formula.

NOT COMPILED OR KERNEL VERIFIED. Earlier imported files also uncompiled.
-/

namespace NFMinusZero
namespace Formula

/-- The exact OLD one-point extension, coded in the pure membership/equality
language. Slots: 0=old set, 1=new set, 2=fresh point, 3=element tester.
No expanded parity formula is needed to prove its semantics. -/
def run66OnePointCode : Formula :=
  .conj
    (.all 3 (iffF (.mem 3 1) (or (.eq 3 2) (.mem 3 0))))
    (.neg (.mem 2 0))

def run66OnePointTypes (k : Nat) : Int :=
  if k = 2 ∨ k = 3 then 0 else 1

theorem run66OnePointCode_fits :
    run66OnePointCode.fits run66OnePointTypes := by
  simp [run66OnePointCode, run66OnePointTypes, Formula.fits,
    iffF_fits, or_fits]

theorem run66OnePointCode_stratified :
    run66OnePointCode.Stratified :=
  ⟨run66OnePointTypes, run66OnePointCode_fits⟩

theorem run66OnePointCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    run66OnePointCode.holds M.mem ρ ↔
      M.IsOldOnePointExtension (ρ 0) (ρ 1) (ρ 2) := by
  classical
  simp [run66OnePointCode, PositiveModel.IsOldOnePointExtension,
    Formula.holds, iffF_holds, or_holds, overwrite]

end Formula

/-- Every non-singleton old set has a nonempty, internally represented
one-point predecessor. The surviving point is found before applying positive
comprehension, so no empty difference is constructed. -/
theorem PositiveModel.run66_nonSingleton_predecessor
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (B : V)
    (hNotSingleton : ∀ p : V, ¬ M.IsSingleton p B) :
    ∃ A p : V, M.IsOldOnePointExtension A B p ∧
      M.Run60Proper B A := by
  classical
  obtain ⟨p, hpB⟩ := hnonempty B
  have hOther : ∃ q : V, M.mem q B ∧ q ≠ p := by
    by_contra hNo
    have hSingleton : M.IsSingleton p B := by
      intro z
      constructor
      · intro hzB
        by_cases hzp : z = p
        · exact hzp
        · exact False.elim (hNo ⟨z, hzB, hzp⟩)
      · intro hzp
        subst z
        exact hpB
    exact hNotSingleton p hSingleton
  obtain ⟨q, hqB, hqp⟩ := hOther
  obtain ⟨Sp, hSp⟩ := M.singleton_exists p
  obtain ⟨A, hA⟩ := M.nonempty_difference_exists B Sp
    ⟨q, hqB, fun hqSp => hqp ((hSp q).mp hqSp)⟩
  have hA' (z : V) : M.mem z A ↔ M.mem z B ∧ z ≠ p := by
    rw [hA z]
    constructor
    · rintro ⟨hzB, hNotSp⟩
      exact ⟨hzB, fun hzp => hNotSp ((hSp z).mpr hzp)⟩
    · rintro ⟨hzB, hznp⟩
      exact ⟨hzB, fun hzSp => hznp ((hSp z).mp hzSp)⟩
  refine ⟨A, p, ?_, ?_⟩
  · constructor
    · intro z
      constructor
      · intro hzB
        by_cases hzp : z = p
        · exact Or.inl hzp
        · exact Or.inr ((hA' z).mpr ⟨hzB, hzp⟩)
      · rintro (hzp | hzA)
        · subst z
          exact hpB
        · exact ((hA' z).mp hzA).1
    · intro hpA
      exact ((hA' p).mp hpA).2 rfl
  · constructor
    · intro z hzA
      exact ((hA' z).mp hzA).1
    · refine ⟨p, hpB, ?_⟩
      intro hpA
      exact ((hA' p).mp hpA).2 rfl

/-- Full OLD-set stratified induction, derived rather than assumed.

The formula `φ` is a *first-order code* whose semantic interpretation is
exactly `P`; requiring `φ.Stratified` is essential and is NOT discharged by
quantifying over arbitrary Lean predicates. For a counterexample, the actual
set D = { B | ¬ P(B) } is built via positive comprehension with a witness.
The strict-containing relation is then represented by the existing Run61
Kuratowski graph. The NoNT clause of the user's exact finiteness rejects D.
-/
theorem PositiveModel.run66_stratified_oldSet_induction
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (hAllFinite : ∀ S : V, NF0Specker.Run17.Finite M.mem S)
    (P : V → Prop)
    (φ : Formula) (ρ : Nat → V)
    (hStrat : φ.Stratified)
    (hSemantic : ∀ A : V,
      φ.holds M.mem (overwrite ρ 0 A) ↔ P A)
    (hBase : ∀ A p : V, M.IsSingleton p A → P A)
    (hStep : ∀ A B p : V, M.IsOldOnePointExtension A B p →
      P A → P B) :
    ∀ A : V, P A := by
  classical
  by_contra hNotAll
  have hFailure : ∃ B : V, ¬ P B := by
    simpa only [not_forall] using hNotAll
  obtain ⟨B₀, hNotP₀⟩ := hFailure
  have hNegStrat : (Formula.neg φ).Stratified := by
    obtain ⟨τ, hτ⟩ := hStrat
    exact ⟨τ, hτ⟩
  have hWitness : ∃ B : V,
      (Formula.neg φ).holds M.mem (overwrite ρ 0 B) := by
    refine ⟨B₀, ?_⟩
    change ¬ φ.holds M.mem (overwrite ρ 0 B₀)
    exact (not_congr (hSemantic B₀)).mpr hNotP₀
  obtain ⟨D, hCodeD⟩ :=
    M.positive (Formula.neg φ) hNegStrat ρ hWitness
  have hD (B : V) : M.mem B D ↔ ¬ P B := by
    exact (hCodeD B).trans (not_congr (hSemantic B))
  have hD₀ : M.mem B₀ D := (hD B₀).mpr hNotP₀
  have hDescend (B : V) (hBD : M.mem B D) :
      ∃ A : V, M.mem A D ∧ M.Run60Proper B A := by
    have hNotPB : ¬ P B := (hD B).mp hBD
    have hNotSingleton : ∀ p : V, ¬ M.IsSingleton p B := by
      intro p hp
      exact hNotPB (hBase B p hp)
    obtain ⟨A, p, hExt, hProper⟩ :=
      M.run66_nonSingleton_predecessor hnonempty B hNotSingleton
    have hNotPA : ¬ P A := by
      intro hPA
      exact hNotPB (hStep A B p hExt hPA)
    exact ⟨A, (hD A).mpr hNotPA, hProper⟩
  obtain ⟨A₀, hA₀D, hProper₀⟩ := hDescend B₀ hD₀
  obtain ⟨L, hL⟩ := M.run61_proper_graph_exists B₀ A₀ hProper₀
  have hIrrefl : ∀ B : V, M.mem B D →
      ¬ M.RelByGraph L B B := by
    intro B _ hBB
    obtain ⟨x, hx, hn⟩ := ((hL B B).mp hBB).2
    exact hn hx
  have hTrans : ∀ A B C : V,
      M.mem A D → M.mem B D → M.mem C D →
      M.RelByGraph L A B → M.RelByGraph L B C →
      M.RelByGraph L A C := by
    intro A B C _ _ _ hAB hBC
    exact (hL A C).mpr
      (M.run60_proper_trans A B C
        ((hL A B).mp hAB) ((hL B C).mp hBC))
  have hNonterm : ∀ B : V, M.mem B D →
      ∃ A : V, M.mem A D ∧ M.RelByGraph L B A := by
    intro B hBD
    obtain ⟨A, hAD, hProper⟩ := hDescend B hBD
    exact ⟨A, hAD, (hL B A).mpr hProper⟩
  exact (M.run50_noNT_D_from_exact_finite hAllFinite D L)
    ⟨⟨B₀, hD₀⟩, hIrrefl, hTrans, hNonterm⟩

/-- A direct application to the user's only parity predicate. Unlike the
old Run65 endpoint, there is NO abstract induction hypothesis hIndFlip.
The *remaining* semantic-code hypothesis identifies the precise instance
of the EXISTING positive stratified comprehension schema to discharge. -/
theorem PositiveModel.run66_one_point_flip_of_formula
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (hAllFinite : ∀ S : V, NF0Specker.Run17.Finite M.mem S)
    (φ : Formula) (ρ : Nat → V)
    (hStrat : φ.Stratified)
    (hSemantic : ∀ A : V,
      φ.holds M.mem (overwrite ρ 0 A) ↔ M.Run63FlipAt A) :
    ∀ A B p : V, M.IsOldOnePointExtension A B p →
      (M.Run54EvenOldSet A ↔ ¬ M.Run54EvenOldSet B) := by
  have hAllFlip : ∀ A : V, M.Run63FlipAt A := by
    apply M.run66_stratified_oldSet_induction
      hnonempty hAllFinite M.Run63FlipAt φ ρ hStrat hSemantic
    · intro A p hA
      exact M.run63_flip_singleton_base hnonempty A p hA
    · intro A B p hExt hFlip
      exact M.run63_flip_successor_step
        (fun A B C p q hAB hBC =>
          M.run65_two_extensions_even_iff A B C p q hAB hBC)
        A B p hExt hFlip
  intro A B p hExt
  exact hAllFlip A B p hExt

/-- The Frege-successor parity flip follows from the *single*, fully
specified syntactic parity-induction bridge, not arbitrary Lean induction. -/
theorem PositiveModel.run66_frege_flip_of_formula
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (hAllFinite : ∀ S : V, NF0Specker.Run17.Finite M.mem S)
    (φ : Formula) (ρ : Nat → V)
    (hStrat : φ.Stratified)
    (hSemantic : ∀ A : V,
      φ.holds M.mem (overwrite ρ 0 A) ↔ M.Run63FlipAt A)
    (u v : V) (hSucc : M.IsPositiveFregeSuccessor u v) :
    M.Run62EvenFrege u ↔ ¬ M.Run62EvenFrege v := by
  exact M.run63_frege_successor_flip hnonempty
    (M.run66_one_point_flip_of_formula
      hnonempty hAllFinite φ ρ hStrat hSemantic) u v hSucc

end NFMinusZero

namespace NF0Specker.Run66

/-- The complete two-seed Specker endpoint with the *generic induction
hypothesis eliminated*. The remaining parity assumption is only an explicit
first-order stratified code together with its semantic correctness.
This is not yet an unconditional proof: syntactic/semantic correctness of the
composed evenness/one-point formula still must be established. -/
theorem two_seed_contradiction_of_exact_parity_formula
    {V : Type*} (M : NF0Specker.Run17.PositiveModel V)
    (hAllFinite : ∀ S : V, NF0Specker.Run17.Finite M.mem S)
    (φ : NFMinusZero.Formula) (ρ : Nat → V)
    (hStrat : φ.Stratified)
    (hSemantic : ∀ A : V,
      φ.holds M.mem (NFMinusZero.overwrite ρ 0 A) ↔
        (NF0Specker.Run36.toOriginal M).Run63FlipAt A)
    (E V0 U0 U1 kappa lambda A a b U2 two next C : V)
    (hV0 : ∀ x : V, M.mem x V0)
    (hU0 : (NF0Specker.Run36.toOriginal M).IsUSC U0 V0)
    (hU1 : (NF0Specker.Run36.toOriginal M).IsUSC U1 U0)
    (hkappa : (NF0Specker.Run36.toOriginal M).IsFregeClass kappa U0)
    (hlambda : (NF0Specker.Run36.toOriginal M).IsFregeClass lambda U1)
    (hElambda : (NF0Specker.Run36.toOriginal M).RelByGraph E lambda kappa)
    (hE : ∀ x y : V,
      (NF0Specker.Run36.toOriginal M).RelByGraph E x y ↔
      (NF0Specker.Run36.toOriginal M).PositiveExponentStep x y)
    (hA : ∀ x : V, M.mem x A ↔ x = a ∨ x = b)
    (hab : a ≠ b)
    (hU2 : (NF0Specker.Run36.toOriginal M).IsUSC U2 A)
    (htwo : (NF0Specker.Run36.toOriginal M).IsFregeClass two U2)
    (hTwoStep : (NF0Specker.Run36.toOriginal M).RelByGraph E two next)
    (hC : (NF0Specker.Run36.toOriginal M).IsLeastGraphOrbit E two C) :
    False := by
  let N : NFMinusZero.PositiveModel V := NF0Specker.Run36.toOriginal M
  have hIndFlip :
      (∀ A p : V, N.IsSingleton p A → N.Run63FlipAt A) →
      (∀ A B p : V,
        N.IsOldOnePointExtension A B p →
        N.Run63FlipAt A → N.Run63FlipAt B) →
      ∀ A : V, N.Run63FlipAt A := by
    intro hBase hStep
    exact N.run66_stratified_oldSet_induction M.no_empty
      hAllFinite N.Run63FlipAt φ ρ hStrat hSemantic hBase hStep
  exact NF0Specker.Run65.two_seed_contradiction_of_flip_induction
    M hAllFinite hIndFlip E V0 U0 U1 kappa lambda A a b U2 two next C
    hV0 hU0 hU1 hkappa hlambda hElambda hE
    hA hab hU2 htwo hTwoStep hC

end NF0Specker.Run66


==> anc/Speck-Infinity-main/NF0Specker/Run67.lean <==
import NF0Specker.Run66

/-!
Run 67: a short, compositionally verified EVEN formula.

The former 412-line expanded evenness formula has its free argument in slot 1
and does not carry a semantic correctness proof. This replacement uses the
already semantically justified equinumerosity code; its only free argument is
slot 0, as required by positive comprehension and Run 66's induction.

STATUS: source-level Lean candidate; NOT COMPILED/KERNEL VERIFIED.
-/

namespace NFMinusZero
namespace Formula

/-- The old cardinal equinumerosity code has free slots 0,1, with its own
bound variables starting at slot 2. Place those slots at 1,2 and relocate
all of its bound variables above slot 3. -/
def run67EquinumerosityRename (k : Nat) : Nat :=
  if k = 0 then 1 else if k = 1 then 2 else k + 2

theorem run67EquinumerosityRename_injective :
    Function.Injective run67EquinumerosityRename := by
  intro a b h
  unfold run67EquinumerosityRename at h
  split_ifs at h <;> omega

/-- Old set X=slot 0 is the union of disjoint old subsets A=1 and B=2.
The membership tester 3 is bound inside each conjunct. -/
def run67PartitionCode : Formula :=
  .conj
    (.all 3 (iffF (.mem 3 0) (or (.mem 3 1) (.mem 3 2))))
    (.all 3 (.neg (.conj (.mem 3 1) (.mem 3 2))))

/-- Our only parity predicate: evenness means a disjoint cover by two
internally equinumerous subsets, with an EXISTING old-set bijection graph. -/
def run67EvenCode : Formula :=
  ex 1 (ex 2 (.conj run67PartitionCode
    (equinumerosityCode.rename run67EquinumerosityRename)))

/-- The new parity code uses exactly the same types as the existing
Kuratowski-bijection graph: slot 0,1,2 are old sets, slot 3 a member,
and k>=4 corresponds to old equinumerosity slot k-2. -/
def run67EvenTypes (k : Nat) : Int :=
  if k = 0 ∨ k = 1 ∨ k = 2 then 1
  else if k = 3 then 0
  else equinumerosityTypes (k - 2)

private theorem run67EvenTypes_renamed (k : Nat) :
    run67EvenTypes (run67EquinumerosityRename k) =
      equinumerosityTypes k := by
  by_cases h0 : k = 0
  · subst k
    decide
  by_cases h1 : k = 1
  · subst k
    decide
  have hne0 : k + 2 ≠ 0 := by omega
  have hne1 : k + 2 ≠ 1 := by omega
  have hne2 : k + 2 ≠ 2 := by omega
  have hne3 : k + 2 ≠ 3 := by omega
  have hsub : k + 2 - 2 = k := by omega
  simp [run67EquinumerosityRename, h0, h1, run67EvenTypes,
    hne0, hne1, hne2, hne3, hsub]

theorem run67PartitionCode_fits :
    run67PartitionCode.fits run67EvenTypes := by
  simp [run67PartitionCode, iffF_fits, or_fits,
    Formula.fits, run67EvenTypes]

theorem run67EvenCode_fits :
    run67EvenCode.fits run67EvenTypes := by
  rw [run67EvenCode, ex_fits, ex_fits]
  change run67PartitionCode.fits run67EvenTypes ∧
    (equinumerosityCode.rename run67EquinumerosityRename).fits run67EvenTypes
  refine ⟨run67PartitionCode_fits, ?_⟩
  rw [rename_fits]
  have hσ : (fun k => run67EvenTypes (run67EquinumerosityRename k)) =
      equinumerosityTypes := by
    funext k
    exact run67EvenTypes_renamed k
  rw [hσ]
  exact equinumerosityCode_fits

theorem run67EvenCode_stratified : run67EvenCode.Stratified :=
  ⟨run67EvenTypes, run67EvenCode_fits⟩

/-- Semantics of the actual disjoint-cover code; no external set operation. -/
theorem run67PartitionCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    run67PartitionCode.holds M.mem ρ ↔
      (∀ z : V, M.mem z (ρ 0) ↔ M.mem z (ρ 1) ∨ M.mem z (ρ 2)) ∧
      (∀ z : V, ¬ (M.mem z (ρ 1) ∧ M.mem z (ρ 2))) := by
  classical
  simp [run67PartitionCode, Formula.holds, iffF_holds,
    or_holds, overwrite]

/-- The already justified equinumerosity formula, relocated so its two
free old-set arguments are precisely slots 1 and 2. -/
theorem run67Equinumerosity_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    (equinumerosityCode.rename run67EquinumerosityRename).holds M.mem ρ ↔
      M.Equinumerous (ρ 1) (ρ 2) := by
  rw [rename_holds M.mem run67EquinumerosityRename
    run67EquinumerosityRename_injective equinumerosityCode ρ]
  simpa [run67EquinumerosityRename] using
    (equinumerosityCode_correct M
      (fun k => ρ (run67EquinumerosityRename k)))

/-- The semantic bridge missing since Run 54, now for a SHORT formula.
It unfolds to the original semantic Run54EvenOldSet, with an actual old-set
bijection graph as witness. -/
theorem run67EvenCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    run67EvenCode.holds M.mem ρ ↔ M.Run54EvenOldSet (ρ 0) := by
  classical
  simp [run67EvenCode, ex_holds, Formula.holds,
    run67PartitionCode_correct, run67Equinumerosity_correct,
    PositiveModel.Run54EvenOldSet, PositiveModel.Equinumerous,
    overwrite, and_assoc]

end Formula
end NFMinusZero

namespace NFMinusZero
namespace Formula

/-- Rename EVEN's only free variable to 0 (old set) or 1 (new set).
Its internal binders all go above 100. Sharing their slots across the two
copies is safe: every binder is local to its own formula. -/
def run67EvenArgumentRename (target k : Nat) : Nat :=
  if k = 0 then target else k + 100

theorem run67EvenArgumentRename_injective (target : Nat)
    (ht : target ≤ 1) :
    Function.Injective (run67EvenArgumentRename target) := by
  intro a b h
  unfold run67EvenArgumentRename at h
  split_ifs at h <;> omega

/-- One uniform type assignment for the composed parity induction formula.
The old/new sets are level 1; the adjoined point and membership tester are
level 0. Slots ≥101 are the renamed bound slots of the EVEN definition. -/
def run67FlipTypes (k : Nat) : Int :=
  if k = 0 ∨ k = 1 then 1
  else if k = 2 ∨ k = 3 then 0
  else if 101 ≤ k then run67EvenTypes (k - 100)
  else 0

private theorem run67EvenArgumentTypes (target k : Nat)
    (ht : target = 0 ∨ target = 1) :
    run67FlipTypes (run67EvenArgumentRename target k) =
      run67EvenTypes k := by
  by_cases hk : k = 0
  · subst k
    rcases ht with rfl | rfl <;> decide
  have hne0 : k + 100 ≠ 0 := by omega
  have hne1 : k + 100 ≠ 1 := by omega
  have hne2 : k + 100 ≠ 2 := by omega
  have hne3 : k + 100 ≠ 3 := by omega
  have hge : 101 ≤ k + 100 := by omega
  have hsub : k + 100 - 100 = k := by omega
  simp [run67EvenArgumentRename, hk, run67FlipTypes,
    hne0, hne1, hne2, hne3, hge, hsub]

theorem run67EvenArgument_fits (target : Nat)
    (ht : target = 0 ∨ target = 1) :
    (run67EvenCode.rename (run67EvenArgumentRename target)).fits
      run67FlipTypes := by
  rw [rename_fits]
  have heq : (fun k => run67FlipTypes (run67EvenArgumentRename target k)) =
      run67EvenTypes := by
    funext k
    exact run67EvenArgumentTypes target k ht
  rw [heq]
  exact run67EvenCode_fits

theorem run67EvenArgument_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) (target : Nat)
    (ht : target = 0 ∨ target = 1) :
    (run67EvenCode.rename (run67EvenArgumentRename target)).holds M.mem ρ ↔
      M.Run54EvenOldSet (ρ target) := by
  have hinj := run67EvenArgumentRename_injective target (by rcases ht with rfl | rfl <;> omega)
  rw [rename_holds M.mem (run67EvenArgumentRename target)
    hinj run67EvenCode ρ]
  simpa [run67EvenArgumentRename] using
    (run67EvenCode_correct M
      (fun k => ρ (run67EvenArgumentRename target k)))

/-- This is EXACTLY the user's one-point parity law, stated as a formula
rather than a metalanguage predicate: no new Odd symbol or odd witnesses. -/
def run67FlipCode : Formula :=
  .all 1 (.all 2 (impliesF run66OnePointCode
    (iffF
      (run67EvenCode.rename (run67EvenArgumentRename 0))
      (.neg (run67EvenCode.rename (run67EvenArgumentRename 1))))))

theorem run67OnePointCode_fits :
    run66OnePointCode.fits run67FlipTypes := by
  simp [run66OnePointCode, run67FlipTypes, Formula.fits,
    iffF_fits, or_fits]

theorem run67FlipCode_fits :
    run67FlipCode.fits run67FlipTypes := by
  simp only [run67FlipCode, Formula.fits,
    impliesF_fits, iffF_fits]
  exact ⟨run67OnePointCode_fits,
    ⟨run67EvenArgument_fits 0 (Or.inl rfl),
      run67EvenArgument_fits 1 (Or.inr rfl)⟩⟩

theorem run67FlipCode_stratified : run67FlipCode.Stratified :=
  ⟨run67FlipTypes, run67FlipCode_fits⟩

/-- The complete semantic bridge needed by Run 66. The quantified B and p
are *genuine objects of the same NF−0 model*, not external sets/functions. -/
theorem run67FlipCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    run67FlipCode.holds M.mem ρ ↔ M.Run63FlipAt (ρ 0) := by
  classical
  simp [run67FlipCode, Formula.holds, impliesF_holds,
    iffF_holds, run66OnePointCode_correct,
    run67EvenArgument_correct, PositiveModel.Run63FlipAt, overwrite]

end Formula

/-- Discharges BOTH explicit formula/semantics hypotheses in Run 66.
No blanket induction principle or new formula-semantics axiom is assumed. -/
theorem PositiveModel.run67_one_point_flip
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ x : V, M.mem x S)
    (hAllFinite : ∀ S : V, NF0Specker.Run17.Finite M.mem S) :
    ∀ A B p : V, M.IsOldOnePointExtension A B p →
      (M.Run54EvenOldSet A ↔ ¬ M.Run54EvenOldSet B) := by
  obtain ⟨w, _, _⟩ := M.multiplicity
  let ρ : Nat → V := fun _ => w
  apply M.run66_one_point_flip_of_formula hnonempty hAllFinite
    Formula.run67FlipCode ρ Formula.run67FlipCode_stratified
  intro A
  simpa [ρ, overwrite] using
    (Formula.run67FlipCode_correct M (overwrite ρ 0 A))

end NFMinusZero

namespace NF0Specker.Run67

/-- The exact two-seed orbit contradiction, without ANY separate parity
formula/semantic/induction assumptions. Orbit data are still the same
explicit source-level hypotheses from Runs 53 and 66; this does not claim
that those hypotheses have been established in the full NF−0 model. -/
theorem two_seed_contradiction_no_parity_interface
    {V : Type*} (M : NF0Specker.Run17.PositiveModel V)
    (hAllFinite : ∀ S : V, NF0Specker.Run17.Finite M.mem S)
    (E V0 U0 U1 kappa lambda A a b U2 two next C : V)
    (hV0 : ∀ x : V, M.mem x V0)
    (hU0 : (NF0Specker.Run36.toOriginal M).IsUSC U0 V0)
    (hU1 : (NF0Specker.Run36.toOriginal M).IsUSC U1 U0)
    (hkappa : (NF0Specker.Run36.toOriginal M).IsFregeClass kappa U0)
    (hlambda : (NF0Specker.Run36.toOriginal M).IsFregeClass lambda U1)
    (hElambda : (NF0Specker.Run36.toOriginal M).RelByGraph E lambda kappa)
    (hE : ∀ x y : V,
      (NF0Specker.Run36.toOriginal M).RelByGraph E x y ↔
      (NF0Specker.Run36.toOriginal M).PositiveExponentStep x y)
    (hA : ∀ x : V, M.mem x A ↔ x = a ∨ x = b)
    (hab : a ≠ b)
    (hU2 : (NF0Specker.Run36.toOriginal M).IsUSC U2 A)
    (htwo : (NF0Specker.Run36.toOriginal M).IsFregeClass two U2)
    (hTwoStep : (NF0Specker.Run36.toOriginal M).RelByGraph E two next)
    (hC : (NF0Specker.Run36.toOriginal M).IsLeastGraphOrbit E two C) :
    False := by
  let N : NFMinusZero.PositiveModel V := NF0Specker.Run36.toOriginal M
  let ρ : Nat → V := fun _ => E
  have hSemantic : ∀ X : V,
      NFMinusZero.Formula.run67FlipCode.holds N.mem
        (NFMinusZero.overwrite ρ 0 X) ↔ N.Run63FlipAt X := by
    intro X
    simpa [ρ, NFMinusZero.overwrite] using
      (NFMinusZero.Formula.run67FlipCode_correct N
        (NFMinusZero.overwrite ρ 0 X))
  exact NF0Specker.Run66.two_seed_contradiction_of_exact_parity_formula
    M hAllFinite NFMinusZero.Formula.run67FlipCode ρ
    NFMinusZero.Formula.run67FlipCode_stratified hSemantic
    E V0 U0 U1 kappa lambda A a b U2 two next C
    hV0 hU0 hU1 hkappa hlambda hElambda hE hA hab hU2
    htwo hTwoStep hC

end NF0Specker.Run67


==> anc/Speck-Infinity-main/NF0Specker/Run68.lean <==
import NF0Specker.Run67

/-!
# Run 68 — discharge the two-seed orbit-data premises in ONE assembly

Source-level closure: the final parity contradiction is applied to witnesses
constructed from the original positive NF−0 axioms and the reductio
hypothesis that every set is finite.  No independent hypotheses for the
Frege two seed, the exponentiation edge, or the least orbit are introduced.

IMPORTANT: This project has not been compiled. A Lean kernel certificate
of this source, or of its Run 1–67 dependencies, is not claimed.
-/

namespace NF0Specker.Run68

/-- Under the temporary all-finite hypothesis, the already developed
    two-seed Specker/parity endpoint gives a contradiction.  Every object
    passed to that endpoint is constructed in this proof, including the
    genuine positive Frege cardinal `two`, its outgoing E-edge, and its
    least E-orbit. -/
theorem all_finite_contradiction
    {V : Type*} (M : NF0Specker.Run17.PositiveModel V)
    (hAllFinite : ∀ S : V, NF0Specker.Run17.Finite M.mem S) : False := by
  let O : NFMinusZero.PositiveModel V := NF0Specker.Run36.toOriginal M

  -- (1) The exact internally represented positive exponentiation graph;
  -- the boundary U_0, U_1 and their Frege representatives are included.
  obtain ⟨E, hE, _hEfunctional,
    V0, U0, U1, _Omega, kappa, lambda,
    hV0, hU0, hU1, _hOmega, hkappa, hlambda,
    _hEkappa, hElambda⟩ :=
      O.positiveExponentGraph_with_boundaries_exists M.no_empty

  -- (2) Two genuinely different objects and their internal unordered pair.
  obtain ⟨a, b, hab⟩ := M.two_objects
  obtain ⟨A, hA⟩ := O.unordered_pair_exists a b
  have ha : O.mem a A := (hA a).mpr (Or.inl rfl)

  -- (3) The actual two-element Frege input is the Frege class of USC(A),
  -- not an external natural number, nor an arbitrary cardinal variable.
  obtain ⟨U2, hU2⟩ := O.USC_exists A ⟨a, ha⟩
  obtain ⟨two, htwo⟩ := O.fregeClass_exists U2 (M.no_empty U2)

  -- (4) Build P⁺(A) and its cardinal, then derive the E-edge from the
  -- *definition* of PositiveExponentStep and the existing graph semantics.
  obtain ⟨P, hP⟩ := O.powerset_exists A
  have hPinhabited : ∃ X : V, O.mem X P := by
    refine ⟨A, (hP A).mpr ?_⟩
    intro x hx
    exact hx
  obtain ⟨next, hnext⟩ := O.fregeClass_exists P hPinhabited
  have hTwoStep : O.RelByGraph E two next :=
    (hE two next).mpr ⟨A, U2, P, hU2, hP, htwo, hnext⟩

  -- (5) The least E-orbit of the genuine two seed is an NF−0 set.
  obtain ⟨C, hC⟩ := O.leastOrbit_exists E two

  -- (6) The previous endpoint's once-explicit orbit parameters are now
  -- all actual witnesses supplied by the original model and its theorems.
  exact NF0Specker.Run67.two_seed_contradiction_no_parity_interface
    M hAllFinite E V0 U0 U1 kappa lambda A a b U2 two next C
    hV0 hU0 hU1 hkappa hlambda hElambda hE hA hab
    hU2 htwo hTwoStep hC

/-- Intended Infinity endpoint: there is an internal set which is *not*
    finite in the exact Run17 sense.  No Choice, Counting, external Nat
    cardinal, or existence of an NF model is included in the theorem's
    assumptions. -/
theorem infinity
    {V : Type*} (M : NF0Specker.Run17.PositiveModel V) :
    ∃ S : V, ¬ NF0Specker.Run17.Finite M.mem S := by
  classical
  by_contra h
  apply all_finite_contradiction M
  intro S
  by_contra hFin
  exact h ⟨S, hFin⟩

end NF0Specker.Run68


==> anc/Speck-Infinity-main/NF0Specker/TarskiAppendix.lean <==
import NF0Specker.TarskiCodes

/-!
CURRENT STATUS (2026-10-16): The three defective expanded encodings have
been replaced by the compositional codes in TarskiCodes.lean, with explicit
stratification and exact semantic correspondence theorems. Historical
UNCOMPILED notes below record the original development, not current build
results. TarskiEquivalence.lean now proves the reverse implication and the
exact named equivalence goal. See VERIFICATION_REPORT.md for the kernel audit.
-/

/-!
NF−0 consolidated finiteness appendix.
Append after `NFMinusZero_Specker_CBBridge_SevenOne_TailBridge_UNCOMPILED.lean`.
Order: prior WO, new TF, prior parity.
Current compilation status is recorded above; the full equivalence is proved
in TarskiEquivalence.lean.
-/

/-!
NF−0 Specker: fully expanded syntactic candidates for two-sided WO
and the bad-initial-segment predicate.

Append after the original Formula definitions in the existing cumulative
`NFMinusZero_Specker_CBBridge_SevenOne_TailBridge_UNCOMPILED.lean`.

The pure Formula AST constructors are `.mem`, `.eq`, `.neg`, `.conj`, `.all`.
Existence and disjunction are expanded into these constructors.
All graph atoms are expanded into Kuratowski membership equations.

The well-order code and its exact semantics are now in TarskiCodes.lean.
The other legacy codes below retain their literal syntactic certificates;
no unproved semantic interpretation or new model axiom is assumed.
-/
namespace NFMinusZero

/- `twoSidedWOExpandedCode` and its checked typing/meaning are in TarskiCodes.lean. -/


def Formula.badInitialExpandedCode : Formula := by
  let f1 : Formula := .mem 0 1
  let f2 : Formula := .mem 23 4
  let f3 : Formula := .neg f2
  let f4 : Formula := .mem 23 1
  let f5 : Formula := .eq 23 0
  let f6 : Formula := .mem 53 21
  let f7 : Formula := .neg f6
  let f8 : Formula := .eq 53 23
  let f9 : Formula := .eq 53 23
  let f10 : Formula := .neg (.conj (.neg f8) (.neg f9))
  let f11 : Formula := .neg (.conj (.neg f7) (.neg f10))
  let f12 : Formula := .eq 53 23
  let f13 : Formula := .eq 53 23
  let f14 : Formula := .neg (.conj (.neg f12) (.neg f13))
  let f15 : Formula := .neg f14
  let f16 : Formula := .mem 53 21
  let f17 : Formula := .neg (.conj (.neg f15) (.neg f16))
  let f18 : Formula := .conj f11 f17
  let f19 : Formula := .all 53 f18
  let f20 : Formula := .mem 54 33
  let f21 : Formula := .neg f20
  let f22 : Formula := .eq 54 23
  let f23 : Formula := .eq 54 0
  let f24 : Formula := .neg (.conj (.neg f22) (.neg f23))
  let f25 : Formula := .neg (.conj (.neg f21) (.neg f24))
  let f26 : Formula := .eq 54 23
  let f27 : Formula := .eq 54 0
  let f28 : Formula := .neg (.conj (.neg f26) (.neg f27))
  let f29 : Formula := .neg f28
  let f30 : Formula := .mem 54 33
  let f31 : Formula := .neg (.conj (.neg f29) (.neg f30))
  let f32 : Formula := .conj f25 f31
  let f33 : Formula := .all 54 f32
  let f34 : Formula := .mem 55 11
  let f35 : Formula := .neg f34
  let f36 : Formula := .eq 55 21
  let f37 : Formula := .eq 55 33
  let f38 : Formula := .neg (.conj (.neg f36) (.neg f37))
  let f39 : Formula := .neg (.conj (.neg f35) (.neg f38))
  let f40 : Formula := .eq 55 21
  let f41 : Formula := .eq 55 33
  let f42 : Formula := .neg (.conj (.neg f40) (.neg f41))
  let f43 : Formula := .neg f42
  let f44 : Formula := .mem 55 11
  let f45 : Formula := .neg (.conj (.neg f43) (.neg f44))
  let f46 : Formula := .conj f39 f45
  let f47 : Formula := .all 55 f46
  let f48 : Formula := .conj f19 f33
  let f49 : Formula := .conj f48 f47
  let f50 : Formula := .neg (.all 33 (.neg f49))
  let f51 : Formula := .neg (.all 21 (.neg f50))
  let f52 : Formula := .mem 11 2
  let f53 : Formula := .conj f51 f52
  let f54 : Formula := .neg (.all 11 (.neg f53))
  let f55 : Formula := .neg (.conj (.neg f5) (.neg f54))
  let f56 : Formula := .conj f4 f55
  let f57 : Formula := .neg (.conj (.neg f3) (.neg f56))
  let f58 : Formula := .mem 23 1
  let f59 : Formula := .eq 23 0
  let f60 : Formula := .mem 53 21
  let f61 : Formula := .neg f60
  let f62 : Formula := .eq 53 23
  let f63 : Formula := .eq 53 23
  let f64 : Formula := .neg (.conj (.neg f62) (.neg f63))
  let f65 : Formula := .neg (.conj (.neg f61) (.neg f64))
  let f66 : Formula := .eq 53 23
  let f67 : Formula := .eq 53 23
  let f68 : Formula := .neg (.conj (.neg f66) (.neg f67))
  let f69 : Formula := .neg f68
  let f70 : Formula := .mem 53 21
  let f71 : Formula := .neg (.conj (.neg f69) (.neg f70))
  let f72 : Formula := .conj f65 f71
  let f73 : Formula := .all 53 f72
  let f74 : Formula := .mem 54 33
  let f75 : Formula := .neg f74
  let f76 : Formula := .eq 54 23
  let f77 : Formula := .eq 54 0
  let f78 : Formula := .neg (.conj (.neg f76) (.neg f77))
  let f79 : Formula := .neg (.conj (.neg f75) (.neg f78))
  let f80 : Formula := .eq 54 23
  let f81 : Formula := .eq 54 0
  let f82 : Formula := .neg (.conj (.neg f80) (.neg f81))
  let f83 : Formula := .neg f82
  let f84 : Formula := .mem 54 33
  let f85 : Formula := .neg (.conj (.neg f83) (.neg f84))
  let f86 : Formula := .conj f79 f85
  let f87 : Formula := .all 54 f86
  let f88 : Formula := .mem 55 11
  let f89 : Formula := .neg f88
  let f90 : Formula := .eq 55 21
  let f91 : Formula := .eq 55 33
  let f92 : Formula := .neg (.conj (.neg f90) (.neg f91))
  let f93 : Formula := .neg (.conj (.neg f89) (.neg f92))
  let f94 : Formula := .eq 55 21
  let f95 : Formula := .eq 55 33
  let f96 : Formula := .neg (.conj (.neg f94) (.neg f95))
  let f97 : Formula := .neg f96
  let f98 : Formula := .mem 55 11
  let f99 : Formula := .neg (.conj (.neg f97) (.neg f98))
  let f100 : Formula := .conj f93 f99
  let f101 : Formula := .all 55 f100
  let f102 : Formula := .conj f73 f87
  let f103 : Formula := .conj f102 f101
  let f104 : Formula := .neg (.all 33 (.neg f103))
  let f105 : Formula := .neg (.all 21 (.neg f104))
  let f106 : Formula := .mem 11 2
  let f107 : Formula := .conj f105 f106
  let f108 : Formula := .neg (.all 11 (.neg f107))
  let f109 : Formula := .neg (.conj (.neg f59) (.neg f108))
  let f110 : Formula := .conj f58 f109
  let f111 : Formula := .neg f110
  let f112 : Formula := .mem 23 4
  let f113 : Formula := .neg (.conj (.neg f111) (.neg f112))
  let f114 : Formula := .conj f57 f113
  let f115 : Formula := .all 23 f114
  let f116 : Formula := .mem 56 22
  let f117 : Formula := .neg f116
  let f118 : Formula := .eq 56 13
  let f119 : Formula := .eq 56 13
  let f120 : Formula := .neg (.conj (.neg f118) (.neg f119))
  let f121 : Formula := .neg (.conj (.neg f117) (.neg f120))
  let f122 : Formula := .eq 56 13
  let f123 : Formula := .eq 56 13
  let f124 : Formula := .neg (.conj (.neg f122) (.neg f123))
  let f125 : Formula := .neg f124
  let f126 : Formula := .mem 56 22
  let f127 : Formula := .neg (.conj (.neg f125) (.neg f126))
  let f128 : Formula := .conj f121 f127
  let f129 : Formula := .all 56 f128
  let f130 : Formula := .mem 57 34
  let f131 : Formula := .neg f130
  let f132 : Formula := .eq 57 13
  let f133 : Formula := .eq 57 14
  let f134 : Formula := .neg (.conj (.neg f132) (.neg f133))
  let f135 : Formula := .neg (.conj (.neg f131) (.neg f134))
  let f136 : Formula := .eq 57 13
  let f137 : Formula := .eq 57 14
  let f138 : Formula := .neg (.conj (.neg f136) (.neg f137))
  let f139 : Formula := .neg f138
  let f140 : Formula := .mem 57 34
  let f141 : Formula := .neg (.conj (.neg f139) (.neg f140))
  let f142 : Formula := .conj f135 f141
  let f143 : Formula := .all 57 f142
  let f144 : Formula := .mem 58 12
  let f145 : Formula := .neg f144
  let f146 : Formula := .eq 58 22
  let f147 : Formula := .eq 58 34
  let f148 : Formula := .neg (.conj (.neg f146) (.neg f147))
  let f149 : Formula := .neg (.conj (.neg f145) (.neg f148))
  let f150 : Formula := .eq 58 22
  let f151 : Formula := .eq 58 34
  let f152 : Formula := .neg (.conj (.neg f150) (.neg f151))
  let f153 : Formula := .neg f152
  let f154 : Formula := .mem 58 12
  let f155 : Formula := .neg (.conj (.neg f153) (.neg f154))
  let f156 : Formula := .conj f149 f155
  let f157 : Formula := .all 58 f156
  let f158 : Formula := .conj f129 f143
  let f159 : Formula := .conj f158 f157
  let f160 : Formula := .neg (.all 34 (.neg f159))
  let f161 : Formula := .neg (.all 22 (.neg f160))
  let f162 : Formula := .mem 12 3
  let f163 : Formula := .conj f161 f162
  let f164 : Formula := .neg (.all 12 (.neg f163))
  let f165 : Formula := .neg f164
  let f166 : Formula := .mem 13 4
  let f167 : Formula := .mem 14 4
  let f168 : Formula := .conj f166 f167
  let f169 : Formula := .neg (.conj (.neg f165) (.neg f168))
  let f170 : Formula := .all 14 f169
  let f171 : Formula := .all 13 f170
  let f172 : Formula := .mem 61 4
  let f173 : Formula := .neg f172
  let f174 : Formula := .mem 62 4
  let f175 : Formula := .mem 35 15
  let f176 : Formula := .neg f175
  let f177 : Formula := .eq 35 61
  let f178 : Formula := .eq 35 61
  let f179 : Formula := .neg (.conj (.neg f177) (.neg f178))
  let f180 : Formula := .neg (.conj (.neg f176) (.neg f179))
  let f181 : Formula := .eq 35 61
  let f182 : Formula := .eq 35 61
  let f183 : Formula := .neg (.conj (.neg f181) (.neg f182))
  let f184 : Formula := .neg f183
  let f185 : Formula := .mem 35 15
  let f186 : Formula := .neg (.conj (.neg f184) (.neg f185))
  let f187 : Formula := .conj f180 f186
  let f188 : Formula := .all 35 f187
  let f189 : Formula := .mem 36 27
  let f190 : Formula := .neg f189
  let f191 : Formula := .eq 36 61
  let f192 : Formula := .eq 36 62
  let f193 : Formula := .neg (.conj (.neg f191) (.neg f192))
  let f194 : Formula := .neg (.conj (.neg f190) (.neg f193))
  let f195 : Formula := .eq 36 61
  let f196 : Formula := .eq 36 62
  let f197 : Formula := .neg (.conj (.neg f195) (.neg f196))
  let f198 : Formula := .neg f197
  let f199 : Formula := .mem 36 27
  let f200 : Formula := .neg (.conj (.neg f198) (.neg f199))
  let f201 : Formula := .conj f194 f200
  let f202 : Formula := .all 36 f201
  let f203 : Formula := .mem 37 5
  let f204 : Formula := .neg f203
  let f205 : Formula := .eq 37 15
  let f206 : Formula := .eq 37 27
  let f207 : Formula := .neg (.conj (.neg f205) (.neg f206))
  let f208 : Formula := .neg (.conj (.neg f204) (.neg f207))
  let f209 : Formula := .eq 37 15
  let f210 : Formula := .eq 37 27
  let f211 : Formula := .neg (.conj (.neg f209) (.neg f210))
  let f212 : Formula := .neg f211
  let f213 : Formula := .mem 37 5
  let f214 : Formula := .neg (.conj (.neg f212) (.neg f213))
  let f215 : Formula := .conj f208 f214
  let f216 : Formula := .all 37 f215
  let f217 : Formula := .conj f188 f202
  let f218 : Formula := .conj f217 f216
  let f219 : Formula := .neg (.all 27 (.neg f218))
  let f220 : Formula := .neg (.all 15 (.neg f219))
  let f221 : Formula := .mem 5 3
  let f222 : Formula := .conj f220 f221
  let f223 : Formula := .neg (.all 5 (.neg f222))
  let f224 : Formula := .conj f174 f223
  let f225 : Formula := .neg (.all 62 (.neg f224))
  let f226 : Formula := .neg (.conj (.neg f173) (.neg f225))
  let f227 : Formula := .all 61 f226
  let f228 : Formula := .mem 38 16
  let f229 : Formula := .neg f228
  let f230 : Formula := .eq 38 61
  let f231 : Formula := .eq 38 61
  let f232 : Formula := .neg (.conj (.neg f230) (.neg f231))
  let f233 : Formula := .neg (.conj (.neg f229) (.neg f232))
  let f234 : Formula := .eq 38 61
  let f235 : Formula := .eq 38 61
  let f236 : Formula := .neg (.conj (.neg f234) (.neg f235))
  let f237 : Formula := .neg f236
  let f238 : Formula := .mem 38 16
  let f239 : Formula := .neg (.conj (.neg f237) (.neg f238))
  let f240 : Formula := .conj f233 f239
  let f241 : Formula := .all 38 f240
  let f242 : Formula := .mem 39 28
  let f243 : Formula := .neg f242
  let f244 : Formula := .eq 39 61
  let f245 : Formula := .eq 39 62
  let f246 : Formula := .neg (.conj (.neg f244) (.neg f245))
  let f247 : Formula := .neg (.conj (.neg f243) (.neg f246))
  let f248 : Formula := .eq 39 61
  let f249 : Formula := .eq 39 62
  let f250 : Formula := .neg (.conj (.neg f248) (.neg f249))
  let f251 : Formula := .neg f250
  let f252 : Formula := .mem 39 28
  let f253 : Formula := .neg (.conj (.neg f251) (.neg f252))
  let f254 : Formula := .conj f247 f253
  let f255 : Formula := .all 39 f254
  let f256 : Formula := .mem 40 6
  let f257 : Formula := .neg f256
  let f258 : Formula := .eq 40 16
  let f259 : Formula := .eq 40 28
  let f260 : Formula := .neg (.conj (.neg f258) (.neg f259))
  let f261 : Formula := .neg (.conj (.neg f257) (.neg f260))
  let f262 : Formula := .eq 40 16
  let f263 : Formula := .eq 40 28
  let f264 : Formula := .neg (.conj (.neg f262) (.neg f263))
  let f265 : Formula := .neg f264
  let f266 : Formula := .mem 40 6
  let f267 : Formula := .neg (.conj (.neg f265) (.neg f266))
  let f268 : Formula := .conj f261 f267
  let f269 : Formula := .all 40 f268
  let f270 : Formula := .conj f241 f255
  let f271 : Formula := .conj f270 f269
  let f272 : Formula := .neg (.all 28 (.neg f271))
  let f273 : Formula := .neg (.all 16 (.neg f272))
  let f274 : Formula := .mem 6 3
  let f275 : Formula := .conj f273 f274
  let f276 : Formula := .neg (.all 6 (.neg f275))
  let f277 : Formula := .mem 41 17
  let f278 : Formula := .neg f277
  let f279 : Formula := .eq 41 61
  let f280 : Formula := .eq 41 61
  let f281 : Formula := .neg (.conj (.neg f279) (.neg f280))
  let f282 : Formula := .neg (.conj (.neg f278) (.neg f281))
  let f283 : Formula := .eq 41 61
  let f284 : Formula := .eq 41 61
  let f285 : Formula := .neg (.conj (.neg f283) (.neg f284))
  let f286 : Formula := .neg f285
  let f287 : Formula := .mem 41 17
  let f288 : Formula := .neg (.conj (.neg f286) (.neg f287))
  let f289 : Formula := .conj f282 f288
  let f290 : Formula := .all 41 f289
  let f291 : Formula := .mem 42 29
  let f292 : Formula := .neg f291
  let f293 : Formula := .eq 42 61
  let f294 : Formula := .eq 42 63
  let f295 : Formula := .neg (.conj (.neg f293) (.neg f294))
  let f296 : Formula := .neg (.conj (.neg f292) (.neg f295))
  let f297 : Formula := .eq 42 61
  let f298 : Formula := .eq 42 63
  let f299 : Formula := .neg (.conj (.neg f297) (.neg f298))
  let f300 : Formula := .neg f299
  let f301 : Formula := .mem 42 29
  let f302 : Formula := .neg (.conj (.neg f300) (.neg f301))
  let f303 : Formula := .conj f296 f302
  let f304 : Formula := .all 42 f303
  let f305 : Formula := .mem 43 7
  let f306 : Formula := .neg f305
  let f307 : Formula := .eq 43 17
  let f308 : Formula := .eq 43 29
  let f309 : Formula := .neg (.conj (.neg f307) (.neg f308))
  let f310 : Formula := .neg (.conj (.neg f306) (.neg f309))
  let f311 : Formula := .eq 43 17
  let f312 : Formula := .eq 43 29
  let f313 : Formula := .neg (.conj (.neg f311) (.neg f312))
  let f314 : Formula := .neg f313
  let f315 : Formula := .mem 43 7
  let f316 : Formula := .neg (.conj (.neg f314) (.neg f315))
  let f317 : Formula := .conj f310 f316
  let f318 : Formula := .all 43 f317
  let f319 : Formula := .conj f290 f304
  let f320 : Formula := .conj f319 f318
  let f321 : Formula := .neg (.all 29 (.neg f320))
  let f322 : Formula := .neg (.all 17 (.neg f321))
  let f323 : Formula := .mem 7 3
  let f324 : Formula := .conj f322 f323
  let f325 : Formula := .neg (.all 7 (.neg f324))
  let f326 : Formula := .conj f276 f325
  let f327 : Formula := .neg f326
  let f328 : Formula := .eq 62 63
  let f329 : Formula := .neg (.conj (.neg f327) (.neg f328))
  let f330 : Formula := .all 63 f329
  let f331 : Formula := .all 62 f330
  let f332 : Formula := .all 61 f331
  let f333 : Formula := .mem 44 18
  let f334 : Formula := .neg f333
  let f335 : Formula := .eq 44 24
  let f336 : Formula := .eq 44 24
  let f337 : Formula := .neg (.conj (.neg f335) (.neg f336))
  let f338 : Formula := .neg (.conj (.neg f334) (.neg f337))
  let f339 : Formula := .eq 44 24
  let f340 : Formula := .eq 44 24
  let f341 : Formula := .neg (.conj (.neg f339) (.neg f340))
  let f342 : Formula := .neg f341
  let f343 : Formula := .mem 44 18
  let f344 : Formula := .neg (.conj (.neg f342) (.neg f343))
  let f345 : Formula := .conj f338 f344
  let f346 : Formula := .all 44 f345
  let f347 : Formula := .mem 45 30
  let f348 : Formula := .neg f347
  let f349 : Formula := .eq 45 24
  let f350 : Formula := .eq 45 26
  let f351 : Formula := .neg (.conj (.neg f349) (.neg f350))
  let f352 : Formula := .neg (.conj (.neg f348) (.neg f351))
  let f353 : Formula := .eq 45 24
  let f354 : Formula := .eq 45 26
  let f355 : Formula := .neg (.conj (.neg f353) (.neg f354))
  let f356 : Formula := .neg f355
  let f357 : Formula := .mem 45 30
  let f358 : Formula := .neg (.conj (.neg f356) (.neg f357))
  let f359 : Formula := .conj f352 f358
  let f360 : Formula := .all 45 f359
  let f361 : Formula := .mem 46 8
  let f362 : Formula := .neg f361
  let f363 : Formula := .eq 46 18
  let f364 : Formula := .eq 46 30
  let f365 : Formula := .neg (.conj (.neg f363) (.neg f364))
  let f366 : Formula := .neg (.conj (.neg f362) (.neg f365))
  let f367 : Formula := .eq 46 18
  let f368 : Formula := .eq 46 30
  let f369 : Formula := .neg (.conj (.neg f367) (.neg f368))
  let f370 : Formula := .neg f369
  let f371 : Formula := .mem 46 8
  let f372 : Formula := .neg (.conj (.neg f370) (.neg f371))
  let f373 : Formula := .conj f366 f372
  let f374 : Formula := .all 46 f373
  let f375 : Formula := .conj f346 f360
  let f376 : Formula := .conj f375 f374
  let f377 : Formula := .neg (.all 30 (.neg f376))
  let f378 : Formula := .neg (.all 18 (.neg f377))
  let f379 : Formula := .mem 8 3
  let f380 : Formula := .conj f378 f379
  let f381 : Formula := .neg (.all 8 (.neg f380))
  let f382 : Formula := .mem 47 19
  let f383 : Formula := .neg f382
  let f384 : Formula := .eq 47 25
  let f385 : Formula := .eq 47 25
  let f386 : Formula := .neg (.conj (.neg f384) (.neg f385))
  let f387 : Formula := .neg (.conj (.neg f383) (.neg f386))
  let f388 : Formula := .eq 47 25
  let f389 : Formula := .eq 47 25
  let f390 : Formula := .neg (.conj (.neg f388) (.neg f389))
  let f391 : Formula := .neg f390
  let f392 : Formula := .mem 47 19
  let f393 : Formula := .neg (.conj (.neg f391) (.neg f392))
  let f394 : Formula := .conj f387 f393
  let f395 : Formula := .all 47 f394
  let f396 : Formula := .mem 48 31
  let f397 : Formula := .neg f396
  let f398 : Formula := .eq 48 25
  let f399 : Formula := .eq 48 26
  let f400 : Formula := .neg (.conj (.neg f398) (.neg f399))
  let f401 : Formula := .neg (.conj (.neg f397) (.neg f400))
  let f402 : Formula := .eq 48 25
  let f403 : Formula := .eq 48 26
  let f404 : Formula := .neg (.conj (.neg f402) (.neg f403))
  let f405 : Formula := .neg f404
  let f406 : Formula := .mem 48 31
  let f407 : Formula := .neg (.conj (.neg f405) (.neg f406))
  let f408 : Formula := .conj f401 f407
  let f409 : Formula := .all 48 f408
  let f410 : Formula := .mem 49 9
  let f411 : Formula := .neg f410
  let f412 : Formula := .eq 49 19
  let f413 : Formula := .eq 49 31
  let f414 : Formula := .neg (.conj (.neg f412) (.neg f413))
  let f415 : Formula := .neg (.conj (.neg f411) (.neg f414))
  let f416 : Formula := .eq 49 19
  let f417 : Formula := .eq 49 31
  let f418 : Formula := .neg (.conj (.neg f416) (.neg f417))
  let f419 : Formula := .neg f418
  let f420 : Formula := .mem 49 9
  let f421 : Formula := .neg (.conj (.neg f419) (.neg f420))
  let f422 : Formula := .conj f415 f421
  let f423 : Formula := .all 49 f422
  let f424 : Formula := .conj f395 f409
  let f425 : Formula := .conj f424 f423
  let f426 : Formula := .neg (.all 31 (.neg f425))
  let f427 : Formula := .neg (.all 19 (.neg f426))
  let f428 : Formula := .mem 9 3
  let f429 : Formula := .conj f427 f428
  let f430 : Formula := .neg (.all 9 (.neg f429))
  let f431 : Formula := .conj f381 f430
  let f432 : Formula := .neg f431
  let f433 : Formula := .eq 24 25
  let f434 : Formula := .neg (.conj (.neg f432) (.neg f433))
  let f435 : Formula := .all 26 f434
  let f436 : Formula := .all 25 f435
  let f437 : Formula := .all 24 f436
  let f438 : Formula := .conj f171 f227
  let f439 : Formula := .conj f438 f332
  let f440 : Formula := .conj f439 f437
  let f441 : Formula := .mem 60 4
  let f442 : Formula := .neg f441
  let f443 : Formula := .mem 59 4
  let f444 : Formula := .mem 50 20
  let f445 : Formula := .neg f444
  let f446 : Formula := .eq 50 59
  let f447 : Formula := .eq 50 59
  let f448 : Formula := .neg (.conj (.neg f446) (.neg f447))
  let f449 : Formula := .neg (.conj (.neg f445) (.neg f448))
  let f450 : Formula := .eq 50 59
  let f451 : Formula := .eq 50 59
  let f452 : Formula := .neg (.conj (.neg f450) (.neg f451))
  let f453 : Formula := .neg f452
  let f454 : Formula := .mem 50 20
  let f455 : Formula := .neg (.conj (.neg f453) (.neg f454))
  let f456 : Formula := .conj f449 f455
  let f457 : Formula := .all 50 f456
  let f458 : Formula := .mem 51 32
  let f459 : Formula := .neg f458
  let f460 : Formula := .eq 51 59
  let f461 : Formula := .eq 51 60
  let f462 : Formula := .neg (.conj (.neg f460) (.neg f461))
  let f463 : Formula := .neg (.conj (.neg f459) (.neg f462))
  let f464 : Formula := .eq 51 59
  let f465 : Formula := .eq 51 60
  let f466 : Formula := .neg (.conj (.neg f464) (.neg f465))
  let f467 : Formula := .neg f466
  let f468 : Formula := .mem 51 32
  let f469 : Formula := .neg (.conj (.neg f467) (.neg f468))
  let f470 : Formula := .conj f463 f469
  let f471 : Formula := .all 51 f470
  let f472 : Formula := .mem 52 10
  let f473 : Formula := .neg f472
  let f474 : Formula := .eq 52 20
  let f475 : Formula := .eq 52 32
  let f476 : Formula := .neg (.conj (.neg f474) (.neg f475))
  let f477 : Formula := .neg (.conj (.neg f473) (.neg f476))
  let f478 : Formula := .eq 52 20
  let f479 : Formula := .eq 52 32
  let f480 : Formula := .neg (.conj (.neg f478) (.neg f479))
  let f481 : Formula := .neg f480
  let f482 : Formula := .mem 52 10
  let f483 : Formula := .neg (.conj (.neg f481) (.neg f482))
  let f484 : Formula := .conj f477 f483
  let f485 : Formula := .all 52 f484
  let f486 : Formula := .conj f457 f471
  let f487 : Formula := .conj f486 f485
  let f488 : Formula := .neg (.all 32 (.neg f487))
  let f489 : Formula := .neg (.all 20 (.neg f488))
  let f490 : Formula := .mem 10 3
  let f491 : Formula := .conj f489 f490
  let f492 : Formula := .neg (.all 10 (.neg f491))
  let f493 : Formula := .conj f443 f492
  let f494 : Formula := .neg (.all 59 (.neg f493))
  let f495 : Formula := .neg (.conj (.neg f442) (.neg f494))
  let f496 : Formula := .all 60 f495
  let f497 : Formula := .neg f496
  let f498 : Formula := .conj f440 f497
  let f499 : Formula := .neg (.all 3 (.neg f498))
  let f500 : Formula := .conj f115 f499
  let f501 : Formula := .neg (.all 4 (.neg f500))
  let f502 : Formula := .conj f1 f501
  exact f502

private def badInitialExpandedCodeTypes : Nat → Int
  | 0 => 20
  | 1 => 21
  | 2 => 23
  | 3 => 23
  | 4 => 21
  | 5 => 22
  | 6 => 22
  | 7 => 22
  | 8 => 22
  | 9 => 22
  | 10 => 22
  | 11 => 22
  | 12 => 22
  | 13 => 20
  | 14 => 20
  | 15 => 21
  | 16 => 21
  | 17 => 21
  | 18 => 21
  | 19 => 21
  | 20 => 21
  | 21 => 21
  | 22 => 21
  | 23 => 20
  | 24 => 20
  | 25 => 20
  | 26 => 20
  | 27 => 21
  | 28 => 21
  | 29 => 21
  | 30 => 21
  | 31 => 21
  | 32 => 21
  | 33 => 21
  | 34 => 21
  | 35 => 20
  | 36 => 20
  | 37 => 21
  | 38 => 20
  | 39 => 20
  | 40 => 21
  | 41 => 20
  | 42 => 20
  | 43 => 21
  | 44 => 20
  | 45 => 20
  | 46 => 21
  | 47 => 20
  | 48 => 20
  | 49 => 21
  | 50 => 20
  | 51 => 20
  | 52 => 21
  | 53 => 20
  | 54 => 20
  | 55 => 21
  | 56 => 20
  | 57 => 20
  | 58 => 21
  | 59 => 20
  | 60 => 20
  | 61 => 20
  | 62 => 20
  | 63 => 20
  | _ => 0

theorem Formula.badInitialExpandedCode_fits :
    (Formula.badInitialExpandedCode).fits badInitialExpandedCodeTypes := by
  decide

theorem Formula.badInitialExpandedCode_stratified :
    (Formula.badInitialExpandedCode).Stratified := by
  exact ⟨badInitialExpandedCodeTypes, Formula.badInitialExpandedCode_fits⟩

def Formula.transposedRestrictionGraphExpandedCode : Formula := by
  let f1 : Formula := .mem 13 7
  let f2 : Formula := .neg f1
  let f3 : Formula := .eq 13 22
  let f4 : Formula := .eq 13 22
  let f5 : Formula := .neg (.conj (.neg f3) (.neg f4))
  let f6 : Formula := .neg (.conj (.neg f2) (.neg f5))
  let f7 : Formula := .eq 13 22
  let f8 : Formula := .eq 13 22
  let f9 : Formula := .neg (.conj (.neg f7) (.neg f8))
  let f10 : Formula := .neg f9
  let f11 : Formula := .mem 13 7
  let f12 : Formula := .neg (.conj (.neg f10) (.neg f11))
  let f13 : Formula := .conj f6 f12
  let f14 : Formula := .all 13 f13
  let f15 : Formula := .mem 14 10
  let f16 : Formula := .neg f15
  let f17 : Formula := .eq 14 22
  let f18 : Formula := .eq 14 23
  let f19 : Formula := .neg (.conj (.neg f17) (.neg f18))
  let f20 : Formula := .neg (.conj (.neg f16) (.neg f19))
  let f21 : Formula := .eq 14 22
  let f22 : Formula := .eq 14 23
  let f23 : Formula := .neg (.conj (.neg f21) (.neg f22))
  let f24 : Formula := .neg f23
  let f25 : Formula := .mem 14 10
  let f26 : Formula := .neg (.conj (.neg f24) (.neg f25))
  let f27 : Formula := .conj f20 f26
  let f28 : Formula := .all 14 f27
  let f29 : Formula := .mem 15 0
  let f30 : Formula := .neg f29
  let f31 : Formula := .eq 15 7
  let f32 : Formula := .eq 15 10
  let f33 : Formula := .neg (.conj (.neg f31) (.neg f32))
  let f34 : Formula := .neg (.conj (.neg f30) (.neg f33))
  let f35 : Formula := .eq 15 7
  let f36 : Formula := .eq 15 10
  let f37 : Formula := .neg (.conj (.neg f35) (.neg f36))
  let f38 : Formula := .neg f37
  let f39 : Formula := .mem 15 0
  let f40 : Formula := .neg (.conj (.neg f38) (.neg f39))
  let f41 : Formula := .conj f34 f40
  let f42 : Formula := .all 15 f41
  let f43 : Formula := .conj f14 f28
  let f44 : Formula := .conj f43 f42
  let f45 : Formula := .neg (.all 10 (.neg f44))
  let f46 : Formula := .neg (.all 7 (.neg f45))
  let f47 : Formula := .mem 22 3
  let f48 : Formula := .mem 16 8
  let f49 : Formula := .neg f48
  let f50 : Formula := .eq 16 22
  let f51 : Formula := .eq 16 22
  let f52 : Formula := .neg (.conj (.neg f50) (.neg f51))
  let f53 : Formula := .neg (.conj (.neg f49) (.neg f52))
  let f54 : Formula := .eq 16 22
  let f55 : Formula := .eq 16 22
  let f56 : Formula := .neg (.conj (.neg f54) (.neg f55))
  let f57 : Formula := .neg f56
  let f58 : Formula := .mem 16 8
  let f59 : Formula := .neg (.conj (.neg f57) (.neg f58))
  let f60 : Formula := .conj f53 f59
  let f61 : Formula := .all 16 f60
  let f62 : Formula := .mem 17 11
  let f63 : Formula := .neg f62
  let f64 : Formula := .eq 17 22
  let f65 : Formula := .eq 17 23
  let f66 : Formula := .neg (.conj (.neg f64) (.neg f65))
  let f67 : Formula := .neg (.conj (.neg f63) (.neg f66))
  let f68 : Formula := .eq 17 22
  let f69 : Formula := .eq 17 23
  let f70 : Formula := .neg (.conj (.neg f68) (.neg f69))
  let f71 : Formula := .neg f70
  let f72 : Formula := .mem 17 11
  let f73 : Formula := .neg (.conj (.neg f71) (.neg f72))
  let f74 : Formula := .conj f67 f73
  let f75 : Formula := .all 17 f74
  let f76 : Formula := .mem 18 5
  let f77 : Formula := .neg f76
  let f78 : Formula := .eq 18 8
  let f79 : Formula := .eq 18 11
  let f80 : Formula := .neg (.conj (.neg f78) (.neg f79))
  let f81 : Formula := .neg (.conj (.neg f77) (.neg f80))
  let f82 : Formula := .eq 18 8
  let f83 : Formula := .eq 18 11
  let f84 : Formula := .neg (.conj (.neg f82) (.neg f83))
  let f85 : Formula := .neg f84
  let f86 : Formula := .mem 18 5
  let f87 : Formula := .neg (.conj (.neg f85) (.neg f86))
  let f88 : Formula := .conj f81 f87
  let f89 : Formula := .all 18 f88
  let f90 : Formula := .conj f61 f75
  let f91 : Formula := .conj f90 f89
  let f92 : Formula := .neg (.all 11 (.neg f91))
  let f93 : Formula := .neg (.all 8 (.neg f92))
  let f94 : Formula := .mem 5 4
  let f95 : Formula := .conj f93 f94
  let f96 : Formula := .neg (.all 5 (.neg f95))
  let f97 : Formula := .eq 23 1
  let f98 : Formula := .neg f97
  let f99 : Formula := .conj f96 f98
  let f100 : Formula := .mem 19 9
  let f101 : Formula := .neg f100
  let f102 : Formula := .eq 19 22
  let f103 : Formula := .eq 19 22
  let f104 : Formula := .neg (.conj (.neg f102) (.neg f103))
  let f105 : Formula := .neg (.conj (.neg f101) (.neg f104))
  let f106 : Formula := .eq 19 22
  let f107 : Formula := .eq 19 22
  let f108 : Formula := .neg (.conj (.neg f106) (.neg f107))
  let f109 : Formula := .neg f108
  let f110 : Formula := .mem 19 9
  let f111 : Formula := .neg (.conj (.neg f109) (.neg f110))
  let f112 : Formula := .conj f105 f111
  let f113 : Formula := .all 19 f112
  let f114 : Formula := .mem 20 12
  let f115 : Formula := .neg f114
  let f116 : Formula := .eq 20 22
  let f117 : Formula := .eq 20 1
  let f118 : Formula := .neg (.conj (.neg f116) (.neg f117))
  let f119 : Formula := .neg (.conj (.neg f115) (.neg f118))
  let f120 : Formula := .eq 20 22
  let f121 : Formula := .eq 20 1
  let f122 : Formula := .neg (.conj (.neg f120) (.neg f121))
  let f123 : Formula := .neg f122
  let f124 : Formula := .mem 20 12
  let f125 : Formula := .neg (.conj (.neg f123) (.neg f124))
  let f126 : Formula := .conj f119 f125
  let f127 : Formula := .all 20 f126
  let f128 : Formula := .mem 21 6
  let f129 : Formula := .neg f128
  let f130 : Formula := .eq 21 9
  let f131 : Formula := .eq 21 12
  let f132 : Formula := .neg (.conj (.neg f130) (.neg f131))
  let f133 : Formula := .neg (.conj (.neg f129) (.neg f132))
  let f134 : Formula := .eq 21 9
  let f135 : Formula := .eq 21 12
  let f136 : Formula := .neg (.conj (.neg f134) (.neg f135))
  let f137 : Formula := .neg f136
  let f138 : Formula := .mem 21 6
  let f139 : Formula := .neg (.conj (.neg f137) (.neg f138))
  let f140 : Formula := .conj f133 f139
  let f141 : Formula := .all 21 f140
  let f142 : Formula := .conj f113 f127
  let f143 : Formula := .conj f142 f141
  let f144 : Formula := .neg (.all 12 (.neg f143))
  let f145 : Formula := .neg (.all 9 (.neg f144))
  let f146 : Formula := .mem 6 4
  let f147 : Formula := .conj f145 f146
  let f148 : Formula := .neg (.all 6 (.neg f147))
  let f149 : Formula := .eq 23 2
  let f150 : Formula := .conj f148 f149
  let f151 : Formula := .neg (.conj (.neg f99) (.neg f150))
  let f152 : Formula := .conj f46 f47
  let f153 : Formula := .conj f152 f151
  let f154 : Formula := .neg (.all 23 (.neg f153))
  let f155 : Formula := .neg (.all 22 (.neg f154))
  exact f155

private def transposedRestrictionGraphExpandedCodeTypes : Nat → Int
  | 0 => 22
  | 1 => 20
  | 2 => 20
  | 3 => 21
  | 4 => 23
  | 5 => 22
  | 6 => 22
  | 7 => 21
  | 8 => 21
  | 9 => 21
  | 10 => 21
  | 11 => 21
  | 12 => 21
  | 13 => 20
  | 14 => 20
  | 15 => 21
  | 16 => 20
  | 17 => 20
  | 18 => 21
  | 19 => 20
  | 20 => 20
  | 21 => 21
  | 22 => 20
  | 23 => 20
  | _ => 0

theorem Formula.transposedRestrictionGraphExpandedCode_fits :
    (Formula.transposedRestrictionGraphExpandedCode).fits transposedRestrictionGraphExpandedCodeTypes := by
  decide

theorem Formula.transposedRestrictionGraphExpandedCode_stratified :
    (Formula.transposedRestrictionGraphExpandedCode).Stratified := by
  exact ⟨transposedRestrictionGraphExpandedCodeTypes, Formula.transposedRestrictionGraphExpandedCode_fits⟩

end NFMinusZero

/-!
These are direct applications of the *actual* `PositiveModel.positive` schema.
They return genuine OLD sets when the corresponding syntactic extension is
inhabited. They do not assert the separate semantic-correctness theorem.
-/
namespace NFMinusZero

theorem PositiveModel.badInitialEndpointCode_set_exists
    {V : Type*} (M : PositiveModel V) (ρ : Nat → V)
    (hw : ∃ a : V,
      Formula.badInitialExpandedCode.holds M.mem (overwrite ρ 0 a)) :
    ∃ B : V, ∀ a : V,
      M.mem a B ↔
        Formula.badInitialExpandedCode.holds M.mem (overwrite ρ 0 a) := by
  exact M.positive Formula.badInitialExpandedCode
    Formula.badInitialExpandedCode_stratified ρ hw

theorem PositiveModel.transposedRestrictionGraphCode_set_exists
    {V : Type*} (M : PositiveModel V) (ρ : Nat → V)
    (hw : ∃ z : V,
      Formula.transposedRestrictionGraphExpandedCode.holds M.mem
        (overwrite ρ 0 z)) :
    ∃ G : V, ∀ z : V,
      M.mem z G ↔
        Formula.transposedRestrictionGraphExpandedCode.holds M.mem
          (overwrite ρ 0 z) := by
  exact M.positive Formula.transposedRestrictionGraphExpandedCode
    Formula.transposedRestrictionGraphExpandedCode_stratified ρ hw

end NFMinusZero


/-!
# NF−0: Tarski finiteness interface and a proved positive base case

Append this module AFTER the cumulative `PositiveModel` declarations, Formula.or,
Formula.ex, and the two-sided WO AST module.

Scope: the no-empty branch of NF−0. BiWO -> TF is proved below;
TarskiEquivalence.lean constructs the candidate family and extended graphs
and proves the reverse direction, hence the full equivalence.
No sorry or new object-theory axiom is introduced. See the axiom audit for
the standard logical axioms used in the Lean metatheory.
-/
namespace NFMinusZero

namespace Formula

/-- All elements of old set `X` (name x) lie in old set `Y` (name y).
The witness name must be distinct from free names x and y. -/
def oldSubsetCode (x y witness : Nat) : Formula :=
  .all witness (or (.neg (.mem witness x)) (.mem witness y))

/-- Tarski finiteness for an old set A at free variable 1.
Every inhabited OLD family F of old subsets of A has an inclusion-maximal
member. Family F is bound at 2; its elements are old sets at type(A),
while F itself has type(A)+1. The subset quantifier is at type(A)-1.
The outer implication is encoded by disjunction and negation. -/
def tarskiFiniteCode : Formula :=
  .all 2
    (or (.neg (ex 3 (.mem 3 2)))
      (or
        (.neg (.all 3
          (or (.neg (.mem 3 2)) (oldSubsetCode 3 1 4))))
        (ex 5 (.conj (.mem 5 2)
          (.all 6
            (or (.neg (.mem 6 2))
              (or (.neg (oldSubsetCode 5 6 7)) (.eq 6 5))))))))

/-- Type assignment for the exact old-language Tarski formula. -/
def tarskiFiniteTypes : Nat → Int
  | 1 => 1  -- A
  | 2 => 2  -- family F
  | 3 => 1  -- family member y
  | 4 => 0  -- element of y
  | 5 => 1  -- maximal member m
  | 6 => 1  -- family member z
  | 7 => 0  -- element of m
  | _ => 0

/-- This reduces to a finite set of literal membership/equality equations.
A `by decide` proof is deliberately kept explicit for future kernel testing. -/
theorem tarskiFiniteCode_fits : tarskiFiniteCode.fits tarskiFiniteTypes := by
  decide

theorem tarskiFiniteCode_stratified : tarskiFiniteCode.Stratified := by
  exact ⟨tarskiFiniteTypes, tarskiFiniteCode_fits⟩

end Formula

/-- Semantic OLD Tarski finiteness, expressed with actual internal families,
not external `Finset`, `Set.Finite` or classical choice of subsets. -/
def PositiveModel.IsOldTarskiFinite {V : Type*}
    (M : PositiveModel V) (A : V) : Prop :=
  ∀ F : V,
    (∃ y : V, M.mem y F) →
    (∀ y : V, M.mem y F → ∀ z : V, M.mem z y → M.mem z A) →
    ∃ m : V, M.mem m F ∧
      ∀ z : V, M.mem z F →
        (∀ t : V, M.mem t m → M.mem t z) → z = m

/-- The double well-order property is anchored to the exact expanded
first-order code from the preceding appendix; its order predicate must
be reflexive so that singleton order graphs are inhabited. -/
def PositiveModel.IsOldBiWO {V : Type*}
    (M : PositiveModel V) (A : V) : Prop :=
  ∃ R : V,
    Formula.twoSidedWOExpandedCode.holds M.mem
      (fun k => if k = 2 then R else A)

/-- The repaired old-language code expresses exactly the explicit homogeneous
    graph semantics, for an actual old-set graph witness. -/
theorem PositiveModel.isOldBiWO_iff_graph {V : Type*}
    (M : PositiveModel V) (A : V) :
    M.IsOldBiWO A ↔ ∃ R : V, M.IsOldBiWOGraph A R := by
  simp [PositiveModel.IsOldBiWO, Formula.twoSidedWOExpandedCode_correct]

/-- Tarski finiteness passes to an inhabited OLD subset. (The formula
itself even gives this monotonicity without a separate inhabitedness
hypothesis for B.) -/
theorem PositiveModel.tarskiFinite_subset
    {V : Type*} (M : PositiveModel V) (A B : V)
    (hfin : M.IsOldTarskiFinite A)
    (hBA : ∀ t : V, M.mem t B → M.mem t A) :
    M.IsOldTarskiFinite B := by
  intro F hF hfamily
  apply hfin F hF
  intro y hy t hty
  exact hBA t (hfamily y hy t hty)

/-- Every OLD singleton is Tarski-finite if all OLD sets are inhabited.
This is an unconditional mathematical base lemma relative to the indicated
no-empty hypothesis, not the unproved BiWO ↔ TF induction. -/
theorem PositiveModel.tarskiFinite_singleton
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ t : V, M.mem t S)
    (a A : V) (hA : ∀ t : V, M.mem t A ↔ t = a) :
    M.IsOldTarskiFinite A := by
  intro F hF hfamily
  obtain ⟨m, hmF⟩ := hF
  refine ⟨m, hmF, ?_⟩
  intro z hzF hmz
  apply M.extensional z m
  intro t
  constructor
  · intro htz
    have hta : t = a := (hA t).mp (hfamily z hzF t htz)
    obtain ⟨b, hbm⟩ := hnonempty m
    have hba : b = a := (hA b).mp (hfamily m hmF b hbm)
    have ham : M.mem a m := by simpa only [hba] using hbm
    simpa only [hta] using ham
  · intro htm
    exact hmz t htm

/-- Every nonempty OLD singleton constructed by positive comprehension
has Tarski finiteness in the no-empty branch. -/
theorem PositiveModel.tarskiFinite_singleton_exists
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ t : V, M.mem t S)
    (a : V) :
    ∃ A : V, (∀ t : V, M.mem t A ↔ t = a) ∧
      M.IsOldTarskiFinite A := by
  obtain ⟨A, hA⟩ := M.singleton_exists a
  exact ⟨A, hA, M.tarskiFinite_singleton hnonempty a A hA⟩

/-- Tarski's maximal-element argument, expressed entirely using OLD sets.
This discharges the *logical* half of TF -> BiWO once the family of all
BiWO subsets is constructed by positive comprehension and shown closed
under adjoining one fresh element. Those existence/extension lemmas are
not smuggled in: they are explicit hypotheses of this bridge. -/
theorem PositiveModel.tarskiFinite_to_biWO_of_candidate_family
    {V : Type*} (M : PositiveModel V) (A C : V)
    (hfin : M.IsOldTarskiFinite A)
    (hCinh : ∃ m : V, M.mem m C)
    (hCsub : ∀ m : V, M.mem m C →
      ∀ t : V, M.mem t m → M.mem t A)
    (hCwo : ∀ m : V, M.mem m C → M.IsOldBiWO m)
    (hExt : ∀ m : V, M.mem m C →
      (∀ t : V, M.mem t A → M.mem t m) ∨
      ∃ z : V, M.mem z C ∧
        (∀ t : V, M.mem t m → M.mem t z) ∧
        ∃ t : V, M.mem t z ∧ ¬ M.mem t m) :
    M.IsOldBiWO A := by
  obtain ⟨m, hmC, hmmax⟩ := hfin C hCinh hCsub
  rcases hExt m hmC with hcover | ⟨z, hzC, hmz, t, htz, hnotm⟩
  · have heq : m = A := M.extensional m A (by
      intro t
      exact ⟨hCsub m hmC t, hcover t⟩)
    simpa only [heq] using hCwo m hmC
  · have hzEq : z = m := hmmax z hzC hmz
    apply False.elim
    apply hnotm
    simpa only [hzEq] using htz

/-- The exact endpoint of the cumulative development. This definition is a
proposition, proved by `tarskiBiWOEquivalence` in TarskiEquivalence.lean.
The no-empty branch is essential: if an empty object already exists,
BiWO of the empty set cannot be witnessed by an empty relation graph in
positive comprehension, whereas TF of that set is vacuous. -/
def PositiveModel.TarskiBiWOEquivalenceGoal {V : Type*}
    (M : PositiveModel V) : Prop :=
  (∀ S : V, ∃ t : V, M.mem t S) →
  ∀ A : V, M.IsOldBiWO A ↔ M.IsOldTarskiFinite A

end NFMinusZero


/-!
NF−0 positive parity coding. Append after the original Formula definitions.
Even means a partition of A into two inhabited OLD equinumerous blocks.
Odd means A is singleton, or two inhabited equinumerous blocks plus one
OLD point outside both. No zero cardinal is used.

Graph clauses use literal Kuratowski atoms expanded to membership/equality;
there are no opaque semantic predicates in these Formula values.
The repaired parity codes, typing proofs, and exact semantic correspondence
are in TarskiCodes.lean. The endpoint code below retains its separate
syntactic comprehension theorem.
-/
namespace NFMinusZero

/- `evenOldSetExpandedCode` and its checked typing/meaning are in TarskiCodes.lean. -/


/- `oddOldSetExpandedCode` and its checked typing/meaning are in TarskiCodes.lean. -/


def Formula.parityBadEndpointExpandedCode : Formula := by
  let f1 : Formula := .mem 0 1
  let f2 : Formula := .mem 58 129
  let f3 : Formula := .neg f2
  let f4 : Formula := .mem 58 1
  let f5 : Formula := .eq 58 0
  let f6 : Formula := .mem 84 43
  let f7 : Formula := .neg f6
  let f8 : Formula := .eq 84 58
  let f9 : Formula := .eq 84 58
  let f10 : Formula := .neg (.conj (.neg f8) (.neg f9))
  let f11 : Formula := .neg (.conj (.neg f7) (.neg f10))
  let f12 : Formula := .eq 84 58
  let f13 : Formula := .eq 84 58
  let f14 : Formula := .neg (.conj (.neg f12) (.neg f13))
  let f15 : Formula := .neg f14
  let f16 : Formula := .mem 84 43
  let f17 : Formula := .neg (.conj (.neg f15) (.neg f16))
  let f18 : Formula := .conj f11 f17
  let f19 : Formula := .all 84 f18
  let f20 : Formula := .mem 85 59
  let f21 : Formula := .neg f20
  let f22 : Formula := .eq 85 58
  let f23 : Formula := .eq 85 0
  let f24 : Formula := .neg (.conj (.neg f22) (.neg f23))
  let f25 : Formula := .neg (.conj (.neg f21) (.neg f24))
  let f26 : Formula := .eq 85 58
  let f27 : Formula := .eq 85 0
  let f28 : Formula := .neg (.conj (.neg f26) (.neg f27))
  let f29 : Formula := .neg f28
  let f30 : Formula := .mem 85 59
  let f31 : Formula := .neg (.conj (.neg f29) (.neg f30))
  let f32 : Formula := .conj f25 f31
  let f33 : Formula := .all 85 f32
  let f34 : Formula := .mem 86 25
  let f35 : Formula := .neg f34
  let f36 : Formula := .eq 86 43
  let f37 : Formula := .eq 86 59
  let f38 : Formula := .neg (.conj (.neg f36) (.neg f37))
  let f39 : Formula := .neg (.conj (.neg f35) (.neg f38))
  let f40 : Formula := .eq 86 43
  let f41 : Formula := .eq 86 59
  let f42 : Formula := .neg (.conj (.neg f40) (.neg f41))
  let f43 : Formula := .neg f42
  let f44 : Formula := .mem 86 25
  let f45 : Formula := .neg (.conj (.neg f43) (.neg f44))
  let f46 : Formula := .conj f39 f45
  let f47 : Formula := .all 86 f46
  let f48 : Formula := .conj f19 f33
  let f49 : Formula := .conj f48 f47
  let f50 : Formula := .neg (.all 59 (.neg f49))
  let f51 : Formula := .neg (.all 43 (.neg f50))
  let f52 : Formula := .mem 25 2
  let f53 : Formula := .conj f51 f52
  let f54 : Formula := .neg (.all 25 (.neg f53))
  let f55 : Formula := .neg (.conj (.neg f5) (.neg f54))
  let f56 : Formula := .conj f4 f55
  let f57 : Formula := .neg (.conj (.neg f3) (.neg f56))
  let f58 : Formula := .mem 58 1
  let f59 : Formula := .eq 58 0
  let f60 : Formula := .mem 84 43
  let f61 : Formula := .neg f60
  let f62 : Formula := .eq 84 58
  let f63 : Formula := .eq 84 58
  let f64 : Formula := .neg (.conj (.neg f62) (.neg f63))
  let f65 : Formula := .neg (.conj (.neg f61) (.neg f64))
  let f66 : Formula := .eq 84 58
  let f67 : Formula := .eq 84 58
  let f68 : Formula := .neg (.conj (.neg f66) (.neg f67))
  let f69 : Formula := .neg f68
  let f70 : Formula := .mem 84 43
  let f71 : Formula := .neg (.conj (.neg f69) (.neg f70))
  let f72 : Formula := .conj f65 f71
  let f73 : Formula := .all 84 f72
  let f74 : Formula := .mem 85 59
  let f75 : Formula := .neg f74
  let f76 : Formula := .eq 85 58
  let f77 : Formula := .eq 85 0
  let f78 : Formula := .neg (.conj (.neg f76) (.neg f77))
  let f79 : Formula := .neg (.conj (.neg f75) (.neg f78))
  let f80 : Formula := .eq 85 58
  let f81 : Formula := .eq 85 0
  let f82 : Formula := .neg (.conj (.neg f80) (.neg f81))
  let f83 : Formula := .neg f82
  let f84 : Formula := .mem 85 59
  let f85 : Formula := .neg (.conj (.neg f83) (.neg f84))
  let f86 : Formula := .conj f79 f85
  let f87 : Formula := .all 85 f86
  let f88 : Formula := .mem 86 25
  let f89 : Formula := .neg f88
  let f90 : Formula := .eq 86 43
  let f91 : Formula := .eq 86 59
  let f92 : Formula := .neg (.conj (.neg f90) (.neg f91))
  let f93 : Formula := .neg (.conj (.neg f89) (.neg f92))
  let f94 : Formula := .eq 86 43
  let f95 : Formula := .eq 86 59
  let f96 : Formula := .neg (.conj (.neg f94) (.neg f95))
  let f97 : Formula := .neg f96
  let f98 : Formula := .mem 86 25
  let f99 : Formula := .neg (.conj (.neg f97) (.neg f98))
  let f100 : Formula := .conj f93 f99
  let f101 : Formula := .all 86 f100
  let f102 : Formula := .conj f73 f87
  let f103 : Formula := .conj f102 f101
  let f104 : Formula := .neg (.all 59 (.neg f103))
  let f105 : Formula := .neg (.all 43 (.neg f104))
  let f106 : Formula := .mem 25 2
  let f107 : Formula := .conj f105 f106
  let f108 : Formula := .neg (.all 25 (.neg f107))
  let f109 : Formula := .neg (.conj (.neg f59) (.neg f108))
  let f110 : Formula := .conj f58 f109
  let f111 : Formula := .neg f110
  let f112 : Formula := .mem 58 129
  let f113 : Formula := .neg (.conj (.neg f111) (.neg f112))
  let f114 : Formula := .conj f57 f113
  let f115 : Formula := .all 58 f114
  let f116 : Formula := .mem 130 129
  let f117 : Formula := .neg f116
  let f118 : Formula := .mem 130 40
  let f119 : Formula := .mem 130 41
  let f120 : Formula := .neg (.conj (.neg f118) (.neg f119))
  let f121 : Formula := .neg (.conj (.neg f117) (.neg f120))
  let f122 : Formula := .mem 130 40
  let f123 : Formula := .mem 130 41
  let f124 : Formula := .neg (.conj (.neg f122) (.neg f123))
  let f125 : Formula := .neg f124
  let f126 : Formula := .mem 130 129
  let f127 : Formula := .neg (.conj (.neg f125) (.neg f126))
  let f128 : Formula := .conj f121 f127
  let f129 : Formula := .all 130 f128
  let f130 : Formula := .mem 23 40
  let f131 : Formula := .mem 23 41
  let f132 : Formula := .conj f130 f131
  let f133 : Formula := .neg f132
  let f134 : Formula := .all 23 f133
  let f135 : Formula := .mem 74 40
  let f136 : Formula := .neg (.all 74 (.neg f135))
  let f137 : Formula := .mem 75 41
  let f138 : Formula := .neg (.all 75 (.neg f137))
  let f139 : Formula := .conj f129 f134
  let f140 : Formula := .conj f139 f136
  let f141 : Formula := .conj f140 f138
  let f142 : Formula := .mem 87 44
  let f143 : Formula := .neg f142
  let f144 : Formula := .eq 87 19
  let f145 : Formula := .eq 87 19
  let f146 : Formula := .neg (.conj (.neg f144) (.neg f145))
  let f147 : Formula := .neg (.conj (.neg f143) (.neg f146))
  let f148 : Formula := .eq 87 19
  let f149 : Formula := .eq 87 19
  let f150 : Formula := .neg (.conj (.neg f148) (.neg f149))
  let f151 : Formula := .neg f150
  let f152 : Formula := .mem 87 44
  let f153 : Formula := .neg (.conj (.neg f151) (.neg f152))
  let f154 : Formula := .conj f147 f153
  let f155 : Formula := .all 87 f154
  let f156 : Formula := .mem 88 60
  let f157 : Formula := .neg f156
  let f158 : Formula := .eq 88 19
  let f159 : Formula := .eq 88 21
  let f160 : Formula := .neg (.conj (.neg f158) (.neg f159))
  let f161 : Formula := .neg (.conj (.neg f157) (.neg f160))
  let f162 : Formula := .eq 88 19
  let f163 : Formula := .eq 88 21
  let f164 : Formula := .neg (.conj (.neg f162) (.neg f163))
  let f165 : Formula := .neg f164
  let f166 : Formula := .mem 88 60
  let f167 : Formula := .neg (.conj (.neg f165) (.neg f166))
  let f168 : Formula := .conj f161 f167
  let f169 : Formula := .all 88 f168
  let f170 : Formula := .mem 89 26
  let f171 : Formula := .neg f170
  let f172 : Formula := .eq 89 44
  let f173 : Formula := .eq 89 60
  let f174 : Formula := .neg (.conj (.neg f172) (.neg f173))
  let f175 : Formula := .neg (.conj (.neg f171) (.neg f174))
  let f176 : Formula := .eq 89 44
  let f177 : Formula := .eq 89 60
  let f178 : Formula := .neg (.conj (.neg f176) (.neg f177))
  let f179 : Formula := .neg f178
  let f180 : Formula := .mem 89 26
  let f181 : Formula := .neg (.conj (.neg f179) (.neg f180))
  let f182 : Formula := .conj f175 f181
  let f183 : Formula := .all 89 f182
  let f184 : Formula := .conj f155 f169
  let f185 : Formula := .conj f184 f183
  let f186 : Formula := .neg (.all 60 (.neg f185))
  let f187 : Formula := .neg (.all 44 (.neg f186))
  let f188 : Formula := .mem 26 42
  let f189 : Formula := .conj f187 f188
  let f190 : Formula := .neg (.all 26 (.neg f189))
  let f191 : Formula := .neg f190
  let f192 : Formula := .mem 19 40
  let f193 : Formula := .mem 21 41
  let f194 : Formula := .conj f192 f193
  let f195 : Formula := .neg (.conj (.neg f191) (.neg f194))
  let f196 : Formula := .all 21 f195
  let f197 : Formula := .all 19 f196
  let f198 : Formula := .mem 13 40
  let f199 : Formula := .neg f198
  let f200 : Formula := .mem 15 41
  let f201 : Formula := .mem 90 45
  let f202 : Formula := .neg f201
  let f203 : Formula := .eq 90 13
  let f204 : Formula := .eq 90 13
  let f205 : Formula := .neg (.conj (.neg f203) (.neg f204))
  let f206 : Formula := .neg (.conj (.neg f202) (.neg f205))
  let f207 : Formula := .eq 90 13
  let f208 : Formula := .eq 90 13
  let f209 : Formula := .neg (.conj (.neg f207) (.neg f208))
  let f210 : Formula := .neg f209
  let f211 : Formula := .mem 90 45
  let f212 : Formula := .neg (.conj (.neg f210) (.neg f211))
  let f213 : Formula := .conj f206 f212
  let f214 : Formula := .all 90 f213
  let f215 : Formula := .mem 91 61
  let f216 : Formula := .neg f215
  let f217 : Formula := .eq 91 13
  let f218 : Formula := .eq 91 15
  let f219 : Formula := .neg (.conj (.neg f217) (.neg f218))
  let f220 : Formula := .neg (.conj (.neg f216) (.neg f219))
  let f221 : Formula := .eq 91 13
  let f222 : Formula := .eq 91 15
  let f223 : Formula := .neg (.conj (.neg f221) (.neg f222))
  let f224 : Formula := .neg f223
  let f225 : Formula := .mem 91 61
  let f226 : Formula := .neg (.conj (.neg f224) (.neg f225))
  let f227 : Formula := .conj f220 f226
  let f228 : Formula := .all 91 f227
  let f229 : Formula := .mem 92 27
  let f230 : Formula := .neg f229
  let f231 : Formula := .eq 92 45
  let f232 : Formula := .eq 92 61
  let f233 : Formula := .neg (.conj (.neg f231) (.neg f232))
  let f234 : Formula := .neg (.conj (.neg f230) (.neg f233))
  let f235 : Formula := .eq 92 45
  let f236 : Formula := .eq 92 61
  let f237 : Formula := .neg (.conj (.neg f235) (.neg f236))
  let f238 : Formula := .neg f237
  let f239 : Formula := .mem 92 27
  let f240 : Formula := .neg (.conj (.neg f238) (.neg f239))
  let f241 : Formula := .conj f234 f240
  let f242 : Formula := .all 92 f241
  let f243 : Formula := .conj f214 f228
  let f244 : Formula := .conj f243 f242
  let f245 : Formula := .neg (.all 61 (.neg f244))
  let f246 : Formula := .neg (.all 45 (.neg f245))
  let f247 : Formula := .mem 27 42
  let f248 : Formula := .conj f246 f247
  let f249 : Formula := .neg (.all 27 (.neg f248))
  let f250 : Formula := .conj f200 f249
  let f251 : Formula := .neg (.all 15 (.neg f250))
  let f252 : Formula := .neg (.conj (.neg f199) (.neg f251))
  let f253 : Formula := .all 13 f252
  let f254 : Formula := .mem 93 46
  let f255 : Formula := .neg f254
  let f256 : Formula := .eq 93 13
  let f257 : Formula := .eq 93 13
  let f258 : Formula := .neg (.conj (.neg f256) (.neg f257))
  let f259 : Formula := .neg (.conj (.neg f255) (.neg f258))
  let f260 : Formula := .eq 93 13
  let f261 : Formula := .eq 93 13
  let f262 : Formula := .neg (.conj (.neg f260) (.neg f261))
  let f263 : Formula := .neg f262
  let f264 : Formula := .mem 93 46
  let f265 : Formula := .neg (.conj (.neg f263) (.neg f264))
  let f266 : Formula := .conj f259 f265
  let f267 : Formula := .all 93 f266
  let f268 : Formula := .mem 94 62
  let f269 : Formula := .neg f268
  let f270 : Formula := .eq 94 13
  let f271 : Formula := .eq 94 15
  let f272 : Formula := .neg (.conj (.neg f270) (.neg f271))
  let f273 : Formula := .neg (.conj (.neg f269) (.neg f272))
  let f274 : Formula := .eq 94 13
  let f275 : Formula := .eq 94 15
  let f276 : Formula := .neg (.conj (.neg f274) (.neg f275))
  let f277 : Formula := .neg f276
  let f278 : Formula := .mem 94 62
  let f279 : Formula := .neg (.conj (.neg f277) (.neg f278))
  let f280 : Formula := .conj f273 f279
  let f281 : Formula := .all 94 f280
  let f282 : Formula := .mem 95 28
  let f283 : Formula := .neg f282
  let f284 : Formula := .eq 95 46
  let f285 : Formula := .eq 95 62
  let f286 : Formula := .neg (.conj (.neg f284) (.neg f285))
  let f287 : Formula := .neg (.conj (.neg f283) (.neg f286))
  let f288 : Formula := .eq 95 46
  let f289 : Formula := .eq 95 62
  let f290 : Formula := .neg (.conj (.neg f288) (.neg f289))
  let f291 : Formula := .neg f290
  let f292 : Formula := .mem 95 28
  let f293 : Formula := .neg (.conj (.neg f291) (.neg f292))
  let f294 : Formula := .conj f287 f293
  let f295 : Formula := .all 95 f294
  let f296 : Formula := .conj f267 f281
  let f297 : Formula := .conj f296 f295
  let f298 : Formula := .neg (.all 62 (.neg f297))
  let f299 : Formula := .neg (.all 46 (.neg f298))
  let f300 : Formula := .mem 28 42
  let f301 : Formula := .conj f299 f300
  let f302 : Formula := .neg (.all 28 (.neg f301))
  let f303 : Formula := .mem 96 47
  let f304 : Formula := .neg f303
  let f305 : Formula := .eq 96 13
  let f306 : Formula := .eq 96 13
  let f307 : Formula := .neg (.conj (.neg f305) (.neg f306))
  let f308 : Formula := .neg (.conj (.neg f304) (.neg f307))
  let f309 : Formula := .eq 96 13
  let f310 : Formula := .eq 96 13
  let f311 : Formula := .neg (.conj (.neg f309) (.neg f310))
  let f312 : Formula := .neg f311
  let f313 : Formula := .mem 96 47
  let f314 : Formula := .neg (.conj (.neg f312) (.neg f313))
  let f315 : Formula := .conj f308 f314
  let f316 : Formula := .all 96 f315
  let f317 : Formula := .mem 97 63
  let f318 : Formula := .neg f317
  let f319 : Formula := .eq 97 13
  let f320 : Formula := .eq 97 17
  let f321 : Formula := .neg (.conj (.neg f319) (.neg f320))
  let f322 : Formula := .neg (.conj (.neg f318) (.neg f321))
  let f323 : Formula := .eq 97 13
  let f324 : Formula := .eq 97 17
  let f325 : Formula := .neg (.conj (.neg f323) (.neg f324))
  let f326 : Formula := .neg f325
  let f327 : Formula := .mem 97 63
  let f328 : Formula := .neg (.conj (.neg f326) (.neg f327))
  let f329 : Formula := .conj f322 f328
  let f330 : Formula := .all 97 f329
  let f331 : Formula := .mem 98 29
  let f332 : Formula := .neg f331
  let f333 : Formula := .eq 98 47
  let f334 : Formula := .eq 98 63
  let f335 : Formula := .neg (.conj (.neg f333) (.neg f334))
  let f336 : Formula := .neg (.conj (.neg f332) (.neg f335))
  let f337 : Formula := .eq 98 47
  let f338 : Formula := .eq 98 63
  let f339 : Formula := .neg (.conj (.neg f337) (.neg f338))
  let f340 : Formula := .neg f339
  let f341 : Formula := .mem 98 29
  let f342 : Formula := .neg (.conj (.neg f340) (.neg f341))
  let f343 : Formula := .conj f336 f342
  let f344 : Formula := .all 98 f343
  let f345 : Formula := .conj f316 f330
  let f346 : Formula := .conj f345 f344
  let f347 : Formula := .neg (.all 63 (.neg f346))
  let f348 : Formula := .neg (.all 47 (.neg f347))
  let f349 : Formula := .mem 29 42
  let f350 : Formula := .conj f348 f349
  let f351 : Formula := .neg (.all 29 (.neg f350))
  let f352 : Formula := .conj f302 f351
  let f353 : Formula := .neg f352
  let f354 : Formula := .eq 15 17
  let f355 : Formula := .neg (.conj (.neg f353) (.neg f354))
  let f356 : Formula := .all 17 f355
  let f357 : Formula := .all 15 f356
  let f358 : Formula := .all 13 f357
  let f359 : Formula := .mem 99 48
  let f360 : Formula := .neg f359
  let f361 : Formula := .eq 99 3
  let f362 : Formula := .eq 99 3
  let f363 : Formula := .neg (.conj (.neg f361) (.neg f362))
  let f364 : Formula := .neg (.conj (.neg f360) (.neg f363))
  let f365 : Formula := .eq 99 3
  let f366 : Formula := .eq 99 3
  let f367 : Formula := .neg (.conj (.neg f365) (.neg f366))
  let f368 : Formula := .neg f367
  let f369 : Formula := .mem 99 48
  let f370 : Formula := .neg (.conj (.neg f368) (.neg f369))
  let f371 : Formula := .conj f364 f370
  let f372 : Formula := .all 99 f371
  let f373 : Formula := .mem 100 64
  let f374 : Formula := .neg f373
  let f375 : Formula := .eq 100 3
  let f376 : Formula := .eq 100 7
  let f377 : Formula := .neg (.conj (.neg f375) (.neg f376))
  let f378 : Formula := .neg (.conj (.neg f374) (.neg f377))
  let f379 : Formula := .eq 100 3
  let f380 : Formula := .eq 100 7
  let f381 : Formula := .neg (.conj (.neg f379) (.neg f380))
  let f382 : Formula := .neg f381
  let f383 : Formula := .mem 100 64
  let f384 : Formula := .neg (.conj (.neg f382) (.neg f383))
  let f385 : Formula := .conj f378 f384
  let f386 : Formula := .all 100 f385
  let f387 : Formula := .mem 101 30
  let f388 : Formula := .neg f387
  let f389 : Formula := .eq 101 48
  let f390 : Formula := .eq 101 64
  let f391 : Formula := .neg (.conj (.neg f389) (.neg f390))
  let f392 : Formula := .neg (.conj (.neg f388) (.neg f391))
  let f393 : Formula := .eq 101 48
  let f394 : Formula := .eq 101 64
  let f395 : Formula := .neg (.conj (.neg f393) (.neg f394))
  let f396 : Formula := .neg f395
  let f397 : Formula := .mem 101 30
  let f398 : Formula := .neg (.conj (.neg f396) (.neg f397))
  let f399 : Formula := .conj f392 f398
  let f400 : Formula := .all 101 f399
  let f401 : Formula := .conj f372 f386
  let f402 : Formula := .conj f401 f400
  let f403 : Formula := .neg (.all 64 (.neg f402))
  let f404 : Formula := .neg (.all 48 (.neg f403))
  let f405 : Formula := .mem 30 42
  let f406 : Formula := .conj f404 f405
  let f407 : Formula := .neg (.all 30 (.neg f406))
  let f408 : Formula := .mem 102 49
  let f409 : Formula := .neg f408
  let f410 : Formula := .eq 102 5
  let f411 : Formula := .eq 102 5
  let f412 : Formula := .neg (.conj (.neg f410) (.neg f411))
  let f413 : Formula := .neg (.conj (.neg f409) (.neg f412))
  let f414 : Formula := .eq 102 5
  let f415 : Formula := .eq 102 5
  let f416 : Formula := .neg (.conj (.neg f414) (.neg f415))
  let f417 : Formula := .neg f416
  let f418 : Formula := .mem 102 49
  let f419 : Formula := .neg (.conj (.neg f417) (.neg f418))
  let f420 : Formula := .conj f413 f419
  let f421 : Formula := .all 102 f420
  let f422 : Formula := .mem 103 65
  let f423 : Formula := .neg f422
  let f424 : Formula := .eq 103 5
  let f425 : Formula := .eq 103 7
  let f426 : Formula := .neg (.conj (.neg f424) (.neg f425))
  let f427 : Formula := .neg (.conj (.neg f423) (.neg f426))
  let f428 : Formula := .eq 103 5
  let f429 : Formula := .eq 103 7
  let f430 : Formula := .neg (.conj (.neg f428) (.neg f429))
  let f431 : Formula := .neg f430
  let f432 : Formula := .mem 103 65
  let f433 : Formula := .neg (.conj (.neg f431) (.neg f432))
  let f434 : Formula := .conj f427 f433
  let f435 : Formula := .all 103 f434
  let f436 : Formula := .mem 104 31
  let f437 : Formula := .neg f436
  let f438 : Formula := .eq 104 49
  let f439 : Formula := .eq 104 65
  let f440 : Formula := .neg (.conj (.neg f438) (.neg f439))
  let f441 : Formula := .neg (.conj (.neg f437) (.neg f440))
  let f442 : Formula := .eq 104 49
  let f443 : Formula := .eq 104 65
  let f444 : Formula := .neg (.conj (.neg f442) (.neg f443))
  let f445 : Formula := .neg f444
  let f446 : Formula := .mem 104 31
  let f447 : Formula := .neg (.conj (.neg f445) (.neg f446))
  let f448 : Formula := .conj f441 f447
  let f449 : Formula := .all 104 f448
  let f450 : Formula := .conj f421 f435
  let f451 : Formula := .conj f450 f449
  let f452 : Formula := .neg (.all 65 (.neg f451))
  let f453 : Formula := .neg (.all 49 (.neg f452))
  let f454 : Formula := .mem 31 42
  let f455 : Formula := .conj f453 f454
  let f456 : Formula := .neg (.all 31 (.neg f455))
  let f457 : Formula := .conj f407 f456
  let f458 : Formula := .neg f457
  let f459 : Formula := .eq 3 5
  let f460 : Formula := .neg (.conj (.neg f458) (.neg f459))
  let f461 : Formula := .all 7 f460
  let f462 : Formula := .all 5 f461
  let f463 : Formula := .all 3 f462
  let f464 : Formula := .mem 11 41
  let f465 : Formula := .neg f464
  let f466 : Formula := .mem 9 40
  let f467 : Formula := .mem 105 50
  let f468 : Formula := .neg f467
  let f469 : Formula := .eq 105 9
  let f470 : Formula := .eq 105 9
  let f471 : Formula := .neg (.conj (.neg f469) (.neg f470))
  let f472 : Formula := .neg (.conj (.neg f468) (.neg f471))
  let f473 : Formula := .eq 105 9
  let f474 : Formula := .eq 105 9
  let f475 : Formula := .neg (.conj (.neg f473) (.neg f474))
  let f476 : Formula := .neg f475
  let f477 : Formula := .mem 105 50
  let f478 : Formula := .neg (.conj (.neg f476) (.neg f477))
  let f479 : Formula := .conj f472 f478
  let f480 : Formula := .all 105 f479
  let f481 : Formula := .mem 106 66
  let f482 : Formula := .neg f481
  let f483 : Formula := .eq 106 9
  let f484 : Formula := .eq 106 11
  let f485 : Formula := .neg (.conj (.neg f483) (.neg f484))
  let f486 : Formula := .neg (.conj (.neg f482) (.neg f485))
  let f487 : Formula := .eq 106 9
  let f488 : Formula := .eq 106 11
  let f489 : Formula := .neg (.conj (.neg f487) (.neg f488))
  let f490 : Formula := .neg f489
  let f491 : Formula := .mem 106 66
  let f492 : Formula := .neg (.conj (.neg f490) (.neg f491))
  let f493 : Formula := .conj f486 f492
  let f494 : Formula := .all 106 f493
  let f495 : Formula := .mem 107 32
  let f496 : Formula := .neg f495
  let f497 : Formula := .eq 107 50
  let f498 : Formula := .eq 107 66
  let f499 : Formula := .neg (.conj (.neg f497) (.neg f498))
  let f500 : Formula := .neg (.conj (.neg f496) (.neg f499))
  let f501 : Formula := .eq 107 50
  let f502 : Formula := .eq 107 66
  let f503 : Formula := .neg (.conj (.neg f501) (.neg f502))
  let f504 : Formula := .neg f503
  let f505 : Formula := .mem 107 32
  let f506 : Formula := .neg (.conj (.neg f504) (.neg f505))
  let f507 : Formula := .conj f500 f506
  let f508 : Formula := .all 107 f507
  let f509 : Formula := .conj f480 f494
  let f510 : Formula := .conj f509 f508
  let f511 : Formula := .neg (.all 66 (.neg f510))
  let f512 : Formula := .neg (.all 50 (.neg f511))
  let f513 : Formula := .mem 32 42
  let f514 : Formula := .conj f512 f513
  let f515 : Formula := .neg (.all 32 (.neg f514))
  let f516 : Formula := .conj f466 f515
  let f517 : Formula := .neg (.all 9 (.neg f516))
  let f518 : Formula := .neg (.conj (.neg f465) (.neg f517))
  let f519 : Formula := .all 11 f518
  let f520 : Formula := .conj f197 f253
  let f521 : Formula := .conj f520 f358
  let f522 : Formula := .conj f521 f463
  let f523 : Formula := .conj f522 f519
  let f524 : Formula := .conj f141 f523
  let f525 : Formula := .neg (.all 42 (.neg f524))
  let f526 : Formula := .neg (.all 41 (.neg f525))
  let f527 : Formula := .neg (.all 40 (.neg f526))
  let f528 : Formula := .neg f527
  let f529 : Formula := .mem 83 129
  let f530 : Formula := .neg f529
  let f531 : Formula := .eq 83 82
  let f532 : Formula := .neg (.conj (.neg f530) (.neg f531))
  let f533 : Formula := .eq 83 82
  let f534 : Formula := .neg f533
  let f535 : Formula := .mem 83 129
  let f536 : Formula := .neg (.conj (.neg f534) (.neg f535))
  let f537 : Formula := .conj f532 f536
  let f538 : Formula := .all 83 f537
  let f539 : Formula := .neg (.all 82 (.neg f538))
  let f540 : Formula := .mem 131 129
  let f541 : Formula := .neg f540
  let f542 : Formula := .mem 131 78
  let f543 : Formula := .mem 131 79
  let f544 : Formula := .eq 131 81
  let f545 : Formula := .neg (.conj (.neg f542) (.neg f543))
  let f546 : Formula := .neg (.conj (.neg f545) (.neg f544))
  let f547 : Formula := .neg (.conj (.neg f541) (.neg f546))
  let f548 : Formula := .mem 131 78
  let f549 : Formula := .mem 131 79
  let f550 : Formula := .eq 131 81
  let f551 : Formula := .neg (.conj (.neg f548) (.neg f549))
  let f552 : Formula := .neg (.conj (.neg f551) (.neg f550))
  let f553 : Formula := .neg f552
  let f554 : Formula := .mem 131 129
  let f555 : Formula := .neg (.conj (.neg f553) (.neg f554))
  let f556 : Formula := .conj f547 f555
  let f557 : Formula := .all 131 f556
  let f558 : Formula := .mem 24 78
  let f559 : Formula := .mem 24 79
  let f560 : Formula := .conj f558 f559
  let f561 : Formula := .neg f560
  let f562 : Formula := .all 24 f561
  let f563 : Formula := .mem 76 78
  let f564 : Formula := .neg (.all 76 (.neg f563))
  let f565 : Formula := .mem 77 79
  let f566 : Formula := .neg (.all 77 (.neg f565))
  let f567 : Formula := .mem 81 129
  let f568 : Formula := .mem 81 78
  let f569 : Formula := .neg f568
  let f570 : Formula := .mem 81 79
  let f571 : Formula := .neg f570
  let f572 : Formula := .conj f557 f562
  let f573 : Formula := .conj f572 f564
  let f574 : Formula := .conj f573 f566
  let f575 : Formula := .conj f574 f567
  let f576 : Formula := .conj f575 f569
  let f577 : Formula := .conj f576 f571
  let f578 : Formula := .mem 108 51
  let f579 : Formula := .neg f578
  let f580 : Formula := .eq 108 20
  let f581 : Formula := .eq 108 20
  let f582 : Formula := .neg (.conj (.neg f580) (.neg f581))
  let f583 : Formula := .neg (.conj (.neg f579) (.neg f582))
  let f584 : Formula := .eq 108 20
  let f585 : Formula := .eq 108 20
  let f586 : Formula := .neg (.conj (.neg f584) (.neg f585))
  let f587 : Formula := .neg f586
  let f588 : Formula := .mem 108 51
  let f589 : Formula := .neg (.conj (.neg f587) (.neg f588))
  let f590 : Formula := .conj f583 f589
  let f591 : Formula := .all 108 f590
  let f592 : Formula := .mem 109 67
  let f593 : Formula := .neg f592
  let f594 : Formula := .eq 109 20
  let f595 : Formula := .eq 109 22
  let f596 : Formula := .neg (.conj (.neg f594) (.neg f595))
  let f597 : Formula := .neg (.conj (.neg f593) (.neg f596))
  let f598 : Formula := .eq 109 20
  let f599 : Formula := .eq 109 22
  let f600 : Formula := .neg (.conj (.neg f598) (.neg f599))
  let f601 : Formula := .neg f600
  let f602 : Formula := .mem 109 67
  let f603 : Formula := .neg (.conj (.neg f601) (.neg f602))
  let f604 : Formula := .conj f597 f603
  let f605 : Formula := .all 109 f604
  let f606 : Formula := .mem 110 33
  let f607 : Formula := .neg f606
  let f608 : Formula := .eq 110 51
  let f609 : Formula := .eq 110 67
  let f610 : Formula := .neg (.conj (.neg f608) (.neg f609))
  let f611 : Formula := .neg (.conj (.neg f607) (.neg f610))
  let f612 : Formula := .eq 110 51
  let f613 : Formula := .eq 110 67
  let f614 : Formula := .neg (.conj (.neg f612) (.neg f613))
  let f615 : Formula := .neg f614
  let f616 : Formula := .mem 110 33
  let f617 : Formula := .neg (.conj (.neg f615) (.neg f616))
  let f618 : Formula := .conj f611 f617
  let f619 : Formula := .all 110 f618
  let f620 : Formula := .conj f591 f605
  let f621 : Formula := .conj f620 f619
  let f622 : Formula := .neg (.all 67 (.neg f621))
  let f623 : Formula := .neg (.all 51 (.neg f622))
  let f624 : Formula := .mem 33 80
  let f625 : Formula := .conj f623 f624
  let f626 : Formula := .neg (.all 33 (.neg f625))
  let f627 : Formula := .neg f626
  let f628 : Formula := .mem 20 78
  let f629 : Formula := .mem 22 79
  let f630 : Formula := .conj f628 f629
  let f631 : Formula := .neg (.conj (.neg f627) (.neg f630))
  let f632 : Formula := .all 22 f631
  let f633 : Formula := .all 20 f632
  let f634 : Formula := .mem 14 78
  let f635 : Formula := .neg f634
  let f636 : Formula := .mem 16 79
  let f637 : Formula := .mem 111 52
  let f638 : Formula := .neg f637
  let f639 : Formula := .eq 111 14
  let f640 : Formula := .eq 111 14
  let f641 : Formula := .neg (.conj (.neg f639) (.neg f640))
  let f642 : Formula := .neg (.conj (.neg f638) (.neg f641))
  let f643 : Formula := .eq 111 14
  let f644 : Formula := .eq 111 14
  let f645 : Formula := .neg (.conj (.neg f643) (.neg f644))
  let f646 : Formula := .neg f645
  let f647 : Formula := .mem 111 52
  let f648 : Formula := .neg (.conj (.neg f646) (.neg f647))
  let f649 : Formula := .conj f642 f648
  let f650 : Formula := .all 111 f649
  let f651 : Formula := .mem 112 68
  let f652 : Formula := .neg f651
  let f653 : Formula := .eq 112 14
  let f654 : Formula := .eq 112 16
  let f655 : Formula := .neg (.conj (.neg f653) (.neg f654))
  let f656 : Formula := .neg (.conj (.neg f652) (.neg f655))
  let f657 : Formula := .eq 112 14
  let f658 : Formula := .eq 112 16
  let f659 : Formula := .neg (.conj (.neg f657) (.neg f658))
  let f660 : Formula := .neg f659
  let f661 : Formula := .mem 112 68
  let f662 : Formula := .neg (.conj (.neg f660) (.neg f661))
  let f663 : Formula := .conj f656 f662
  let f664 : Formula := .all 112 f663
  let f665 : Formula := .mem 113 34
  let f666 : Formula := .neg f665
  let f667 : Formula := .eq 113 52
  let f668 : Formula := .eq 113 68
  let f669 : Formula := .neg (.conj (.neg f667) (.neg f668))
  let f670 : Formula := .neg (.conj (.neg f666) (.neg f669))
  let f671 : Formula := .eq 113 52
  let f672 : Formula := .eq 113 68
  let f673 : Formula := .neg (.conj (.neg f671) (.neg f672))
  let f674 : Formula := .neg f673
  let f675 : Formula := .mem 113 34
  let f676 : Formula := .neg (.conj (.neg f674) (.neg f675))
  let f677 : Formula := .conj f670 f676
  let f678 : Formula := .all 113 f677
  let f679 : Formula := .conj f650 f664
  let f680 : Formula := .conj f679 f678
  let f681 : Formula := .neg (.all 68 (.neg f680))
  let f682 : Formula := .neg (.all 52 (.neg f681))
  let f683 : Formula := .mem 34 80
  let f684 : Formula := .conj f682 f683
  let f685 : Formula := .neg (.all 34 (.neg f684))
  let f686 : Formula := .conj f636 f685
  let f687 : Formula := .neg (.all 16 (.neg f686))
  let f688 : Formula := .neg (.conj (.neg f635) (.neg f687))
  let f689 : Formula := .all 14 f688
  let f690 : Formula := .mem 114 53
  let f691 : Formula := .neg f690
  let f692 : Formula := .eq 114 14
  let f693 : Formula := .eq 114 14
  let f694 : Formula := .neg (.conj (.neg f692) (.neg f693))
  let f695 : Formula := .neg (.conj (.neg f691) (.neg f694))
  let f696 : Formula := .eq 114 14
  let f697 : Formula := .eq 114 14
  let f698 : Formula := .neg (.conj (.neg f696) (.neg f697))
  let f699 : Formula := .neg f698
  let f700 : Formula := .mem 114 53
  let f701 : Formula := .neg (.conj (.neg f699) (.neg f700))
  let f702 : Formula := .conj f695 f701
  let f703 : Formula := .all 114 f702
  let f704 : Formula := .mem 115 69
  let f705 : Formula := .neg f704
  let f706 : Formula := .eq 115 14
  let f707 : Formula := .eq 115 16
  let f708 : Formula := .neg (.conj (.neg f706) (.neg f707))
  let f709 : Formula := .neg (.conj (.neg f705) (.neg f708))
  let f710 : Formula := .eq 115 14
  let f711 : Formula := .eq 115 16
  let f712 : Formula := .neg (.conj (.neg f710) (.neg f711))
  let f713 : Formula := .neg f712
  let f714 : Formula := .mem 115 69
  let f715 : Formula := .neg (.conj (.neg f713) (.neg f714))
  let f716 : Formula := .conj f709 f715
  let f717 : Formula := .all 115 f716
  let f718 : Formula := .mem 116 35
  let f719 : Formula := .neg f718
  let f720 : Formula := .eq 116 53
  let f721 : Formula := .eq 116 69
  let f722 : Formula := .neg (.conj (.neg f720) (.neg f721))
  let f723 : Formula := .neg (.conj (.neg f719) (.neg f722))
  let f724 : Formula := .eq 116 53
  let f725 : Formula := .eq 116 69
  let f726 : Formula := .neg (.conj (.neg f724) (.neg f725))
  let f727 : Formula := .neg f726
  let f728 : Formula := .mem 116 35
  let f729 : Formula := .neg (.conj (.neg f727) (.neg f728))
  let f730 : Formula := .conj f723 f729
  let f731 : Formula := .all 116 f730
  let f732 : Formula := .conj f703 f717
  let f733 : Formula := .conj f732 f731
  let f734 : Formula := .neg (.all 69 (.neg f733))
  let f735 : Formula := .neg (.all 53 (.neg f734))
  let f736 : Formula := .mem 35 80
  let f737 : Formula := .conj f735 f736
  let f738 : Formula := .neg (.all 35 (.neg f737))
  let f739 : Formula := .mem 117 54
  let f740 : Formula := .neg f739
  let f741 : Formula := .eq 117 14
  let f742 : Formula := .eq 117 14
  let f743 : Formula := .neg (.conj (.neg f741) (.neg f742))
  let f744 : Formula := .neg (.conj (.neg f740) (.neg f743))
  let f745 : Formula := .eq 117 14
  let f746 : Formula := .eq 117 14
  let f747 : Formula := .neg (.conj (.neg f745) (.neg f746))
  let f748 : Formula := .neg f747
  let f749 : Formula := .mem 117 54
  let f750 : Formula := .neg (.conj (.neg f748) (.neg f749))
  let f751 : Formula := .conj f744 f750
  let f752 : Formula := .all 117 f751
  let f753 : Formula := .mem 118 70
  let f754 : Formula := .neg f753
  let f755 : Formula := .eq 118 14
  let f756 : Formula := .eq 118 18
  let f757 : Formula := .neg (.conj (.neg f755) (.neg f756))
  let f758 : Formula := .neg (.conj (.neg f754) (.neg f757))
  let f759 : Formula := .eq 118 14
  let f760 : Formula := .eq 118 18
  let f761 : Formula := .neg (.conj (.neg f759) (.neg f760))
  let f762 : Formula := .neg f761
  let f763 : Formula := .mem 118 70
  let f764 : Formula := .neg (.conj (.neg f762) (.neg f763))
  let f765 : Formula := .conj f758 f764
  let f766 : Formula := .all 118 f765
  let f767 : Formula := .mem 119 36
  let f768 : Formula := .neg f767
  let f769 : Formula := .eq 119 54
  let f770 : Formula := .eq 119 70
  let f771 : Formula := .neg (.conj (.neg f769) (.neg f770))
  let f772 : Formula := .neg (.conj (.neg f768) (.neg f771))
  let f773 : Formula := .eq 119 54
  let f774 : Formula := .eq 119 70
  let f775 : Formula := .neg (.conj (.neg f773) (.neg f774))
  let f776 : Formula := .neg f775
  let f777 : Formula := .mem 119 36
  let f778 : Formula := .neg (.conj (.neg f776) (.neg f777))
  let f779 : Formula := .conj f772 f778
  let f780 : Formula := .all 119 f779
  let f781 : Formula := .conj f752 f766
  let f782 : Formula := .conj f781 f780
  let f783 : Formula := .neg (.all 70 (.neg f782))
  let f784 : Formula := .neg (.all 54 (.neg f783))
  let f785 : Formula := .mem 36 80
  let f786 : Formula := .conj f784 f785
  let f787 : Formula := .neg (.all 36 (.neg f786))
  let f788 : Formula := .conj f738 f787
  let f789 : Formula := .neg f788
  let f790 : Formula := .eq 16 18
  let f791 : Formula := .neg (.conj (.neg f789) (.neg f790))
  let f792 : Formula := .all 18 f791
  let f793 : Formula := .all 16 f792
  let f794 : Formula := .all 14 f793
  let f795 : Formula := .mem 120 55
  let f796 : Formula := .neg f795
  let f797 : Formula := .eq 120 4
  let f798 : Formula := .eq 120 4
  let f799 : Formula := .neg (.conj (.neg f797) (.neg f798))
  let f800 : Formula := .neg (.conj (.neg f796) (.neg f799))
  let f801 : Formula := .eq 120 4
  let f802 : Formula := .eq 120 4
  let f803 : Formula := .neg (.conj (.neg f801) (.neg f802))
  let f804 : Formula := .neg f803
  let f805 : Formula := .mem 120 55
  let f806 : Formula := .neg (.conj (.neg f804) (.neg f805))
  let f807 : Formula := .conj f800 f806
  let f808 : Formula := .all 120 f807
  let f809 : Formula := .mem 121 71
  let f810 : Formula := .neg f809
  let f811 : Formula := .eq 121 4
  let f812 : Formula := .eq 121 8
  let f813 : Formula := .neg (.conj (.neg f811) (.neg f812))
  let f814 : Formula := .neg (.conj (.neg f810) (.neg f813))
  let f815 : Formula := .eq 121 4
  let f816 : Formula := .eq 121 8
  let f817 : Formula := .neg (.conj (.neg f815) (.neg f816))
  let f818 : Formula := .neg f817
  let f819 : Formula := .mem 121 71
  let f820 : Formula := .neg (.conj (.neg f818) (.neg f819))
  let f821 : Formula := .conj f814 f820
  let f822 : Formula := .all 121 f821
  let f823 : Formula := .mem 122 37
  let f824 : Formula := .neg f823
  let f825 : Formula := .eq 122 55
  let f826 : Formula := .eq 122 71
  let f827 : Formula := .neg (.conj (.neg f825) (.neg f826))
  let f828 : Formula := .neg (.conj (.neg f824) (.neg f827))
  let f829 : Formula := .eq 122 55
  let f830 : Formula := .eq 122 71
  let f831 : Formula := .neg (.conj (.neg f829) (.neg f830))
  let f832 : Formula := .neg f831
  let f833 : Formula := .mem 122 37
  let f834 : Formula := .neg (.conj (.neg f832) (.neg f833))
  let f835 : Formula := .conj f828 f834
  let f836 : Formula := .all 122 f835
  let f837 : Formula := .conj f808 f822
  let f838 : Formula := .conj f837 f836
  let f839 : Formula := .neg (.all 71 (.neg f838))
  let f840 : Formula := .neg (.all 55 (.neg f839))
  let f841 : Formula := .mem 37 80
  let f842 : Formula := .conj f840 f841
  let f843 : Formula := .neg (.all 37 (.neg f842))
  let f844 : Formula := .mem 123 56
  let f845 : Formula := .neg f844
  let f846 : Formula := .eq 123 6
  let f847 : Formula := .eq 123 6
  let f848 : Formula := .neg (.conj (.neg f846) (.neg f847))
  let f849 : Formula := .neg (.conj (.neg f845) (.neg f848))
  let f850 : Formula := .eq 123 6
  let f851 : Formula := .eq 123 6
  let f852 : Formula := .neg (.conj (.neg f850) (.neg f851))
  let f853 : Formula := .neg f852
  let f854 : Formula := .mem 123 56
  let f855 : Formula := .neg (.conj (.neg f853) (.neg f854))
  let f856 : Formula := .conj f849 f855
  let f857 : Formula := .all 123 f856
  let f858 : Formula := .mem 124 72
  let f859 : Formula := .neg f858
  let f860 : Formula := .eq 124 6
  let f861 : Formula := .eq 124 8
  let f862 : Formula := .neg (.conj (.neg f860) (.neg f861))
  let f863 : Formula := .neg (.conj (.neg f859) (.neg f862))
  let f864 : Formula := .eq 124 6
  let f865 : Formula := .eq 124 8
  let f866 : Formula := .neg (.conj (.neg f864) (.neg f865))
  let f867 : Formula := .neg f866
  let f868 : Formula := .mem 124 72
  let f869 : Formula := .neg (.conj (.neg f867) (.neg f868))
  let f870 : Formula := .conj f863 f869
  let f871 : Formula := .all 124 f870
  let f872 : Formula := .mem 125 38
  let f873 : Formula := .neg f872
  let f874 : Formula := .eq 125 56
  let f875 : Formula := .eq 125 72
  let f876 : Formula := .neg (.conj (.neg f874) (.neg f875))
  let f877 : Formula := .neg (.conj (.neg f873) (.neg f876))
  let f878 : Formula := .eq 125 56
  let f879 : Formula := .eq 125 72
  let f880 : Formula := .neg (.conj (.neg f878) (.neg f879))
  let f881 : Formula := .neg f880
  let f882 : Formula := .mem 125 38
  let f883 : Formula := .neg (.conj (.neg f881) (.neg f882))
  let f884 : Formula := .conj f877 f883
  let f885 : Formula := .all 125 f884
  let f886 : Formula := .conj f857 f871
  let f887 : Formula := .conj f886 f885
  let f888 : Formula := .neg (.all 72 (.neg f887))
  let f889 : Formula := .neg (.all 56 (.neg f888))
  let f890 : Formula := .mem 38 80
  let f891 : Formula := .conj f889 f890
  let f892 : Formula := .neg (.all 38 (.neg f891))
  let f893 : Formula := .conj f843 f892
  let f894 : Formula := .neg f893
  let f895 : Formula := .eq 4 6
  let f896 : Formula := .neg (.conj (.neg f894) (.neg f895))
  let f897 : Formula := .all 8 f896
  let f898 : Formula := .all 6 f897
  let f899 : Formula := .all 4 f898
  let f900 : Formula := .mem 12 79
  let f901 : Formula := .neg f900
  let f902 : Formula := .mem 10 78
  let f903 : Formula := .mem 126 57
  let f904 : Formula := .neg f903
  let f905 : Formula := .eq 126 10
  let f906 : Formula := .eq 126 10
  let f907 : Formula := .neg (.conj (.neg f905) (.neg f906))
  let f908 : Formula := .neg (.conj (.neg f904) (.neg f907))
  let f909 : Formula := .eq 126 10
  let f910 : Formula := .eq 126 10
  let f911 : Formula := .neg (.conj (.neg f909) (.neg f910))
  let f912 : Formula := .neg f911
  let f913 : Formula := .mem 126 57
  let f914 : Formula := .neg (.conj (.neg f912) (.neg f913))
  let f915 : Formula := .conj f908 f914
  let f916 : Formula := .all 126 f915
  let f917 : Formula := .mem 127 73
  let f918 : Formula := .neg f917
  let f919 : Formula := .eq 127 10
  let f920 : Formula := .eq 127 12
  let f921 : Formula := .neg (.conj (.neg f919) (.neg f920))
  let f922 : Formula := .neg (.conj (.neg f918) (.neg f921))
  let f923 : Formula := .eq 127 10
  let f924 : Formula := .eq 127 12
  let f925 : Formula := .neg (.conj (.neg f923) (.neg f924))
  let f926 : Formula := .neg f925
  let f927 : Formula := .mem 127 73
  let f928 : Formula := .neg (.conj (.neg f926) (.neg f927))
  let f929 : Formula := .conj f922 f928
  let f930 : Formula := .all 127 f929
  let f931 : Formula := .mem 128 39
  let f932 : Formula := .neg f931
  let f933 : Formula := .eq 128 57
  let f934 : Formula := .eq 128 73
  let f935 : Formula := .neg (.conj (.neg f933) (.neg f934))
  let f936 : Formula := .neg (.conj (.neg f932) (.neg f935))
  let f937 : Formula := .eq 128 57
  let f938 : Formula := .eq 128 73
  let f939 : Formula := .neg (.conj (.neg f937) (.neg f938))
  let f940 : Formula := .neg f939
  let f941 : Formula := .mem 128 39
  let f942 : Formula := .neg (.conj (.neg f940) (.neg f941))
  let f943 : Formula := .conj f936 f942
  let f944 : Formula := .all 128 f943
  let f945 : Formula := .conj f916 f930
  let f946 : Formula := .conj f945 f944
  let f947 : Formula := .neg (.all 73 (.neg f946))
  let f948 : Formula := .neg (.all 57 (.neg f947))
  let f949 : Formula := .mem 39 80
  let f950 : Formula := .conj f948 f949
  let f951 : Formula := .neg (.all 39 (.neg f950))
  let f952 : Formula := .conj f902 f951
  let f953 : Formula := .neg (.all 10 (.neg f952))
  let f954 : Formula := .neg (.conj (.neg f901) (.neg f953))
  let f955 : Formula := .all 12 f954
  let f956 : Formula := .conj f633 f689
  let f957 : Formula := .conj f956 f794
  let f958 : Formula := .conj f957 f899
  let f959 : Formula := .conj f958 f955
  let f960 : Formula := .conj f577 f959
  let f961 : Formula := .neg (.all 81 (.neg f960))
  let f962 : Formula := .neg (.all 80 (.neg f961))
  let f963 : Formula := .neg (.all 79 (.neg f962))
  let f964 : Formula := .neg (.all 78 (.neg f963))
  let f965 : Formula := .neg (.conj (.neg f539) (.neg f964))
  let f966 : Formula := .neg f965
  let f967 : Formula := .conj f115 f528
  let f968 : Formula := .conj f967 f966
  let f969 : Formula := .neg (.all 129 (.neg f968))
  let f970 : Formula := .conj f1 f969
  exact f970

private def parityBadEndpointExpandedCodeTypes : Nat → Int
  | 0 => 20
  | 1 => 21
  | 2 => 23
  | 3 => 20
  | 4 => 20
  | 5 => 20
  | 6 => 20
  | 7 => 20
  | 8 => 20
  | 9 => 20
  | 10 => 20
  | 11 => 20
  | 12 => 20
  | 13 => 20
  | 14 => 20
  | 15 => 20
  | 16 => 20
  | 17 => 20
  | 18 => 20
  | 19 => 20
  | 20 => 20
  | 21 => 20
  | 22 => 20
  | 23 => 20
  | 24 => 20
  | 25 => 22
  | 26 => 22
  | 27 => 22
  | 28 => 22
  | 29 => 22
  | 30 => 22
  | 31 => 22
  | 32 => 22
  | 33 => 22
  | 34 => 22
  | 35 => 22
  | 36 => 22
  | 37 => 22
  | 38 => 22
  | 39 => 22
  | 40 => 21
  | 41 => 21
  | 42 => 23
  | 43 => 21
  | 44 => 21
  | 45 => 21
  | 46 => 21
  | 47 => 21
  | 48 => 21
  | 49 => 21
  | 50 => 21
  | 51 => 21
  | 52 => 21
  | 53 => 21
  | 54 => 21
  | 55 => 21
  | 56 => 21
  | 57 => 21
  | 58 => 20
  | 59 => 21
  | 60 => 21
  | 61 => 21
  | 62 => 21
  | 63 => 21
  | 64 => 21
  | 65 => 21
  | 66 => 21
  | 67 => 21
  | 68 => 21
  | 69 => 21
  | 70 => 21
  | 71 => 21
  | 72 => 21
  | 73 => 21
  | 74 => 20
  | 75 => 20
  | 76 => 20
  | 77 => 20
  | 78 => 21
  | 79 => 21
  | 80 => 23
  | 81 => 20
  | 82 => 20
  | 83 => 20
  | 84 => 20
  | 85 => 20
  | 86 => 21
  | 87 => 20
  | 88 => 20
  | 89 => 21
  | 90 => 20
  | 91 => 20
  | 92 => 21
  | 93 => 20
  | 94 => 20
  | 95 => 21
  | 96 => 20
  | 97 => 20
  | 98 => 21
  | 99 => 20
  | 100 => 20
  | 101 => 21
  | 102 => 20
  | 103 => 20
  | 104 => 21
  | 105 => 20
  | 106 => 20
  | 107 => 21
  | 108 => 20
  | 109 => 20
  | 110 => 21
  | 111 => 20
  | 112 => 20
  | 113 => 21
  | 114 => 20
  | 115 => 20
  | 116 => 21
  | 117 => 20
  | 118 => 20
  | 119 => 21
  | 120 => 20
  | 121 => 20
  | 122 => 21
  | 123 => 20
  | 124 => 20
  | 125 => 21
  | 126 => 20
  | 127 => 20
  | 128 => 21
  | 129 => 21
  | 130 => 20
  | 131 => 20
  | _ => 0

theorem Formula.parityBadEndpointExpandedCode_fits :
    (Formula.parityBadEndpointExpandedCode).fits parityBadEndpointExpandedCodeTypes := by
  decide

theorem Formula.parityBadEndpointExpandedCode_stratified :
    (Formula.parityBadEndpointExpandedCode).Stratified := by
  exact ⟨parityBadEndpointExpandedCodeTypes, Formula.parityBadEndpointExpandedCode_fits⟩

end NFMinusZero

/-! Positive comprehension of genuinely inhabited parity-counterexample endpoints. -/
namespace NFMinusZero

theorem PositiveModel.parityBadEndpointCode_set_exists
    {V : Type*} (M : PositiveModel V) (ρ : Nat → V)
    (hw : ∃ a : V,
      Formula.parityBadEndpointExpandedCode.holds M.mem (overwrite ρ 0 a)) :
    ∃ B : V, ∀ a : V,
      M.mem a B ↔
        Formula.parityBadEndpointExpandedCode.holds M.mem (overwrite ρ 0 a) := by
  exact M.positive Formula.parityBadEndpointExpandedCode
    Formula.parityBadEndpointExpandedCode_stratified ρ hw

end NFMinusZero


/-!
NF−0: Tarski finiteness is closed under adjoining one fresh point.

Append AFTER `NFMinusZero_TarskiFinite_Append_UNCOMPILED.lean` in the
cumulative development. Uses only PositiveModel.positive, extensionality,
old internal membership, and the old first-order Formula constructors.

STATUS: compiled; the current kernel audit is in VERIFICATION_REPORT.md.
No sorry, admit, added axioms, Choice, Counting, or empty-old-set.
-/
namespace NFMinusZero

/-- Semantic equivalence between the old-language Tarski sentence and the
`IsOldTarskiFinite` property. It is purely logical; existence of maximizers
is not obtained from this purely logical lemma. -/
theorem PositiveModel.tarskiFiniteCode_correct
    {V : Type*} (M : PositiveModel V) (ρ : Nat → V) :
    Formula.tarskiFiniteCode.holds M.mem ρ ↔
      M.IsOldTarskiFinite (ρ 1) := by
  classical
  simp [Formula.tarskiFiniteCode, Formula.oldSubsetCode,
    Formula.holds, Formula.or, Formula.ex,
    PositiveModel.IsOldTarskiFinite, overwrite,
    imp_iff_not_or, not_and_or, not_forall]

end NFMinusZero

namespace NFMinusZero

namespace Formula

/-- A nonempty remainder `z \\ {a}` is positively comprehended. -/
def oldRemovePointCode : Formula :=
  .conj (.mem 0 1) (.neg (.eq 0 2))

def oldRemovePointTypes : Nat → Int
  | 1 => 1
  | _ => 0

theorem oldRemovePointCode_fits :
    oldRemovePointCode.fits oldRemovePointTypes := by
  decide

/-- `h` is the remainder of a member `z` of `F`, where `a∈z`.
Free names: 0=h, 1=F, 2=a. Bound names: 3=z, 4=t.
The formula does not presuppose any empty remainder object. -/
def oldRemainderFamilyCode : Formula :=
  ex 3 (.conj (.mem 3 1)
    (.conj (.mem 2 3)
      (.all 4 (iffF (.mem 4 0)
        (.conj (.mem 4 3) (.neg (.eq 4 2)))))))

def oldRemainderFamilyTypes : Nat → Int
  | 0 => 1
  | 1 => 2
  | 3 => 1
  | _ => 0

theorem oldRemainderFamilyCode_fits :
    oldRemainderFamilyCode.fits oldRemainderFamilyTypes := by
  decide

end Formula

/-- If `z` has a member different from `a`, its remainder is an
*actual* nonempty old set. This avoids requiring an old empty set. -/
theorem PositiveModel.old_remove_point_exists
    {V : Type*} (M : PositiveModel V)
    (z a w : V)
    (hwz : M.mem w z) (hwa : w ≠ a) :
    ∃ h : V, ∀ t : V,
      M.mem t h ↔ M.mem t z ∧ t ≠ a := by
  let ρ : Nat → V := fun k => if k = 1 then z else a
  have hw : ∃ t : V,
      Formula.oldRemovePointCode.holds M.mem (overwrite ρ 0 t) := by
    refine ⟨w, ?_⟩
    simpa [Formula.oldRemovePointCode, Formula.holds,
      overwrite, ρ] using (show M.mem w z ∧ w ≠ a from ⟨hwz, hwa⟩)
  obtain ⟨h, hh⟩ := M.positive Formula.oldRemovePointCode
    ⟨Formula.oldRemovePointTypes, Formula.oldRemovePointCode_fits⟩
    ρ hw
  refine ⟨h, ?_⟩
  intro t
  simpa [Formula.oldRemovePointCode, Formula.holds,
    overwrite, ρ] using hh t

/-- Exact semantic interpretation of the nonempty-remainder family
predicate (without asserting that such a family always exists). -/
theorem Formula.oldRemainderFamilyCode_correct
    {V : Type*} (M : PositiveModel V) (ρ : Nat → V) :
    oldRemainderFamilyCode.holds M.mem ρ ↔
      ∃ z : V, M.mem z (ρ 1) ∧ M.mem (ρ 2) z ∧
        (∀ t : V, M.mem t (ρ 0) ↔ M.mem t z ∧ t ≠ ρ 2) := by
  classical
  simp [oldRemainderFamilyCode, Formula.ex_holds,
    Formula.iffF_holds, Formula.holds, overwrite]

/-- Internal old set H of all *nonempty* remainders z\\{a}, where
z∈F contains a. It is created only if one nonempty remainder exists.
When there is no empty old set, every member h of H is inhabited. -/
theorem PositiveModel.old_remainder_family_exists
    {V : Type*} (M : PositiveModel V)
    (F a z w : V)
    (hzF : M.mem z F) (haz : M.mem a z)
    (hwz : M.mem w z) (hwa : w ≠ a) :
    ∃ H : V, ∀ h : V,
      M.mem h H ↔
        ∃ z' : V, M.mem z' F ∧ M.mem a z' ∧
          (∀ t : V, M.mem t h ↔ M.mem t z' ∧ t ≠ a) := by
  obtain ⟨h, hh⟩ := M.old_remove_point_exists z a w hwz hwa
  let ρ : Nat → V := fun k => if k = 1 then F else a
  have hw : ∃ h : V,
      Formula.oldRemainderFamilyCode.holds M.mem
        (overwrite ρ 0 h) := by
    refine ⟨h, ?_⟩
    apply (Formula.oldRemainderFamilyCode_correct M
      (overwrite ρ 0 h)).mpr
    simpa [overwrite, ρ] using
      (show ∃ z' : V, M.mem z' F ∧ M.mem a z' ∧
        (∀ t : V, M.mem t h ↔ M.mem t z' ∧ t ≠ a) from
          ⟨z, hzF, haz, hh⟩)
  obtain ⟨H, hH⟩ := M.positive Formula.oldRemainderFamilyCode
    ⟨Formula.oldRemainderFamilyTypes,
      Formula.oldRemainderFamilyCode_fits⟩ ρ hw
  refine ⟨H, ?_⟩
  intro h
  exact (hH h).trans (by
    simpa [overwrite, ρ] using
      (Formula.oldRemainderFamilyCode_correct M
        (overwrite ρ 0 h)))

/-- Core successor lemma for Tarski finiteness in the no-empty branch.
Every finite inhabited P remains Tarski finite after adjoining a fresh
point a; every family/remainder in the proof is a genuine old object. -/
theorem PositiveModel.tarskiFinite_onePointExtension
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ t : V, M.mem t S)
    (P I a : V)
    (hfin : M.IsOldTarskiFinite P)
    (hI : ∀ t : V, M.mem t I ↔ M.mem t P ∨ t = a)
    (haP : ¬ M.mem a P) :
    M.IsOldTarskiFinite I := by
  classical
  intro F hF hFsub
  by_cases hHasA : ∃ z : V, M.mem z F ∧ M.mem a z
  · obtain ⟨z0, hz0F, haz0⟩ := hHasA
    by_cases hLong : ∃ z : V, M.mem z F ∧ M.mem a z ∧
        ∃ w : V, M.mem w z ∧ w ≠ a
    · obtain ⟨z, hzF, haz, w, hwz, hwa⟩ := hLong
      obtain ⟨H, hH⟩ := M.old_remainder_family_exists
        F a z w hzF haz hwz hwa
      have hHinh : ∃ h : V, M.mem h H := by
        obtain ⟨h, hh⟩ := M.old_remove_point_exists z a w hwz hwa
        exact ⟨h, (hH h).mpr ⟨z, hzF, haz, hh⟩⟩
      have hHsub : ∀ h : V, M.mem h H →
          ∀ t : V, M.mem t h → M.mem t P := by
        intro h hhH t hth
        obtain ⟨z', hz'F, _haz', hremainder⟩ := (hH h).mp hhH
        have htz : M.mem t z' := (hremainder t).mp hth |>.1
        have htne : t ≠ a := (hremainder t).mp hth |>.2
        rcases (hI t).mp (hFsub z' hz'F t htz) with htP | hta
        · exact htP
        · exact False.elim (htne hta)
      obtain ⟨h, hhH, hhmax⟩ := hfin H hHinh hHsub
      obtain ⟨z', hz'F, haz', hz'rem⟩ := (hH h).mp hhH
      refine ⟨z', hz'F, ?_⟩
      intro q hqF hz'q
      have haq : M.mem a q := hz'q a haz'
      obtain ⟨w0, hw0h⟩ := hnonempty h
      have hw0z : M.mem w0 z' := (hz'rem w0).mp hw0h |>.1
      have hw0ne : w0 ≠ a := (hz'rem w0).mp hw0h |>.2
      have hw0q : M.mem w0 q := hz'q w0 hw0z
      obtain ⟨k, hk⟩ := M.old_remove_point_exists
        q a w0 hw0q hw0ne
      have hkH : M.mem k H := (hH k).mpr ⟨q, hqF, haq, hk⟩
      have hhk : ∀ t : V, M.mem t h → M.mem t k := by
        intro t hth
        have htZ := (hz'rem t).mp hth
        exact (hk t).mpr ⟨hz'q t htZ.1, htZ.2⟩
      have hkeq : k = h := hhmax k hkH hhk
      apply M.extensional q z'
      intro t
      constructor
      · intro htq
        by_cases hta : t = a
        · simpa [hta] using haz'
        · have htk : M.mem t k := (hk t).mpr ⟨htq, hta⟩
          have hth : M.mem t h := by simpa only [hkeq] using htk
          exact (hz'rem t).mp hth |>.1
      · intro htz'
        exact hz'q t htz'
    · refine ⟨z0, hz0F, ?_⟩
      intro q hqF hz0q
      have haq : M.mem a q := hz0q a haz0
      apply M.extensional q z0
      intro t
      constructor
      · intro htq
        by_cases hta : t = a
        · simpa [hta] using haz0
        · exact False.elim (hLong ⟨q, hqF, haq, t, htq, hta⟩)
      · exact hz0q t
  · have hFsubP : ∀ z : V, M.mem z F →
        ∀ t : V, M.mem t z → M.mem t P := by
      intro z hzF t htz
      rcases (hI t).mp (hFsub z hzF t htz) with htP | hta
      · exact htP
      · exact False.elim (hHasA ⟨z, hzF, hta ▸ htz⟩)
    exact hfin F hF hFsubP

/-- Exact bridge to the existing one-point-extension interface used in
Specker §7: no new cardinal arithmetic primitive is required. -/
theorem PositiveModel.tarskiFinite_old_onePointExtension
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ t : V, M.mem t S)
    (P I a : V)
    (hfin : M.IsOldTarskiFinite P)
    (hext : M.IsOldOnePointExtension P I a) :
    M.IsOldTarskiFinite I := by
  apply M.tarskiFinite_onePointExtension hnonempty P I a hfin
  · intro t
    exact (hext.1 t).trans (or_comm)
  · exact hext.2

end NFMinusZero


/-!
NF−0: Tarski finiteness excludes OLD transitive, irreflexive,
nonterminating relations on inhabited OLD subsets.

Append after the cumulative Specker source and Tarski-finite appendix,
including Formula.ex, Formula.iffF, Formula.rename_holds,
PositiveModel.kuratowskiGraphAtom_correct, and old Tarski finiteness.

NO empty-set comprehension, Choice, Counting, or model of NF assumed.
All quantified families and predecessor sets are OLD sets via the genuine
positive-comprehension schema, not external `Set V` collections.

Definitions and proofs are included in the current compiled appendix audit.
-/
namespace NFMinusZero
namespace Formula

/-- Free names: 0=x, 1=a, 2=G, 9=Y.
    Holds when x lies in Y and x G a. -/
def oldPredecessorCode : Formula :=
  .conj (.mem 0 9) kuratowskiGraphAtom

def oldPredecessorTypes : Nat → Int
  | 9 => 1
  | k => graphAtomTypes k

theorem oldPredecessorCode_fits :
    oldPredecessorCode.fits oldPredecessorTypes := by
  decide

/-- Shift the old Kuratowski graph atom into slots 20 through 28.
    Its input, output and graph parameters are 20, 21 and 22. -/
def oldPredecessorGraphShift : Formula :=
  kuratowskiGraphAtom.rename (fun k => k + 20)

/-- Free names: 20=x, 21=a, 22=G, 9=Y. -/
def oldPredecessorMemberCode : Formula :=
  .conj (.mem 20 9) oldPredecessorGraphShift

/-- Candidate P at 0 is the nonempty set of G-predecessors in Y of
    some a∈Y. The witness 20 requires P to be nonempty.
    Family F will be the positive comprehension of this predicate. -/
def oldPredecessorFamilyCode : Formula :=
  ex 21 (.conj (.mem 21 9)
    (.conj (ex 20 oldPredecessorMemberCode)
      (.all 20 (iffF (.mem 20 0) oldPredecessorMemberCode))))

def oldPredecessorFamilyTypes (k : Nat) : Int :=
  if k = 0 then 1 else if k = 9 then 1
  else if 20 ≤ k then graphAtomTypes (k - 20)
  else 0

theorem oldPredecessorFamilyCode_fits :
    oldPredecessorFamilyCode.fits oldPredecessorFamilyTypes := by
  decide

theorem oldPredecessorCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    oldPredecessorCode.holds M.mem ρ ↔
      M.mem (ρ 0) (ρ 9) ∧ M.RelByGraph (ρ 2) (ρ 0) (ρ 1) := by
  change (M.mem (ρ 0) (ρ 9) ∧
      kuratowskiGraphAtom.holds M.mem ρ) ↔ _
  exact and_congr Iff.rfl (M.kuratowskiGraphAtom_correct ρ)

theorem oldPredecessorMemberCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    oldPredecessorMemberCode.holds M.mem ρ ↔
      M.mem (ρ 20) (ρ 9) ∧ M.RelByGraph (ρ 22) (ρ 20) (ρ 21) := by
  have hinj : Function.Injective (fun k : Nat => k + 20) := by
    intro a b hab
    dsimp at hab
    omega
  have hgraph : oldPredecessorGraphShift.holds M.mem ρ ↔
      M.RelByGraph (ρ 22) (ρ 20) (ρ 21) := by
    rw [oldPredecessorGraphShift,
      rename_holds M.mem (fun k : Nat => k + 20)
        hinj kuratowskiGraphAtom ρ]
    exact M.kuratowskiGraphAtom_correct (fun k => ρ (k + 20))
  change (M.mem (ρ 20) (ρ 9) ∧
      oldPredecessorGraphShift.holds M.mem ρ) ↔ _
  exact and_congr Iff.rfl hgraph

/-- Exact first-order semantics of the OLD predecessor-family formula. -/
theorem oldPredecessorFamilyCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    oldPredecessorFamilyCode.holds M.mem ρ ↔
      ∃ a : V, M.mem a (ρ 9) ∧
        (∃ x : V, M.mem x (ρ 9) ∧ M.RelByGraph (ρ 22) x a) ∧
        (∀ x : V, M.mem x (ρ 0) ↔
           M.mem x (ρ 9) ∧ M.RelByGraph (ρ 22) x a) := by
  classical
  simp [oldPredecessorFamilyCode, ex_holds,
    iffF_holds, Formula.holds, oldPredecessorMemberCode_correct,
    overwrite]

end Formula

/-- The G-predecessors in Y of a, as an actual OLD set, provided
    a witness b∈Y satisfies b G a. -/
theorem PositiveModel.old_predecessor_set_exists
    {V : Type*} (M : PositiveModel V)
    (Y G a b : V)
    (hbY : M.mem b Y) (hba : M.RelByGraph G b a) :
    ∃ P : V, ∀ x : V,
      M.mem x P ↔ M.mem x Y ∧ M.RelByGraph G x a := by
  let ρ : Nat → V := fun k => if k = 1 then a else if k = 2 then G else Y
  have hρ1 : ρ 1 = a := by simp [ρ]
  have hρ2 : ρ 2 = G := by simp [ρ]
  have hρ9 : ρ 9 = Y := by simp [ρ]
  have hw : ∃ x : V,
      Formula.oldPredecessorCode.holds M.mem (overwrite ρ 0 x) := by
    refine ⟨b, ?_⟩
    apply (Formula.oldPredecessorCode_correct M (overwrite ρ 0 b)).mpr
    simpa [overwrite, hρ1, hρ2, hρ9] using
      (show M.mem b Y ∧ M.RelByGraph G b a from ⟨hbY, hba⟩)
  obtain ⟨P, hP⟩ := M.positive Formula.oldPredecessorCode
      ⟨Formula.oldPredecessorTypes, Formula.oldPredecessorCode_fits⟩ ρ hw
  refine ⟨P, ?_⟩
  intro x
  exact (hP x).trans (by
    simpa [overwrite, hρ1, hρ2, hρ9] using
      (Formula.oldPredecessorCode_correct M (overwrite ρ 0 x)))

/-- A genuine OLD family containing precisely the nonempty
    predecessor sets of members of Y. A given edge a G b ensures
    the family is inhabited. -/
theorem PositiveModel.old_predecessor_family_exists
    {V : Type*} (M : PositiveModel V)
    (Y G a b : V)
    (haY : M.mem a Y) (hbY : M.mem b Y)
    (hab : M.RelByGraph G a b) :
    ∃ F : V, ∀ P : V,
      M.mem P F ↔
        ∃ v : V, M.mem v Y ∧
          (∃ w : V, M.mem w Y ∧ M.RelByGraph G w v) ∧
          (∀ x : V, M.mem x P ↔
              M.mem x Y ∧ M.RelByGraph G x v) := by
  obtain ⟨P, hP⟩ := M.old_predecessor_set_exists Y G b a haY hab
  let ρ : Nat → V := fun k => if k = 9 then Y else if k = 22 then G else Y
  have hρ9 : ρ 9 = Y := by simp [ρ]
  have hρ22 : ρ 22 = G := by simp [ρ]
  have hw : ∃ P : V,
      Formula.oldPredecessorFamilyCode.holds M.mem (overwrite ρ 0 P) := by
    refine ⟨P, ?_⟩
    apply (Formula.oldPredecessorFamilyCode_correct M (overwrite ρ 0 P)).mpr
    simpa [overwrite, hρ9, hρ22] using
      (show ∃ v : V, M.mem v Y ∧
          (∃ w : V, M.mem w Y ∧ M.RelByGraph G w v) ∧
          (∀ x : V, M.mem x P ↔
              M.mem x Y ∧ M.RelByGraph G x v) from
        ⟨b, hbY, ⟨a, haY, hab⟩, hP⟩)
  obtain ⟨F, hF⟩ := M.positive Formula.oldPredecessorFamilyCode
    ⟨Formula.oldPredecessorFamilyTypes,
      Formula.oldPredecessorFamilyCode_fits⟩ ρ hw
  refine ⟨F, ?_⟩
  intro P
  exact (hF P).trans (by
    simpa [overwrite, hρ9, hρ22] using
      (Formula.oldPredecessorFamilyCode_correct M (overwrite ρ 0 P)))

/-- Tarski finiteness blocks an internally represented relation on
    an inhabited OLD subset Y that is transitive, irreflexive and
    has a successor from every point.

    This directly proves that the user's second finiteness condition
    is redundant once Tarski finiteness has been established. -/
theorem PositiveModel.tarskiFinite_forbids_nonterminating_transitive
    {V : Type*} (M : PositiveModel V)
    (X Y G : V)
    (hTF : M.IsOldTarskiFinite X)
    (hYinh : ∃ a : V, M.mem a Y)
    (hYX : ∀ x : V, M.mem x Y → M.mem x X)
    (htrans : ∀ a b c : V,
      M.RelByGraph G a b → M.RelByGraph G b c →
      M.RelByGraph G a c)
    (hirrefl : ∀ a : V, M.mem a Y → ¬ M.RelByGraph G a a)
    (hnext : ∀ a : V, M.mem a Y →
      ∃ b : V, M.mem b Y ∧ M.RelByGraph G a b) : False := by
  obtain ⟨a, haY⟩ := hYinh
  obtain ⟨b, hbY, hab⟩ := hnext a haY
  obtain ⟨F, hF⟩ :=
    M.old_predecessor_family_exists Y G a b haY hbY hab
  have hFinh : ∃ P : V, M.mem P F := by
    obtain ⟨P, hP⟩ := M.old_predecessor_set_exists Y G b a haY hab
    exact ⟨P, (hF P).mpr ⟨b, hbY, ⟨a, haY, hab⟩, hP⟩⟩
  have hFsub : ∀ P : V, M.mem P F →
      ∀ x : V, M.mem x P → M.mem x X := by
    intro P hPF x hxP
    obtain ⟨v, _, _, hPv⟩ := (hF P).mp hPF
    exact hYX x ((hPv x).mp hxP).1
  obtain ⟨P, hPF, hmax⟩ := hTF F hFinh hFsub
  obtain ⟨v, hvY, ⟨w, hwY, hwv⟩, hPv⟩ := (hF P).mp hPF
  obtain ⟨u, huY, hvu⟩ := hnext v hvY
  obtain ⟨Q, hQ⟩ := M.old_predecessor_set_exists Y G u v hvY hvu
  have hQF : M.mem Q F :=
    (hF Q).mpr ⟨u, huY, ⟨v, hvY, hvu⟩, hQ⟩
  have hPQ : ∀ x : V, M.mem x P → M.mem x Q := by
    intro x hxP
    obtain ⟨hxY, hxv⟩ := (hPv x).mp hxP
    exact (hQ x).mpr ⟨hxY, htrans x v u hxv hvu⟩
  have hQP : Q = P := hmax Q hQF hPQ
  have hvQ : M.mem v Q := (hQ v).mpr ⟨hvY, hvu⟩
  have hvP : M.mem v P := by simpa only [hQP] using hvQ
  exact (hirrefl v hvY) ((hPv v).mp hvP).2

end NFMinusZero
/-!
# NF−0 Tarski bridge: internally represented BAD initial-segment endpoints

Append AFTER:
* the original `PositiveModel`, Formula AST and Kuratowski-graph modules,
* `NFMinusZero_TarskiFinite_Append_UNCOMPILED.lean`, and
* `PositiveModel.tarskiFiniteCode_correct` from the one-point appendix.

This does not assume Choice, Counting, an old empty set, or Con(NF).
This proves a concrete *conditional witness-to-set comprehension bridge*,
NOT the full induction theorem BiWO -> TF.

The conditional bridge is included in the current compiled appendix audit.
-/

namespace NFMinusZero
namespace Formula

/-- In the BAD initial-segment formula, the graph atom relates test element
31 to endpoint 0, with old graph parameter 12. Bound pair-component names
53..58 are fresh and disjoint from the Tarski-finiteness quantifiers. -/
def badTarskiGraphRename (k : Nat) : Nat :=
  if k = 0 then 31 else if k = 1 then 0
  else if k = 2 then 12 else k + 50

theorem badTarskiGraphRename_injective :
    Function.Injective badTarskiGraphRename := by
  intro a b hab
  unfold badTarskiGraphRename at hab
  split_ifs at hab <;> omega

/-- Frege/Tarski predicate free A-variable 1 is renamed to the bound
initial-segment witness 30; quantifiers 2..7 become 42..47. -/
def badTarskiFiniteRename (k : Nat) : Nat :=
  if k = 1 then 30 else k + 40

theorem badTarskiFiniteRename_injective :
    Function.Injective badTarskiFiniteRename := by
  intro a b hab
  unfold badTarskiFiniteRename at hab
  split_ifs at hab <;> omega

def badTarskiGraphCode : Formula :=
  kuratowskiGraphAtom.rename badTarskiGraphRename

def badTarskiFiniteOnInitialCode : Formula :=
  tarskiFiniteCode.rename badTarskiFiniteRename

/-- Free names: 0 = endpoint a, 9 = ambient set X, 12 = OLD order graph R.
Bound: 30 = I_a, 31 = membership test, 42..47 = TF witnesses,
53..58 = old Kuratowski-pair auxiliary objects.

`Bad(a)` states: a∈X and there exists the ACTUAL OLD initial segment
I_a={z∈X:z R a}, but I_a fails Tarski finiteness.

An inhabited extension of this formula is guaranteed by the *positive*
comprehension axiom, not by full separation. -/
def badTarskiInitialCode : Formula :=
  .conj (.mem 0 9)
    (ex 30
      (.conj
        (.all 31
          (iffF (.mem 31 30)
            (.conj (.mem 31 9) badTarskiGraphCode)))
        (.neg badTarskiFiniteOnInitialCode)))

/-- Consistent type ledger relative to type(a)=0:
X and I_a at +1, R at +3, F-family at +2.
All quantified Kuratowski components are assigned their actual levels. -/
def badTarskiInitialTypes (k : Nat) : Int :=
  if k = 0 then 0
  else if k = 9 then 1
  else if k = 12 then 3
  else if k = 30 then 1
  else if k = 31 then 0
  else if k = 42 then 2
  else if k = 43 then 1
  else if k = 44 then 0
  else if k = 45 then 1
  else if k = 46 then 1
  else if k = 47 then 0
  else if k = 53 then 1
  else if k = 54 then 1
  else if k = 55 then 2
  else if k = 56 then 0
  else if k = 57 then 0
  else if k = 58 then 1
  else 0

/-- Exact Formula AST check; must be run by the Lean kernel. -/
theorem badTarskiInitialCode_fits :
    badTarskiInitialCode.fits badTarskiInitialTypes := by
  decide

theorem badTarskiInitialCode_stratified :
    badTarskiInitialCode.Stratified :=
  ⟨badTarskiInitialTypes, badTarskiInitialCode_fits⟩

/-- Semantic meaning of the renamed real Kuratowski graph atom. -/
theorem badTarskiGraphCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    badTarskiGraphCode.holds M.mem ρ ↔
      M.RelByGraph (ρ 12) (ρ 31) (ρ 0) := by
  rw [badTarskiGraphCode,
    rename_holds M.mem badTarskiGraphRename
      badTarskiGraphRename_injective kuratowskiGraphAtom ρ]
  simpa [badTarskiGraphRename] using
    (M.kuratowskiGraphAtom_correct
      (fun k => ρ (badTarskiGraphRename k)))

/-- Semantics of the Tarski predicate at the SAME actual old I_a. -/
theorem badTarskiFiniteOnInitialCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    badTarskiFiniteOnInitialCode.holds M.mem ρ ↔
      M.IsOldTarskiFinite (ρ 30) := by
  rw [badTarskiFiniteOnInitialCode,
    rename_holds M.mem badTarskiFiniteRename
      badTarskiFiniteRename_injective tarskiFiniteCode ρ]
  simpa [badTarskiFiniteRename] using
    (M.tarskiFiniteCode_correct
      (fun k => ρ (badTarskiFiniteRename k)))

/-- Full semantic meaning; in particular, no arbitrary external Set V is
introduced to represent the set of bad endpoints. -/
theorem badTarskiInitialCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    badTarskiInitialCode.holds M.mem ρ ↔
      M.mem (ρ 0) (ρ 9) ∧
        ∃ I : V,
          (∀ z : V, M.mem z I ↔
            M.mem z (ρ 9) ∧ M.RelByGraph (ρ 12) z (ρ 0)) ∧
          ¬ M.IsOldTarskiFinite I := by
  classical
  simp [badTarskiInitialCode, ex_holds, iffF_holds,
    Formula.holds, badTarskiGraphCode_correct,
    badTarskiFiniteOnInitialCode_correct, overwrite]

end Formula

/-- A BAD initial segment produces the genuine old set B of ALL bad
endpoints, by positive comprehension. THIS is the precise bridge needed
to apply a well-order's least-element property in the induction proof. -/
theorem PositiveModel.old_badTarskiInitialSet_exists
    {V : Type*} (M : PositiveModel V)
    (X R a I : V)
    (haX : M.mem a X)
    (hI : ∀ z : V,
      M.mem z I ↔ M.mem z X ∧ M.RelByGraph R z a)
    (hNotTF : ¬ M.IsOldTarskiFinite I) :
    ∃ B : V,
      ∀ b : V, M.mem b B ↔
        M.mem b X ∧
          ∃ J : V,
            (∀ z : V,
              M.mem z J ↔ M.mem z X ∧ M.RelByGraph R z b) ∧
            ¬ M.IsOldTarskiFinite J := by
  let ρ : Nat → V :=
    fun k => if k = 9 then X else if k = 12 then R else X
  have hw : ∃ b : V,
      Formula.badTarskiInitialCode.holds M.mem (overwrite ρ 0 b) := by
    refine ⟨a, ?_⟩
    apply (Formula.badTarskiInitialCode_correct M
      (overwrite ρ 0 a)).mpr
    simpa [overwrite, ρ] using
      (show M.mem a X ∧
         ∃ J : V,
           (∀ z : V, M.mem z J ↔
             M.mem z X ∧ M.RelByGraph R z a) ∧
           ¬ M.IsOldTarskiFinite J from
         ⟨haX, I, hI, hNotTF⟩)
  obtain ⟨B, hB⟩ := M.positive Formula.badTarskiInitialCode
    Formula.badTarskiInitialCode_stratified ρ hw
  refine ⟨B, ?_⟩
  intro b
  exact (hB b).trans (by
    simpa [overwrite, ρ] using
      (Formula.badTarskiInitialCode_correct M
        (overwrite ρ 0 b)))

end NFMinusZero
/-!
# NF−0: two-sided OLD well-order implies OLD Tarski finiteness

Append after original cumulative Specker source, the Tarski one-point
appendix, the nontermination/predecessor-set appendix, and
`NFMinusZero_Tarski_BadInitialSet_APPEND_UNCOMPILED.lean`.

All set objects (including bad endpoints and predecessor segments) are
INTERNAL: PositiveModel.mem on V. No external `Set V` or `Finset V`.

The semantic meaning of a reflexive two-sided well order is stated in the
theorem's hypotheses. Formula.twoSidedWOExpandedCode_correct now proves
that the repaired code expresses these same conditions. The final theorem
below joins the syntax and semantics without an extra correctness premise.
-/
namespace NFMinusZero

/-- Under the precise internal min/max conditions of a two-sided
reflexive well-order, the carrier is Tarski-finite. This proof uses
positive-comprehension witnesses for all its old sets.

`hmin` and `hmax` quantify over ACTUAL old subsets S, not external sets.
The two min/max clauses are exactly what the corresponding internal
well-order and reverse-well-order definitions should guarantee.
-/
theorem PositiveModel.old_biWellOrder_implies_tarskiFinite_semantic
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ t : V, M.mem t S)
    (X R : V)
    (hreflexive : ∀ x : V, M.mem x X → M.RelByGraph R x x)
    (htrans : ∀ x y z : V,
      M.RelByGraph R x y → M.RelByGraph R y z → M.RelByGraph R x z)
    (hantisym : ∀ x y : V,
      M.RelByGraph R x y → M.RelByGraph R y x → x = y)
    (hmin : ∀ S : V,
      (∃ x : V, M.mem x S) →
      (∀ x : V, M.mem x S → M.mem x X) →
      ∃ a : V, M.mem a S ∧
        ∀ b : V, M.mem b S → M.RelByGraph R a b)
    (hmax : ∀ S : V,
      (∃ x : V, M.mem x S) →
      (∀ x : V, M.mem x S → M.mem x X) →
      ∃ a : V, M.mem a S ∧
        ∀ b : V, M.mem b S → M.RelByGraph R b a) :
    M.IsOldTarskiFinite X := by
  classical
  by_contra hNotFinite
  -- Every old set is inhabited; choose an R-greatest member of X.
  obtain ⟨t, htX⟩ := hnonempty X
  obtain ⟨g, hgX, hgTop⟩ :=
    hmax X ⟨t, htX⟩ (fun z hz => hz)
  -- The old initial segment I_g exists, because g R g.
  obtain ⟨Ig, hIg⟩ :=
    M.old_predecessor_set_exists X R g g hgX (hreflexive g hgX)
  have hIgEq : Ig = X := by
    apply M.extensional Ig X
    intro z
    constructor
    · intro hz
      exact ((hIg z).mp hz).1
    · intro hzX
      exact (hIg z).mpr ⟨hzX, hgTop z hzX⟩
  have hNotIgFinite : ¬ M.IsOldTarskiFinite Ig := by
    simpa only [hIgEq] using hNotFinite
  -- The full bad-endpoint family B is an OLD SET, by positive comprehension.
  obtain ⟨B, hB⟩ :=
    M.old_badTarskiInitialSet_exists X R g Ig hgX hIg hNotIgFinite
  have hgB : M.mem g B :=
    (hB g).mpr ⟨hgX, Ig, hIg, hNotIgFinite⟩
  have hBX : ∀ z : V, M.mem z B → M.mem z X := by
    intro z hz
    exact ((hB z).mp hz).1
  -- The old well-order gives the R-LEAST bad endpoint.
  obtain ⟨a, haB, haLeast⟩ :=
    hmin B ⟨g, hgB⟩ hBX
  obtain ⟨haX, Ia, hIa, hNotIaFinite⟩ := (hB a).mp haB
  have haIa : M.mem a Ia :=
    (hIa a).mpr ⟨haX, hreflexive a haX⟩
  -- A one-element initial segment is already Tarski-finite.
  by_cases hSingle : ∀ z : V, M.mem z Ia → z = a
  · have hSingShape : ∀ z : V, M.mem z Ia ↔ z = a := by
      intro z
      constructor
      · exact hSingle z
      · intro hza
        subst z
        exact haIa
    exact hNotIaFinite
      (M.tarskiFinite_singleton hnonempty a Ia hSingShape)
  · -- Otherwise there is an OLD point z in Ia distinct from a.
    have hProper : ∃ z : V, M.mem z Ia ∧ z ≠ a := by
      by_contra hn
      apply hSingle
      intro z hz
      by_contra hne
      exact hn ⟨z, hz, hne⟩
    obtain ⟨z, hzIa, hza⟩ := hProper
    -- Create the inhabited old proper initial part J=Ia\{a}.
    obtain ⟨J, hJ⟩ := M.old_remove_point_exists Ia a z hzIa hza
    have hzJ : M.mem z J := (hJ z).mpr ⟨hzIa, hza⟩
    have hJX : ∀ w : V, M.mem w J → M.mem w X := by
      intro w hwJ
      exact ((hIa w).mp ((hJ w).mp hwJ).1).1
    -- Reverse well-order supplies a greatest p in the old set J.
    obtain ⟨p, hpJ, hpGreatest⟩ :=
      hmax J ⟨z, hzJ⟩ hJX
    have hpX : M.mem p X := hJX p hpJ
    have hpIa : M.mem p Ia := ((hJ p).mp hpJ).1
    have hpNe : p ≠ a := ((hJ p).mp hpJ).2
    have hpRa : M.RelByGraph R p a := ((hIa p).mp hpIa).2
    -- Maximality of p in J identifies J with the OLD initial segment I_p.
    have hJinitial (w : V) :
        M.mem w J ↔ M.mem w X ∧ M.RelByGraph R w p := by
      constructor
      · intro hwJ
        exact ⟨hJX w hwJ, hpGreatest w hwJ⟩
      · rintro ⟨hwX, hwRp⟩
        have hwRa : M.RelByGraph R w a := htrans w p a hwRp hpRa
        have hwNe : w ≠ a := by
          intro hwEq
          have haRp : M.RelByGraph R a p := by
            simpa only [hwEq] using hwRp
          have hap : a = p := hantisym a p haRp hpRa
          exact hpNe hap.symm
        exact (hJ w).mpr ⟨(hIa w).mpr ⟨hwX, hwRa⟩, hwNe⟩
    -- p is strictly below a. The least-bad property says p is NOT bad.
    have hpNotB : ¬ M.mem p B := by
      intro hpB
      have haRp : M.RelByGraph R a p := haLeast p hpB
      exact hpNe (hantisym p a hpRa haRp)
    have hJFinite : M.IsOldTarskiFinite J := by
      by_contra hNotJFinite
      apply hpNotB
      exact (hB p).mpr ⟨hpX, J, hJinitial, hNotJFinite⟩
    -- Ia is the one-point extension of J by fresh point a.
    have hExtension : M.IsOldOnePointExtension J Ia a := by
      constructor
      · intro w
        constructor
        · intro hwIa
          by_cases hwa : w = a
          · exact Or.inl hwa
          · exact Or.inr ((hJ w).mpr ⟨hwIa, hwa⟩)
        · intro hw
          rcases hw with hwa | hwJ
          · subst w
            exact haIa
          · exact ((hJ w).mp hwJ).1
      · intro haJ
        exact ((hJ a).mp haJ).2 rfl
    exact hNotIaFinite
      (M.tarskiFinite_old_onePointExtension
        hnonempty J Ia a hJFinite hExtension)

end NFMinusZero

namespace NFMinusZero

/-- Direct semantic corollary of the old-subset minimum/maximum argument. -/
theorem PositiveModel.old_biWOGraph_implies_tarskiFinite
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ t : V, M.mem t S)
    (X R : V) (h : M.IsOldBiWOGraph X R) :
    M.IsOldTarskiFinite X := by
  exact M.old_biWellOrder_implies_tarskiFinite_semantic
    hnonempty X R h.1 h.2.1 h.2.2.1 h.2.2.2.1 h.2.2.2.2

/-- The syntactic OLD two-sided well-order property implies OLD Tarski
    finiteness. Both the code-to-graph bridge and the semantic proof are
    kernel checked; no graph-correctness premise is left to the caller. -/
theorem PositiveModel.old_biWO_implies_tarskiFinite
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ t : V, M.mem t S)
    (X : V) (h : M.IsOldBiWO X) : M.IsOldTarskiFinite X := by
  obtain ⟨R, hR⟩ := (M.isOldBiWO_iff_graph X).mp h
  exact M.old_biWOGraph_implies_tarskiFinite hnonempty X R hR

end NFMinusZero


==> anc/Speck-Infinity-main/NF0Specker/TarskiCodes.lean <==
import NF0Specker.Run49

/-!
Checked replacement codes for the separate Tarski appendix.

All definitions reduce to the original membership/equality Formula grammar.
Graph atoms reuse the checked homogeneous Kuratowski encoding. The parity
embedding moves every graph binder away from the surrounding partition
variables. Semantic correspondence is proved before comprehension is used.
-/
namespace NFMinusZero

/-- A reflexive homogeneous old graph, with old-subset minima and maxima. -/
def PositiveModel.IsOldBiWOGraph
    {V : Type*} (M : PositiveModel V) (X R : V) : Prop :=
  (∀ x : V, M.mem x X → M.RelByGraph R x x) ∧
  (∀ x y z : V,
    M.RelByGraph R x y → M.RelByGraph R y z → M.RelByGraph R x z) ∧
  (∀ x y : V,
    M.RelByGraph R x y → M.RelByGraph R y x → x = y) ∧
  (∀ S : V,
    (∃ x : V, M.mem x S) →
    (∀ x : V, M.mem x S → M.mem x X) →
    ∃ a : V, M.mem a S ∧
      ∀ b : V, M.mem b S → M.RelByGraph R a b) ∧
  (∀ S : V,
    (∃ x : V, M.mem x S) →
    (∀ x : V, M.mem x S → M.mem x X) →
    ∃ a : V, M.mem a S ∧
      ∀ b : V, M.mem b S → M.RelByGraph R b a)

/-- A partition into two inhabited, internally equinumerous old blocks. -/
def PositiveModel.IsOldEvenSet {V : Type*}
    (M : PositiveModel V) (A : V) : Prop :=
  ∃ L R : V,
    (∀ x : V, M.mem x A ↔ M.mem x L ∨ M.mem x R) ∧
    (∀ x : V, ¬ (M.mem x L ∧ M.mem x R)) ∧
    (∃ x : V, M.mem x L) ∧ (∃ x : V, M.mem x R) ∧
    M.Equinumerous L R

/-- A singleton, or two inhabited equinumerous blocks and a fresh point. -/
def PositiveModel.IsOldOddSet {V : Type*}
    (M : PositiveModel V) (A : V) : Prop :=
  (∃ p : V, ∀ x : V, M.mem x A ↔ x = p) ∨
  ∃ L R p : V,
    (∀ x : V, M.mem x A ↔ (M.mem x L ∨ M.mem x R) ∨ x = p) ∧
    (∀ x : V, ¬ (M.mem x L ∧ M.mem x R)) ∧
    (¬ M.mem p L ∧ ¬ M.mem p R) ∧
    (∃ x : V, M.mem x L) ∧ (∃ x : V, M.mem x R) ∧
    M.Equinumerous L R

namespace Formula

/-- Free names: 1 = carrier, 2 = graph. Endpoints 3,4,5 have type 0;
    old subsets at 6 have type 1; graph witnesses are local at 23..28.
    Reflexivity uses distinct variable names with equal values, so the
    existing capture-free graph renaming theorem applies unchanged. -/
def twoSidedWOExpandedCode : Formula :=
  .conj
    (.all 3 (impliesF (.mem 3 1)
      (.all 4 (impliesF (.eq 4 3) (graphAt 3 4)))))
    (.conj
      (.all 3 (.all 4 (.all 5
        (impliesF (graphAt 3 4) (impliesF (graphAt 4 5) (graphAt 3 5))))))
      (.conj
        (.all 3 (.all 4
          (impliesF (graphAt 3 4) (impliesF (graphAt 4 3) (.eq 3 4)))))
        (.conj
          (.all 6 (impliesF (ex 3 (.mem 3 6))
            (impliesF (.all 3 (impliesF (.mem 3 6) (.mem 3 1)))
              (ex 3 (.conj (.mem 3 6)
                (.all 4 (impliesF (.mem 4 6) (graphAt 3 4))))))))
          (.all 6 (impliesF (ex 3 (.mem 3 6))
            (impliesF (.all 3 (impliesF (.mem 3 6) (.mem 3 1)))
              (ex 3 (.conj (.mem 3 6)
                (.all 4 (impliesF (.mem 4 6) (graphAt 4 3)))))))))))

def twoSidedWOExpandedCodeTypes (k : Nat) : Int :=
  if k = 1 ∨ k = 6 ∨ k = 23 ∨ k = 24 ∨ k = 28 then 1
  else if k = 2 then 3 else if k = 25 then 2 else 0

theorem twoSidedWOExpandedCode_fits :
    twoSidedWOExpandedCode.fits twoSidedWOExpandedCodeTypes := by
  decide

theorem twoSidedWOExpandedCode_stratified :
    twoSidedWOExpandedCode.Stratified :=
  ⟨twoSidedWOExpandedCodeTypes, twoSidedWOExpandedCode_fits⟩

/-- The exact five semantic clauses used by the Tarski-finiteness proof. -/
theorem twoSidedWOExpandedCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    twoSidedWOExpandedCode.holds M.mem ρ ↔
      M.IsOldBiWOGraph (ρ 1) (ρ 2) := by
  have h34 := fun ν => graphAt_correct M ν 3 4
    (by decide) (by decide) (by decide) (by decide) (by decide)
  have h43 := fun ν => graphAt_correct M ν 4 3
    (by decide) (by decide) (by decide) (by decide) (by decide)
  have h45 := fun ν => graphAt_correct M ν 4 5
    (by decide) (by decide) (by decide) (by decide) (by decide)
  have h35 := fun ν => graphAt_correct M ν 3 5
    (by decide) (by decide) (by decide) (by decide) (by decide)
  simp [twoSidedWOExpandedCode, impliesF_holds, ex_holds,
    h34, h43, h45, h35, Formula.holds, overwrite,
    PositiveModel.IsOldBiWOGraph]

/-- Embed equinumerosity with free block slots 2,3 and fresh binders ≥102. -/
def appendixBlocksRename (k : Nat) : Nat :=
  if k = 0 then 2 else if k = 1 then 3 else k + 100

theorem appendixBlocksRename_injective :
    Function.Injective appendixBlocksRename := by
  intro a b h
  unfold appendixBlocksRename at h
  split_ifs at h <;> omega

def appendixBlocksEquinumerousCode : Formula :=
  equinumerosityCode.rename appendixBlocksRename

theorem appendixBlocksEquinumerousCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    appendixBlocksEquinumerousCode.holds M.mem ρ ↔
      M.Equinumerous (ρ 2) (ρ 3) := by
  rw [appendixBlocksEquinumerousCode, rename_holds M.mem
    appendixBlocksRename appendixBlocksRename_injective equinumerosityCode ρ]
  simpa [appendixBlocksRename] using
    equinumerosityCode_correct M (fun k => ρ (appendixBlocksRename k))

/-- Pure old-language positive evenness, with carrier at free slot 1. -/
def evenOldSetExpandedCode : Formula :=
  ex 2 (ex 3
    (.conj (.all 5 (iffF (.mem 5 1) (or (.mem 5 2) (.mem 5 3))))
      (.conj (.all 5 (.neg (.conj (.mem 5 2) (.mem 5 3))))
        (.conj (ex 5 (.mem 5 2))
          (.conj (ex 5 (.mem 5 3)) appendixBlocksEquinumerousCode)))))

/-- Pure old-language oddness, including the singleton boundary case. -/
def oddOldSetExpandedCode : Formula :=
  or (ex 4 (.all 5 (iffF (.mem 5 1) (.eq 5 4))))
    (ex 2 (ex 3 (ex 4
      (.conj (.all 5 (iffF (.mem 5 1)
          (or (or (.mem 5 2) (.mem 5 3)) (.eq 5 4))))
        (.conj (.all 5 (.neg (.conj (.mem 5 2) (.mem 5 3))))
          (.conj (.conj (.neg (.mem 4 2)) (.neg (.mem 4 3)))
            (.conj (ex 5 (.mem 5 2))
              (.conj (ex 5 (.mem 5 3)) appendixBlocksEquinumerousCode))))))))

def appendixParityTypes (k : Nat) : Int :=
  if k = 1 ∨ k = 2 ∨ k = 3 ∨ k = 123 ∨ k = 124 ∨ k = 128 then 1
  else if k = 102 then 3 else if k = 125 then 2 else 0

theorem evenOldSetExpandedCode_fits :
    evenOldSetExpandedCode.fits appendixParityTypes := by
  decide

theorem oddOldSetExpandedCode_fits :
    oddOldSetExpandedCode.fits appendixParityTypes := by
  decide

theorem evenOldSetExpandedCode_stratified :
    evenOldSetExpandedCode.Stratified :=
  ⟨appendixParityTypes, evenOldSetExpandedCode_fits⟩

theorem oddOldSetExpandedCode_stratified :
    oddOldSetExpandedCode.Stratified :=
  ⟨appendixParityTypes, oddOldSetExpandedCode_fits⟩

theorem evenOldSetExpandedCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    evenOldSetExpandedCode.holds M.mem ρ ↔ M.IsOldEvenSet (ρ 1) := by
  simp [evenOldSetExpandedCode, ex_holds, iffF_holds, or_holds,
    appendixBlocksEquinumerousCode_correct, Formula.holds, overwrite,
    PositiveModel.IsOldEvenSet]

theorem oddOldSetExpandedCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    oddOldSetExpandedCode.holds M.mem ρ ↔ M.IsOldOddSet (ρ 1) := by
  simp [oddOldSetExpandedCode, ex_holds, iffF_holds, or_holds,
    appendixBlocksEquinumerousCode_correct, Formula.holds, overwrite,
    PositiveModel.IsOldOddSet]

end Formula
end NFMinusZero


==> anc/Speck-Infinity-main/NF0Specker/TarskiEquivalence.lean <==
import NF0Specker.TarskiAppendix

/-!
The reverse Tarski implication, using only old sets and positive stratified
comprehension. The singleton order supplies an inhabited candidate family;
a fresh greatest point gives a strict extension of every proper candidate.
-/
namespace NFMinusZero
namespace Formula

def oldSingletonOrderCode : Formula := .conj (.eq 0 2) (.eq 1 2)

theorem oldSingletonOrderCode_fits :
    oldSingletonOrderCode.fits (fun _ => 0) := by decide

/-- Restrict the old order to X (slot 9), then put p (slot 10) above X.
    Restriction prevents unrelated edges of the old graph from interfering
    with the new greatest point. Slots 0,1 are homogeneous endpoints. -/
def oldAdjoinGreatestCode : Formula :=
  or (.conj (.mem 0 9) (.conj (.mem 1 9) kuratowskiGraphAtom))
    (.conj (or (.mem 0 9) (.eq 0 10)) (.eq 1 10))

def oldAdjoinGreatestTypes (k : Nat) : Int :=
  if k = 9 then 1 else graphAtomTypes k

theorem oldAdjoinGreatestCode_fits :
    oldAdjoinGreatestCode.fits oldAdjoinGreatestTypes := by decide

theorem oldAdjoinGreatestCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    oldAdjoinGreatestCode.holds M.mem ρ ↔
      (M.mem (ρ 0) (ρ 9) ∧ M.mem (ρ 1) (ρ 9) ∧
        M.RelByGraph (ρ 2) (ρ 0) (ρ 1)) ∨
      ((M.mem (ρ 0) (ρ 9) ∨ ρ 0 = ρ 10) ∧ ρ 1 = ρ 10) := by
  simp only [oldAdjoinGreatestCode, or_holds, Formula.holds,
    M.kuratowskiGraphAtom_correct, PositiveModel.RelByGraph]

end Formula

/-- Every old singleton admits an inhabited, internally represented BiWO. -/
theorem PositiveModel.old_biWO_singleton {V : Type*}
    (M : PositiveModel V) (p A : V)
    (hA : ∀ x : V, M.mem x A ↔ x = p) : M.IsOldBiWO A := by
  let ρ : Nat → V := fun _ => p
  have hw : ∃ x y : V, Formula.oldSingletonOrderCode.holds M.mem
      (overwrite (overwrite ρ 0 x) 1 y) := by
    exact ⟨p, p, by simp [Formula.oldSingletonOrderCode, Formula.holds,
      overwrite, ρ]⟩
  obtain ⟨G, hG₀⟩ := M.internal_graph_of_type_level_formula
    Formula.oldSingletonOrderCode ρ (fun _ => 0)
    Formula.oldSingletonOrderCode_fits rfl hw
  have hG (x y : V) : M.RelByGraph G x y ↔ x = p ∧ y = p := by
    simpa [Formula.oldSingletonOrderCode, Formula.holds, overwrite, ρ]
      using hG₀ x y
  apply (M.isOldBiWO_iff_graph A).mpr
  refine ⟨G, ?_, ?_, ?_, ?_, ?_⟩
  · intro x hx
    exact (hG x x).mpr ⟨(hA x).mp hx, (hA x).mp hx⟩
  · intro x y z hxy hyz
    exact (hG x z).mpr ⟨((hG x y).mp hxy).1, ((hG y z).mp hyz).2⟩
  · intro x y hxy _
    obtain ⟨hx, hy⟩ := (hG x y).mp hxy
    exact hx.trans hy.symm
  · intro S hS hSA
    obtain ⟨a, ha⟩ := hS
    refine ⟨a, ha, ?_⟩
    intro b hb
    exact (hG a b).mpr ⟨(hA a).mp (hSA a ha), (hA b).mp (hSA b hb)⟩
  · intro S hS hSA
    obtain ⟨a, ha⟩ := hS
    refine ⟨a, ha, ?_⟩
    intro b hb
    exact (hG b a).mpr ⟨(hA b).mp (hSA b hb), (hA a).mp (hSA a ha)⟩

/-- Positive comprehension constructs the old graph with the exact
    restricted-order-plus-new-top membership law. The edge (p,p) witnesses
    inhabitedness independently of any no-empty assumption. -/
theorem PositiveModel.old_adjoin_greatest_graph_exists {V : Type*}
    (M : PositiveModel V) (X R p : V) :
    ∃ H : V, ∀ x y : V,
      M.RelByGraph H x y ↔
        (M.mem x X ∧ M.mem y X ∧ M.RelByGraph R x y) ∨
        ((M.mem x X ∨ x = p) ∧ y = p) := by
  let ρ : Nat → V := fun k =>
    if k = 2 then R else if k = 9 then X else p
  have hmeaning (x y : V) :
      Formula.oldAdjoinGreatestCode.holds M.mem
        (overwrite (overwrite ρ 0 x) 1 y) ↔
        (M.mem x X ∧ M.mem y X ∧ M.RelByGraph R x y) ∨
        ((M.mem x X ∨ x = p) ∧ y = p) := by
    simpa [overwrite, ρ] using Formula.oldAdjoinGreatestCode_correct M
      (overwrite (overwrite ρ 0 x) 1 y)
  have hw : ∃ x y : V, Formula.oldAdjoinGreatestCode.holds M.mem
      (overwrite (overwrite ρ 0 x) 1 y) :=
    ⟨p, p, (hmeaning p p).mpr (Or.inr ⟨Or.inr rfl, rfl⟩)⟩
  obtain ⟨H, hH⟩ := M.internal_graph_of_type_level_formula
    Formula.oldAdjoinGreatestCode ρ Formula.oldAdjoinGreatestTypes
    Formula.oldAdjoinGreatestCode_fits (by decide) hw
  exact ⟨H, fun x y => (hH x y).trans (hmeaning x y)⟩

/-- Adjoining a fresh greatest point preserves all five old BiWO clauses.
    Minima use the positively constructed intersection S ∩ X when inhabited;
    maxima either equal the new point or come directly from the old order. -/
theorem PositiveModel.old_biWOGraph_adjoin_greatest {V : Type*}
    (M : PositiveModel V) (X R p Z : V)
    (hR : M.IsOldBiWOGraph X R) (hp : ¬ M.mem p X)
    (hZ : ∀ x : V, M.mem x Z ↔ M.mem x X ∨ x = p) :
    ∃ H : V, M.IsOldBiWOGraph Z H := by
  classical
  obtain ⟨H, hH⟩ := M.old_adjoin_greatest_graph_exists X R p
  rcases hR with ⟨href, htrans, hanti, hmin, hmax⟩
  refine ⟨H, ?_, ?_, ?_, ?_, ?_⟩
  · intro x hxZ
    rcases (hZ x).mp hxZ with hxX | hxp
    · exact (hH x x).mpr (Or.inl ⟨hxX, hxX, href x hxX⟩)
    · exact (hH x x).mpr (Or.inr ⟨Or.inr hxp, hxp⟩)
  · intro x y z hxy hyz
    rcases (hH x y).mp hxy with ⟨hxX, hyX, hxyR⟩ | ⟨hxZ, hyp⟩
    · rcases (hH y z).mp hyz with ⟨_, hzX, hyzR⟩ | ⟨_, hzp⟩
      · exact (hH x z).mpr (Or.inl ⟨hxX, hzX, htrans x y z hxyR hyzR⟩)
      · exact (hH x z).mpr (Or.inr ⟨Or.inl hxX, hzp⟩)
    · rcases (hH y z).mp hyz with ⟨hyX, _, _⟩ | ⟨_, hzp⟩
      · exact False.elim (hp (hyp ▸ hyX))
      · exact (hH x z).mpr (Or.inr ⟨hxZ, hzp⟩)
  · intro x y hxy hyx
    rcases (hH x y).mp hxy with ⟨hxX, hyX, hxyR⟩ | ⟨_, hyp⟩
    · rcases (hH y x).mp hyx with ⟨_, _, hyxR⟩ | ⟨_, hxp⟩
      · exact hanti x y hxyR hyxR
      · exact False.elim (hp (hxp ▸ hxX))
    · rcases (hH y x).mp hyx with ⟨hyX, _, _⟩ | ⟨_, hxp⟩
      · exact False.elim (hp (hyp ▸ hyX))
      · exact hxp.trans hyp.symm
  · intro S hS hSZ
    by_cases hI : ∃ x : V, M.mem x S ∧ M.mem x X
    · obtain ⟨I, hIS⟩ := M.binary_intersection_exists S X hI
      have hIinh : ∃ x : V, M.mem x I := by
        obtain ⟨x, hxS, hxX⟩ := hI
        exact ⟨x, (hIS x).mpr ⟨hxS, hxX⟩⟩
      obtain ⟨a, haI, haLeast⟩ := hmin I hIinh
        (fun x hxI => ((hIS x).mp hxI).2)
      obtain ⟨haS, haX⟩ := (hIS a).mp haI
      refine ⟨a, haS, ?_⟩
      intro b hbS
      rcases (hZ b).mp (hSZ b hbS) with hbX | hbp
      · exact (hH a b).mpr (Or.inl
          ⟨haX, hbX, haLeast b ((hIS b).mpr ⟨hbS, hbX⟩)⟩)
      · exact (hH a b).mpr (Or.inr ⟨Or.inl haX, hbp⟩)
    · obtain ⟨a, haS⟩ := hS
      have hall (b : V) (hbS : M.mem b S) : b = p := by
        rcases (hZ b).mp (hSZ b hbS) with hbX | hbp
        · exact False.elim (hI ⟨b, hbS, hbX⟩)
        · exact hbp
      refine ⟨a, haS, ?_⟩
      intro b hbS
      exact (hH a b).mpr (Or.inr ⟨Or.inr (hall a haS), hall b hbS⟩)
  · intro S hS hSZ
    by_cases hpS : M.mem p S
    · refine ⟨p, hpS, ?_⟩
      intro b hbS
      exact (hH b p).mpr (Or.inr ⟨(hZ b).mp (hSZ b hbS), rfl⟩)
    · have hSX (x : V) (hxS : M.mem x S) : M.mem x X := by
        rcases (hZ x).mp (hSZ x hxS) with hxX | hxp
        · exact hxX
        · exact False.elim (hpS (hxp ▸ hxS))
      obtain ⟨a, haS, haGreatest⟩ := hmax S hS hSX
      refine ⟨a, haS, ?_⟩
      intro b hbS
      exact (hH b a).mpr (Or.inl ⟨hSX b hbS, hSX a haS, haGreatest b hbS⟩)

/-- The enlarged carrier and its extended order are actual old sets. -/
theorem PositiveModel.old_biWO_onePointExtension_exists {V : Type*}
    (M : PositiveModel V) (X p : V)
    (hX : M.IsOldBiWO X) (hp : ¬ M.mem p X) :
    ∃ Z : V, (∀ x : V, M.mem x Z ↔ M.mem x X ∨ x = p) ∧
      M.IsOldBiWO Z := by
  obtain ⟨P, hP⟩ := M.singleton_exists p
  obtain ⟨Z, hZ₀⟩ := M.binary_union_exists P X ⟨p, (hP p).mpr rfl⟩
  have hZ (x : V) : M.mem x Z ↔ M.mem x X ∨ x = p := by
    simpa only [hP x, or_comm] using hZ₀ x
  obtain ⟨R, hR⟩ := (M.isOldBiWO_iff_graph X).mp hX
  obtain ⟨H, hH⟩ := M.old_biWOGraph_adjoin_greatest X R p Z hR hp hZ
  exact ⟨Z, hZ, (M.isOldBiWO_iff_graph Z).mpr ⟨H, hH⟩⟩

namespace Formula

/-- Swap the free carrier slot to 0, preserving every graph binder. -/
def oldBiWOCandidateRename (k : Nat) : Nat :=
  if k = 0 then 1 else if k = 1 then 0 else k

theorem oldBiWOCandidateRename_injective :
    Function.Injective oldBiWOCandidateRename := by
  intro a b h
  unfold oldBiWOCandidateRename at h
  split_ifs at h <;> omega

def oldBiWOAtZeroCode : Formula :=
  ex 2 (twoSidedWOExpandedCode.rename oldBiWOCandidateRename)

theorem oldBiWOAtZeroCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    oldBiWOAtZeroCode.holds M.mem ρ ↔ M.IsOldBiWO (ρ 0) := by
  rw [oldBiWOAtZeroCode, ex_holds]
  simp only [rename_holds M.mem oldBiWOCandidateRename
    oldBiWOCandidateRename_injective, twoSidedWOExpandedCode_correct]
  simpa [oldBiWOCandidateRename, overwrite] using
    (M.isOldBiWO_iff_graph (ρ 0)).symm

/-- Candidate m (slot 0) is an old BiWO subset of A (free slot 9). -/
def oldBiWOCandidateCode : Formula :=
  .conj (oldSubsetCode 0 9 7) oldBiWOAtZeroCode

def oldBiWOCandidateTypes (k : Nat) : Int :=
  if k = 0 ∨ k = 6 ∨ k = 9 ∨ k = 23 ∨ k = 24 ∨ k = 28 then 1
  else if k = 2 then 3 else if k = 25 then 2 else 0

theorem oldBiWOCandidateCode_fits :
    oldBiWOCandidateCode.fits oldBiWOCandidateTypes := by decide

theorem oldBiWOCandidateCode_stratified : oldBiWOCandidateCode.Stratified :=
  ⟨oldBiWOCandidateTypes, oldBiWOCandidateCode_fits⟩

theorem oldBiWOCandidateCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    oldBiWOCandidateCode.holds M.mem ρ ↔
      (∀ x : V, M.mem x (ρ 0) → M.mem x (ρ 9)) ∧
        M.IsOldBiWO (ρ 0) := by
  classical
  simp [oldBiWOCandidateCode, oldSubsetCode, oldBiWOAtZeroCode_correct,
    or_holds, Formula.holds, overwrite, imp_iff_not_or]

end Formula

/-- The complete family of old BiWO subsets of an inhabited A is itself
    an inhabited old set, obtained from the actual comprehension schema. -/
theorem PositiveModel.old_biWO_subset_family_exists {V : Type*}
    (M : PositiveModel V) (A : V) (hA : ∃ a : V, M.mem a A) :
    ∃ C : V, (∃ m : V, M.mem m C) ∧
      ∀ m : V, M.mem m C ↔
        (∀ x : V, M.mem x m → M.mem x A) ∧ M.IsOldBiWO m := by
  obtain ⟨a, haA⟩ := hA
  obtain ⟨S, hS⟩ := M.singleton_exists a
  have hSWO : M.IsOldBiWO S := M.old_biWO_singleton a S hS
  have hSA (x : V) (hxS : M.mem x S) : M.mem x A :=
    ((hS x).mp hxS).symm ▸ haA
  let ρ : Nat → V := fun _ => A
  have hmeaning (m : V) :
      Formula.oldBiWOCandidateCode.holds M.mem (overwrite ρ 0 m) ↔
        (∀ x : V, M.mem x m → M.mem x A) ∧ M.IsOldBiWO m := by
    simpa [overwrite, ρ] using Formula.oldBiWOCandidateCode_correct M
      (overwrite ρ 0 m)
  obtain ⟨C, hC₀⟩ := M.positive Formula.oldBiWOCandidateCode
    Formula.oldBiWOCandidateCode_stratified ρ
    ⟨S, (hmeaning S).mpr ⟨hSA, hSWO⟩⟩
  have hC (m : V) : M.mem m C ↔
      (∀ x : V, M.mem x m → M.mem x A) ∧ M.IsOldBiWO m :=
    (hC₀ m).trans (hmeaning m)
  exact ⟨C, ⟨S, (hC S).mpr ⟨hSA, hSWO⟩⟩, hC⟩

/-- Tarski finiteness supplies a maximal old BiWO subset. A proper subset
    admits the strictly larger candidate constructed above, a contradiction.
    Only inhabitedness of A is needed for this direction. -/
theorem PositiveModel.tarskiFinite_to_biWO_of_inhabited {V : Type*}
    (M : PositiveModel V) (A : V) (hA : ∃ a : V, M.mem a A)
    (hfin : M.IsOldTarskiFinite A) : M.IsOldBiWO A := by
  classical
  obtain ⟨C, hCinh, hC⟩ := M.old_biWO_subset_family_exists A hA
  apply M.tarskiFinite_to_biWO_of_candidate_family A C hfin hCinh
    (fun m hm => ((hC m).mp hm).1) (fun m hm => ((hC m).mp hm).2)
  intro m hmC
  by_cases hcover : ∀ t : V, M.mem t A → M.mem t m
  · exact Or.inl hcover
  · have hpoint : ∃ p : V, M.mem p A ∧ ¬ M.mem p m := by
      by_contra hn
      apply hcover
      intro p hpA
      by_contra hpm
      exact hn ⟨p, hpA, hpm⟩
    obtain ⟨p, hpA, hpm⟩ := hpoint
    obtain ⟨Z, hZ, hZWO⟩ := M.old_biWO_onePointExtension_exists m p
      ((hC m).mp hmC).2 hpm
    have hZA (x : V) (hxZ : M.mem x Z) : M.mem x A := by
      rcases (hZ x).mp hxZ with hxm | hxp
      · exact ((hC m).mp hmC).1 x hxm
      · exact hxp.symm ▸ hpA
    exact Or.inr ⟨Z, (hC Z).mpr ⟨hZA, hZWO⟩,
      (fun x hx => (hZ x).mpr (Or.inl hx)),
      p, (hZ p).mpr (Or.inr rfl), hpm⟩

/-- The requested reverse implication in the original no-empty branch. -/
theorem PositiveModel.tarskiFinite_to_biWO {V : Type*}
    (M : PositiveModel V) (hnonempty : ∀ S : V, ∃ t : V, M.mem t S)
    (A : V) (hfin : M.IsOldTarskiFinite A) : M.IsOldBiWO A :=
  M.tarskiFinite_to_biWO_of_inhabited A (hnonempty A) hfin

/-- Full Tarski / two-sided old well-order equivalence, with exactly the
    original no-empty hypothesis and the original two finiteness predicates. -/
theorem PositiveModel.old_biWO_iff_tarskiFinite {V : Type*}
    (M : PositiveModel V) (hnonempty : ∀ S : V, ∃ t : V, M.mem t S)
    (A : V) : M.IsOldBiWO A ↔ M.IsOldTarskiFinite A :=
  ⟨M.old_biWO_implies_tarskiFinite hnonempty A,
    M.tarskiFinite_to_biWO hnonempty A⟩

/-- Discharges the exact named goal from the original appendix. -/
theorem PositiveModel.tarskiBiWOEquivalence {V : Type*}
    (M : PositiveModel V) : M.TarskiBiWOEquivalenceGoal := by
  intro hnonempty A
  exact M.old_biWO_iff_tarskiFinite hnonempty A

end NFMinusZero


==> anc/Speck-Infinity-main/README.md <==
# NF−0 Specker Infinity — Runs 01–68, with repaired Tarski appendix

**Main proof and separate Tarski appendix: compiled and kernel checked with
Lean 4.24.0.**

`NF0Specker.Run68.infinity` retains the original statement:

```lean
{V : Type*} (M : NF0Specker.Run17.PositiveModel V) :
  ∃ S : V, ¬ NF0Specker.Run17.Finite M.mem S
```

The five main requirements remain **5/5 kernel verified, 0 remaining in
this formalized implication**. The supplied Run68 source, model structures,
and Run17 finiteness definition are preserved. The model is an explicit
premise; this does not construct a model or prove Con(NF).

## Reproduce the checks

```bash
bash run_local_check.sh
```

This fetches the focused pinned Mathlib cache, builds
`NF0Specker.AllWithTarski`, and runs both axiom audits with `--trust=0`.
`lake build` now selects the same complete entry point. For a prepared install:

```bash
lake build
lake env lean --trust=0 AxiomAudit.lean
lake env lean --trust=0 AppendixAxiomAudit.lean
```

`NF0Specker.All` remains available as the independent main proof target.
The included GitHub workflow runs the complete build and both audits.

## Repaired appendix

`NF0Specker/TarskiCodes.lean` replaces three defective literal expansions
with compositional formulas in the original membership/equality grammar.
Lean proves their stratification and exact semantics:

- `twoSidedWOExpandedCode_correct`: reflexivity, transitivity,
  antisymmetry, and old-subset minima and maxima for a homogeneous old graph.
- `evenOldSetExpandedCode_correct`: two disjoint inhabited old blocks
  partitioning the carrier, with an internal bijection.
- `oddOldSetExpandedCode_correct`: a singleton, or two such blocks plus
  a point outside both.

`NF0Specker/TarskiEquivalence.lean` now proves **Tarski finite → BiWO**
and completes the full equivalence. The proof constructs an actual old
singleton order, extends an old order with a fresh greatest point, and uses
positive stratified comprehension to form the inhabited old family of all
BiWO subsets. Tarski maximality then forces a maximal candidate to be the
whole carrier. These constructions are proved, not caller assumptions.

The endpoints are:

- `PositiveModel.tarskiFinite_to_biWO_of_inhabited`: the reverse direction
  for an inhabited old carrier, without a global no-empty premise.
- `PositiveModel.old_biWO_iff_tarskiFinite`: the full equivalence under the
  original explicit no-empty hypothesis.
- `PositiveModel.tarskiBiWOEquivalence`: discharges the exact original
  `TarskiBiWOEquivalenceGoal`.

No predicate or model axiom has changed. `AppendixAxiomAudit.lean` checks
every declaration owned by all three appendix modules, including helpers
and the complete equivalence. No `sorryAx` or axiom outside Lean's standard
logical allowlist is permitted. The main Infinity proof remains independent
of the separate appendix. No further legacy-formula semantics are asserted.

## Evidence and history

- `VERIFICATION_REPORT.md`: authoritative scope and five-step verdict.
- `kernel_check_logs/tarski_equivalence_full_build.log`: successful combined build.
- `kernel_check_logs/tarski_equivalence_axiom_audit.log`: complete appendix axiom audit.
- `kernel_check_logs/final_main_verification.log`: main proof and audit.
- `kernel_check_logs/fresh_equivalence_*.log`: fresh archive build and audits.
- `COMPILATION_REPAIRS.patch`: changes against the original attachment.
- `TARSKI_EQUIVALENCE.patch`: this reverse-implication proof and integration.
- `TARSKI_APPENDIX_REPAIRS.patch`: this appendix repair against the previous
  main-verified package, including the new code and audit files.
- `SOURCE_MANIFEST.json`: original/current hashes and preserved-definition checks.

`checks/legacy/TarskiAppendix.lean.txt` freezes the previously failing source.
The two old unstratifiability proofs in `checks/AppendixObstructions.lean`
apply only to those frozen old formulas. They do not apply to the repaired
codes. To reproduce the historical certificates:

```bash
python3 tools/generate_appendix_obstructions.py
lake env lean --trust=0 checks/AppendixObstructions.lean
```

Earlier run audits, attempt logs, and snapshot comments are historical;
they do not override this report. No compiler or `.lake` cache is bundled.


==> anc/Speck-Infinity-main/REPAIR_AUDIT.md <==
# Runs 1–49 source reconciliation audit

## Actual source-level correction

- Five name collisions detected before repair: `NFMinusZero.Formula`,
  `NFMinusZero.overwrite`, `NFMinusZero.Formula.holds`,
  `NFMinusZero.Formula.fits`, and `NFMinusZero.PositiveModel`.
- Cause: standalone Run04 reusing the same namespace as the later
  canonical NFMinusZero foundation.
- Repair: Run04 moved into `NF0Specker.Run04`, without changing its
  formula, positive comprehension, proofs or finiteness assumptions.
- `NF0Specker.Run17.PositiveModel` was never a same-namespace collision.
  Its semantic translation and model adapter remain in the source.
- Original Run49 now imports Runs 1–48 by ordered Lean modules rather
  than textual concatenation.

## Independent static checks

- Distinct main source declarations scanned: **1074**.
- Exact duplicate fully qualified declarations after repair: **0**.
- Duplicate declarations with optional Tarski appendix: **0**.
- Namespace-end stack errors: **0**.
- Full former Run48 blocks preserved verbatim except isolated Run04
  namespace and new file/module headers: **yes**.
- Run49 added after its actual Run46–48 dependencies: **yes**.
- No new set-theoretic axioms, no `sorry` or replacement of user
  finiteness definitions introduced by repair: **yes**.

## Verification limitation

`lean`, `lake` and `elan` are **not installed** in this execution
environment. The repaired modules have **not been compiled**, and
compilation may reveal other errors (unknown constants, type mismatch,
term failures, assumptions missing, syntax errors). The scanner only
checks obvious duplicate declarations and namespace balance, not Lean
semantic validity. This is a **repaired source layout**, not a complete
verified proof of Infinity.


==> anc/Speck-Infinity-main/RUN50_AUDIT.md <==
# NF−0 Run 50 — exact finiteness → no-nontermination and semantic counterexample bridge

**Verification:** Uncompiled Lean proof candidates. No Lean kernel claims.

## New, checkable proof obligations addressed

1. `run50_rel_iff_exact_edge`: explicit definitional equivalence of two internal Kuratowski graph relations.
2. `run50_noNT_D_from_exact_finite`: derives the exact `hNoNT_D` used by Run 48 directly from the user's `Run17.Finite` predicate (BiWO and no-nontermination). No Dedekind-finiteness axiom.
3. `run50_eliminate_bad_orbit_exact_finite`: removes the Run48 auxiliary `hNoNT_D` hypothesis.
4. `run50_semantic_bad_set_exists`: combines Run 49's 13-quantifier semantic equivalence with Run 46 positive stratified comprehension to construct an inhabited bad set from a real semantic counterexample.
5. `run50_full_orbit_recursion_conditional`: combines 3 and 4, proving P on the orbit from exact all-finite, provided internal orbit closure, terminal/nonterminal steps, E-growth into an actual strict graph L, and strict-order laws.

## Still open

- Discharge each of the terminal/nonterminal and strict growth premises **for the particular** orbit Φ(2_F), rather than leave them as assumptions.
- Prove T(2_F)=2_F with its actual internal witnesses; transport P(2_F) to the internal Frege successor equation n=T(n)+1_F.
- Prove parity complementarity, preservation under T, and reversal under one-point successor **in NF−0 internal graph coding**.
- Run Lean/Lake and fix all actual elaboration errors. Existing and new files remain uncompiled.

## Structural integration

Added only `NF0Specker/Run50.lean`, updated `All.lean` and `AllWithTarski.lean` imports; all earlier substantial Lean modules unchanged.


==> anc/Speck-Infinity-main/RUN50_STATIC_AUDIT.json <==
{
  "all_five_new_theorems_unique": true,
  "old_sources_byte_identical": true,
  "run50_imports_run49": true,
  "no_new_axioms_sorry_admit": true,
  "archive_integrity": "PASS",
  "lean_compilation": "NOT RUN \u2014 no lean/lake/elan binary installed",
  "new_theorems": [
    "PositiveModel.run50_rel_iff_exact_edge",
    "PositiveModel.run50_noNT_D_from_exact_finite",
    "PositiveModel.run50_eliminate_bad_orbit_exact_finite",
    "PositiveModel.run50_semantic_bad_set_exists",
    "PositiveModel.run50_full_orbit_recursion_conditional"
  ],
  "archive_count": 18,
  "lean_modules": 10
}

==> anc/Speck-Infinity-main/RUN51_AUDIT.md <==
# Run 51 — Internal orbit-wide strict growth

## Mathematical result

For a non-singleton positive Frege seed `m`, a witnessed `E(m,n)` edge,
and its **actual least OLD E-closed orbit** `C=Φ_E(m)`, construct an internal
strict Frege comparison graph `L` and prove:

1. `∀ a∈C, a=m ∨ L(m,a)` using `S={m} ∪ {x:L(m,x)}`. `S` is an OLD set:
   the cone exists by inhabited positive comprehension and the union is
   inhabited by `m`. The least-orbit property gives `C⊆S`.
2. `∀ a∈C ∀b, E(a,b) → L(a,b)`. If `a=m`, use the existing local strict-growth
   theorem for non-singleton Frege seeds. Otherwise use the existing local
   growth above a non-singleton seed. The inherited Frege strict-order laws
   provide irreflexivity and transitivity.
3. Hence the Run 50 orbit counterexample-elimination theorem does not need
   independent hypotheses for the growth graph, orbit closure, irreflexivity
   or transitivity. The instance of exact finiteness is unchanged.

## Precise remaining obligations

- Establish the **terminal base** of `Run45OrbitRecursionProperty` for
  EVERY terminal point of this `C` using the Run 42/45 terminal orbit lemmas.
- Establish the **nonterminal implication** for EVERY `a∈C` using
  the Run 44 type-raising and successor-uniqueness bridge, including actual
  witness packing and non-singleton type-raised seeds.
- Supply `m=2_F`, its witnessed non-singleton Frege class and `E` edge, and
  semantic `C=Φ(2_F)` from the initial model.
- Derive `n = T(n)+1_F` as an internally witnessed Frege successor and
  prove the parity contradiction in NF−0.
- Compile all Lean files. No `lean`, `lake`, or `elan` installed in the
  current environment; this module is **UNCOMPILED**, not kernel verified.

This is a mathematical proof **under the displayed Run 51 hypotheses**.
There is no new set-theoretic axiom, Choice, Counting, empty set, or `sorry`.


==> anc/Speck-Infinity-main/RUN52_AUDIT.md <==
# Run 52 — Formal integration of terminal and nonterminal orbit cases

## Mathematical advancement

Under the original all-finite reductio in the *Run17* NF−0 model, the
canonical old-model adapter, a witnessed non-singleton positive Frege
seed `m` with one genuine `E` edge, the boundary witnesses
`E(lambda)=kappa`, and its actual least `E`-closed orbit `C`, the new
source contains an assembled proof candidate for

`∀ a, a∈C → Run45OrbitRecursionProperty E a`.

There are **no longer separate theorem hypotheses** for the terminal
base or nonterminal backward step. The source explicitly:

1. Proves type raising preserves the non-singleton Frege sector by
   constructing two distinct singleton members of USC of the original
   representative.
2. Extracts a Frege representative for every member of `C` using the
   strict-region theorem from Run 51.
3. At terminal `a`, applies the Run 43 exact-finiteness terminal orbit
   theorem and Run 45 terminal witness construction.
4. At nonterminal `a -> b`, unpacks `P(b)` into six concrete witnesses,
   builds the missing `T(a)` and orbit/length witnesses, proves
   `E(T(a))=T(b)`, and applies the Run 44 cardinal-successor recursion
   with successor functionality obtained from the Run 34/43 adapters.
5. Instantiates Run 51's no-nontermination counterexample elimination.

The work preserves the original two-condition `Finite` and **does not**
use Choice, Counting, NF Infinity, or an already existing NF model.

## Verification

**UNCOMPILED**. No Lean, Lake or Elan executable was available. Static
name/dependency checks and ZIP integrity tests do not establish Lean
elaboration or kernel verification. In particular, upstream Run49–51
proof candidates remain unverified, and this assembly inherits their
possible errors.

## Remaining precise obligations

- Instantiate the boundary data and the seed `m=2_F` with an actual E edge,
  including a concrete witness of `T(2_F)=2_F`.
- Reify the semantic successor `P(2_F)` into the cardinal equation
  `n=T(n)+1_F` for `n=|Phi(2_F)|`, in the original stratified theory.
- Prove parity preservation under T and reversal under the one-point
  successor, in **the same internal arithmetic** (avoid external mod-2
  reasoning unless its old-set coding and induction bridge are proved).
- Compile the modular Lean 4 source, fix elaboration/logic errors, and
  check the final theorem kernel-side. No full Infinity theorem yet.


==> anc/Speck-Infinity-main/RUN52_STATIC_AUDIT.json <==
{
  "source_exists": true,
  "lean_module_count": 12,
  "run52_lines": 205,
  "missing_referenced_declarations": [],
  "import_cycles": false,
  "lean_compiled": false,
  "kernel_verified": false
}


==> anc/Speck-Infinity-main/RUN53_AUDIT.md <==
# Run 53 — Two-point type-raising fixed point and successor endpoint

## Actual new mathematical proof candidates

1. `run53_twoPairGraph_exists`: creates the graph with exactly two
   Kuratowski edges using inhabited positive pairing, and proves its
   membership specification.
2. `run53_twoPointBijection_exists`: supported bijection between any two
   exactly-two-member internal sets.
3. `run53_twoFrege_typeRaise_fixed`: for a genuine two-element Frege
   representative A, builds A ≈ USC(A) by internal graph and concludes
   `PositiveTypeRaise two two` (no axiom of Counting).
4. `run53_orbit_property_at_fixed_seed`: under an actual orbit C and
   witnessed property P(seed), uses T-functionality, uniqueness of the
   least orbit and Frege-class uniqueness to derive the exact witnessed
   successor `Succ(T(n),n)` with n=|C|.
5. `actual_two_seed_gives_final_successor`: applies Run52 to a genuinely
   two-member witness of the 2_F seed.
6. `actual_two_seed_final_successor_no_valuation`: also constructs
   both copies of the same E graph in the syntactic valuation and
   derives E-functionality from the original exponentiation relation.
7. `run53_parity_contradiction_if_laws`: discharges the *pure logical*
   contradiction conditional on explicit preservation and toggling laws.

## Mathematical distinction

The source **does not** prove internal parity preservation under T or
parity reversal under a one-point Frege successor. Those are still
outstanding, even though the old Tarski appendix contains expanded
stratified parity formulas. Neither this file nor upstream dependencies
has been kernel checked. The final Infinity theorem is NOT proved.

## Runtime audit

No `lean`, `lake`, or `elan` executable was found on PATH. The static
checks below concern imports, source names and archive integrity only.


==> anc/Speck-Infinity-main/RUN53_STATIC_AUDIT.json <==
{
  "archive": "/mnt/data/NF0_Specker_Runs01_to53_REPAIRED_MODULAR_UNCOMPILED.zip",
  "sha256": "2fc5d01d69e3e41e41eaefcc806bbc31bef16dcea3d6a75e8fddd45a88e470ad",
  "files": 26,
  "lean_modules": 13,
  "run53_lines": 276,
  "kernel_verified": false,
  "toolchain_on_path": false
}

==> anc/Speck-Infinity-main/RUN54_AUDIT.md <==
# Run 54 — internal parity and USC transport

## Exact new semantic definitions

`Run54EvenOldSet M A`: an old-set partition A = X ∪ Y into disjoint sets,
with a *genuine internal* `BijectionGraph G X Y`.

`Run54OddOldSet M A`: A is an internal singleton, or A is the one-point
extension of an `Run54EvenOldSet`.

Under no-empty these match the positive even/odd reading in the Tarski
appendix. The *formal equivalence with the appendix's huge first-order
codes* is **not yet proved**.

## New theorem candidates

1. `run54_even_USC`: singleton collection of an internally even set is even;
   uses the existing `uscBijection_lifts` proof rather than assuming an
   unstratified global singleton map.
2. `run54_singleton_USC`: singleton collection of a singleton is a singleton.
3. `run54_onePoint_USC`: T transports one-point extensions, with a specific
   fresh singleton as witness.
4. `run54_odd_USC`: singleton collection of an internally odd set is odd.
5. `run54_even_extension_is_odd`: one-point extension of an internally even
   set has an odd witness, without an empty set.

## Mathematical gap to the full parity contradiction

- Show these semantic predicates coincide with the appendix's *stratified*
  even/odd formulas, including their parameter/type assignments.
- Prove invariant under arbitrary internal bijections of old representatives,
  allowing parity to be defined on Frege classes.
- Prove odd → even on adjoining a point; exclusivity and exhaustiveness of
  parity on all-finite positive sets (without Choice or Counting).
- Apply parity on Frege classes to `Succ(T(n),n)` from Run 53.

## Verification

All new proofs are uncompiled candidates. No Lean/Lake/Elan executable on
PATH; none of these proofs is kernel verified. Existing older modules also
remain uncompiled. No `sorry`, `admit`, or new `axiom` is introduced.


==> anc/Speck-Infinity-main/RUN55_AUDIT.md <==
# Run 55: status after interruption

## What happened
Run 55 stopped after the initial progress update. There was no completed theorem, proof compilation, or ZIP in that interrupted attempt. This package is the resumed incremental work.

## Mathematical development
Let B = X ∪ Y, X∩Y=∅, G:X↔Y an internal bijection; C=B∪{p}, p∉B; D=C∪{q}, q∉C. Hence p≠q. Form positive old sets Xp=X∪{p} and Yq=Y∪{q}, and an old graph H for G extended by the pair (p,q). These two blocks cover D, are disjoint, and are internally equinumerous. Thus D is even.

The new theorem `PositiveModel.run55_two_fresh_points_make_even` proves the covering and disjointness parts **conditionally on the explicitly supplied OLD-set block-extension witnesses and OLD-graph bijection witness**. It does not construct H. The missing task is to connect the newer source's `appendOnePairGraph_exists` / `appendOnePair_isBijection` to the older `BijectionGraph` representation, or build a direct old-graph extension by positive comprehension.

## Other remaining parity obligations
- Singleton → two-element even: specialize the existing two-point bijection construction.
- Equinumerosity invariance of evenness and oddness via graph images and restrictions.
- Exclusivity and exhaustiveness of parity under exact `Finite`, with no Choice or Counting.
- Semantic correspondence of parity predicates to the expanded first-order parity formulas.
- Apply the two parity laws to `Succ(T(n),n)` from Run 53.

## Lean status
This archive is **uncompiled**. `lean`, `lake`, and `elan` executables were not found on PATH or in the checked standard locations. No theorem has been kernel verified. It preserves all prior modular source. No new set-theoretic axioms or `sorry` declarations are introduced by the Run 55 patch.


==> anc/Speck-Infinity-main/RUN56_AUDIT.md <==
# Run 56 audit — internal parity successor

## Concrete advance

The source constructs the OLD Kuratowski edge `<p,q>`, then its singleton, then H = G ∪ {<p,q>} using positive stratified comprehension. Its edge relation is proved equivalent to the original G edge or the fresh pair. It establishes that H is an OLD internal bijection X∪{p} → Y∪{q}, with p∉X and q∉Y.

The proof also constructs X∪{p} and Y∪{q} as OLD sets and derives the entire semantic odd-to-even successor theorem. A singleton A plus one fresh point is partitioned into A and {q}; the other oddness case is an even B extended twice.

No new axioms, Choice, Counting, empty set, or external bijection graph is used.

## Dependencies actually reused

* `PositiveModel.kuratowski_pair_exists`, `kuratowski_pair_injective`
* `PositiveModel.singleton_exists`, `binary_union_exists`
* `PositiveModel.run45_old_singletons_equinumerous`
* `PositiveModel.run55_two_fresh_points_make_even`
* `PositiveModel.IsOldOnePointExtension`, `BijectionGraph`, `Run54OddOldSet`, `Run54EvenOldSet`

## Verification

This is an **uncompiled Lean proof candidate**. `lean`, `lake`, and `elan` were not available on PATH. Namespace and dependency checks are static, and finite combinatorial tests are not set-theoretic or Lean verification.

## Open obligations

1. Transport parity through internally represented bijections to Frege classes.
2. Prove semantic parity is exclusive and exhaustive for every set under the exact all-finite reductio, using internal induction and supported relation graphs.
3. Prove correctness/stratification of the separate first-order even/odd codes.
4. Apply these laws to the Run53 internal `Succ(T(n),n)` theorem.
5. Compile and kernel verify the cumulative source.


==> anc/Speck-Infinity-main/RUN57_AUDIT.md <==
# Run 57 — Internal parity transport audit

## What this run develops

Under the original homogeneous OLD positive NF−0 set structure:

1. `run57_image_of_onePointExtension`: A genuine internal bijection G:A≈A′
   maps the positive base B in A=B∪{p} to a genuine old image B′, and
   p to p′ with A′=B′∪{p′} and p′∉B′.
2. `run57_singleton_bijection_image`: singleton carriers map to singleton
   carriers under an internal bijection.
3. `run57_conjugated_graph_exists`: actual OLD positive comprehension
   constructs K(u,v) ↔ ∃x,y [G(x,u)∧H(x,y)∧G(y,v)], where H witnesses
   an equal-halves partition in the source. The K formula is stratified;
   its three graph atoms all use elements at the same formal type.
4. `run57_even_bijection_transport`: transport the two positive halves
   via the internally represented images and conjugated K.
5. `run57_restrict_bijection_to_image`: positive comprehension constructs
   a supported restriction of G to a nonempty subset and its internal image.
6. `run57_odd_bijection_transport`: singleton or even+fresh-point parity
   transports using the previous results.

## Mathematical status

These steps show that **semantic evenness and oddness are invariant under
internally represented equinumerosity**, provided the intended semantics and
previous OLD bijection and positive comprehension lemmas are valid. The theorem
statements do not add Choice, Counting, external function images, an empty
set, or extra NF−0 axioms.

## Verification status

**UNCOMPILED.** `lean`, `lake`, and `elan` were not available in this
runtime. The independent script checks the actual formal type assignments
for all graph atoms and finite permutations, but is not a Lean elaboration
or kernel verification. Prior modules and new proof terms may contain
compiler errors; those are not declared resolved.

## Remaining mathematical obligations

- Prove parity **exclusivity** (a genuine positive finite set cannot be both
  semantically even and odd) in the original NF−0 theory without Choice or
  Counting. This must use internal cardinal arithmetic and the user's exact
  finite condition, not external finite cardinality.
- Prove parity **exhaustiveness** for every positive Frege natural under the
  all-finite reductio, via the stratified induction schema.
- Prove correctness of the Tarski appendix's first-order parity formulas
  against `Run54EvenOldSet` and `Run54OddOldSet` and then transfer parity to
  Frege classes.
- Apply the parity laws to `Run53`'s
  `IsPositiveFregeSuccessor (T n) n` and check the full proof in Lean.

## Source management

The previous repaired modular Runs 1–56 project is retained. This patch
adds `NF0Specker/Run57.lean`, updates `All.lean`, and includes this audit
and independent checker. GitHub upload has not occurred.


==> anc/Speck-Infinity-main/RUN58_AUDIT.md <==
# Run 58 — parity on Frege classes and the exact remaining finiteness lemma

## Source-level progress

`NF0Specker/Run58.lean` (importing the unchanged Run 57) adds:

- `Run58EvenFrege` and `Run58OddFrege` using *genuine* internally represented old sets and Frege classes.
- `run58_even_at_representative` / `run58_odd_at_representative`: any representative of an even/odd Frege class has that parity; invokes actual Run 57 bijection transport.
- `run58_even_typeRaise` / `run58_odd_typeRaise`: type-raising preserves Frege parity, by Run 54 USC transport.
- `run58_even_successor_odd` / `run58_odd_successor_even`: parity flips under the internal witnessed Frege successor, using Runs 54 and 56.
- `run58_singleton_not_even`, `run58_singletonFrege_odd`, `run58_singletonFrege_not_even`: witnessed singleton parity base and internal disjointness proof.
- `run58_final_parity_reduction`: from `PositiveTypeRaise n tn`, `IsPositiveFregeSuccessor tn n`, and *parity exclusivity and exhaustiveness at n*, derive `False`. The last two hypotheses remain explicit and are NOT established here.

The previous Run 53 source supplies a candidate for the first two hypotheses at the orbit cardinal, but has not been compiled. No internal arithmetic assumptions were added.

## New mathematical route toward exclusivity — descent by deleting two points

Let A be an internal positive set that is **both** even and odd in the exact Run 54 semantic senses.

1. `Even(A)` supplies two disjoint nonempty halves `X`, `Y` covering A, and an internal bijection `F:X→Y`. Thus there is an internal fixed-point-free pairing of all points of A.
2. `Odd(A)` cannot be the singleton case, since the two disjoint inhabited halves of an even set rule out a singleton. Hence A=B∪{p}, p∉B, and B is even, with a second internal equal-halves pairing.
3. The even pairing of A matches `p` with some `q≠p`. Because A=B∪{p}, q∈B.
4. The even pairing of B matches q with another point `r≠q`. Since r∈B, r≠p.
5. Construct A' = A\{p,q} = B\{q}. The element r witnesses its inhabitation. The removal of the matched pair (p,q) from A's even pairing restricts that pairing to the remainder A', making A' even. Both restricted halves must be nonempty: otherwise bijectivity would force A' empty, contrary to r∈A'.
6. Removing q from B's even pairing leaves r unmatched. If B\{q,r} is inhabited, it inherits an even pairing, so A'=(B\{q,r})∪{r} is odd. If B\{q,r} is not inhabited, A' is the singleton {r}, also odd. This case split is essential because NF−0 does not provide an empty set.
7. Hence A'⊊A is a nonempty **smaller set with both parities**.

Provided the actual parity predicates admit the intended stratified first-order codes, positive comprehension constructs, from any alleged bad A, the inhabited set

`D={S:S⊆A and Even(S) and Odd(S)}`.

The restricted proper-subset relation `R(S,T) :⇔ T⊊S` on D is irreflexive, transitive, nonterminating (Step 7), and has an inhabited graph. This contradicts the *second*, no-nontermination clause of the user's original `Finite(D)`. Therefore no internally finite set can be both even and odd.

**Status:** The descent argument is a mathematical proof blueprint with explicit witnesses and treatment of positive/nonempty comprehension. It is **not** implemented in Lean here: internal restriction/complement graph lemmas, the formal parity-code correctness theorem, and construction of `D` and `R` remain. Do not count parity exclusivity as formally proved.

## Exhaustiveness route

Apply the user's all-finite **stratified induction schema** to the stratified predicate `P(n) := Run58EvenFrege(n) ∨ Run58OddFrege(n)`. The singleton Frege cardinal is odd; both successor-step cases are now source-level candidates in Run 58. Remaining: establish the formula-code semantics/stratification for the exact Frege parity predicate, and apply the previously developed (uncompiled) induction schema. This does **not** require modulo-three or Counting.

## Verification

- `lean`, `lake`, and `elan` unavailable in the present runtime.
- New Run 58 theorem statements are internally typed against names read directly from Runs 53–57; a static name check is included in `Run58_Checks.py`.
- This is **uncompiled source**, not Lean kernel verification. A prior combined source had duplicate names; this patch is appended only to the repaired modular project.
- No axiom, sorry, or admit added.

## Next exact obligations

1. Internally construct the two-pair deletion and matching restrictions, splitting the potentially empty remainder case as above. Prove the `bad ⇒ smaller bad` lemma.
2. Complete semantic correctness of the appendix's stratified parity formulas, form D and R by inhabited comprehension, and apply the exact finite no-nontermination clause for exclusivity.
3. Apply the uniform stratified induction schema to exhaustiveness at the actual orbit cardinal.
4. Specialize Run 58 `final_parity_reduction` with the Run 53 witnessed successor, after compilation.
5. Begin Lean compiler debugging on the repaired modular project; this has yet to happen.


==> anc/Speck-Infinity-main/RUN59_AUDIT.md <==
# Run 59: Internal matched-pair deletion witness

## Source inspected
The new module imports `NF0Specker.Run58` from the repaired modular development. It uses the exact `Run54EvenOldSet` and `Run54OddOldSet` predicates, `BijectionGraph`, `IsOldOnePointExtension`, `singleton_exists`, and `nonempty_difference_exists` already defined in the original NF−0 model.

## New Lean source candidates

- `PositiveModel.Run59Matched A p q` preserves the **actual matched graph edge** of a balanced partition in either orientation, not just the claim that `q` is distinct from `p`.
- `run59_matched_partner_exists`: for any member `p` of an even OLD set A, obtains a member q of the opposite block, different from p and related by the actual internal bijection graph.
- `run59_even_odd_two_point_remainder`: from both parities of A, rules out the singleton case; obtains an even OLD set B, fresh p with A=B∪{p}, p's matched partner q in B, and q's matched partner r in B. Proves p,q,r pairwise distinct. Constructs OLD R=B\{q} by **inhabited positive difference comprehension**, with witness r, and shows R=A\{p,q}, r∈R and p∈A\R.

## Why this matters
The previous Run 58 parity-exclusivity sketch invoked deletion of two points and said the remainder was nonempty. Run 59 now supplies the actual witnesses, matching evidence and internal positive-comprehension set needed to make that step valid in NF−0. It does not assume an empty OLD set, a choice function, Dedekind finiteness, Counting, or Infinity.

## Precisely what remains
1. Restrict the even matching of A after removing its matched pair p,q, preserving evenness of R. This requires internally represented restrictions and the nonempty halves justified using r.
2. Restrict B's even matching after deleting q and its partner r; where the residual is empty, prove R={r} is odd; where inhabited, prove R is an even residual plus {r}. These two cases must remain separate in NF−0.
3. Prove the stratified formula codes express exact semantic parity, and construct the inhabited set of all both-parity OLD subsets together with its internally represented nonterminating proper-subset relation. Apply the user's exact all-finite NoNT clause for parity exclusivity.
4. Establish exhaustiveness via stratified induction and then the final contradiction from Run 53 and Run 58. Compile all Lean modules and repair elaboration errors.

## Verification
This is source-level mathematical and Lean development. No Lean/Lake/Elan compiler is present here; no kernel verification. Static checks and ZIP integrity checks alone cannot establish well-typed Lean proofs. The eight formal milestones remain 0/8 kernel verified.


==> anc/Speck-Infinity-main/RUN60_AUDIT.md <==
# Run 60 audit — parity descent through internal matchings

## Mathematical target and proof

Work in NF−0 under the exact all-finite hypothesis, with the positive-comprehension constructors already present in `ExponentOrbit.lean`.

The original semantic definitions are:
- `Run54EvenOldSet A`: an internal partition `A = X ⊔ Y` and an OLD Kuratowski bijection `G : X ≈ Y`.
- `Run54OddOldSet A`: a singleton, or a one-point extension of an internally even OLD set.

Run 59 produces `A` even AND odd, points `p,q,r` and a *nonempty* `R=A\{p,q}`. The points `p,q` are matched in the first perfect matching (for A), while `q,r` are matched in the second matching (for B=A\{p}). The witness `r∈R` avoids any invocation of empty comprehension.

**Even remainder:** orient the matched `p,q` in the bijection `G:X→Y` as `u∈X`, `v∈Y`. A survivor in `R` either lies in X, or its G-preimage is in X. In either event there is an inhabitant of `X\{u}`. Construct `X'` by *inhabited difference* and `Y'=G``X'` by the already existing *inhabited graph-image* constructor; construct the genuinely OLD restricted bijection `K:X'≈Y'` via Run 57. Show `R=X'⊔Y'`, hence `Even(R)`. The two orientations are handled explicitly.

**Odd remainder:** the Run 59 remainder is `R=B\{q}`, where `q` and `r` are matched by B's bijection. If `B\{q,r}` is inhabited, construct it internally, apply the even deletion result to B, and show R is its one-point extension by r. If not inhabited, R is the singleton `{r}`. Therefore `Odd(R)` without forming an empty OLD set.

Consequently every doubly-paritied OLD A has a proper internally represented OLD subset R which is also even and odd.

**Conditional exclusivity:** If positive stratified comprehension supplies the inhabited OLD set D of all doubly-paritied subsets of A, and an OLD graph L representing strict reverse inclusion on D, the preceding descent makes L nonterminating. Its strict proper-inclusion relation is irreflexive and transitive. This contradicts the *exact user's two-condition* `Finite` predicate via Run 50. The theorem `run60_parity_exclusive_of_internal_bad_graph` proves this implication at source level **with D and L explicitly supplied as hypotheses**. Their comprehension witnesses, formula correctness and kernel checks remain open.

## New source declarations

- `run60_delete_matched_pair_even_oriented`
- `run60_even_odd_remainder_even`
- `run60_even_odd_yields_proper_even_subset`
- `run60_odd_remainder_of_matched_pair`
- `run60_odd_remainder_from_run59`
- `run60_even_odd_yields_proper_bad_subset`
- `Run60Proper`
- `run60_proper_trans`
- `run60_parity_exclusive_of_internal_bad_graph`

The source has **no** `sorry`, `admit`, or newly introduced axioms, but this does not imply it elaborates.

## Checks performed

- Static file/namespace checks and existence of referenced previous declarations (not typechecking).
- Independent ordinary finite tests: 118 even-remainder witness instances, 119 odd-remainder witness instances. These are not tests of internal NF−0 coding.
- `lean`, `lake`, `elan` were not available. No Lean kernel verification was performed.
- Archived module layout maintained; original finiteness predicate unchanged.

## Next obligations

1. Write genuinely stratified `Formula` codes denoting `Run54EvenOldSet` and `Run54OddOldSet`, including all required Kuratowski graph clauses, and prove their semantic equivalence.
2. Use inhabited positive comprehension to construct D and the proper-subset graph L, *not* add them as axioms or hypotheses in the final theorem.
3. Instantiate `run60_parity_exclusive_of_internal_bad_graph` to obtain unconditional parity exclusivity under all-finite.
4. Prove parity exhaustiveness by the exact stratified induction theorem, then apply Run58's final successor contradiction; compile all preceding source first.

**Project eight-stage count: 0/8 kernel-verified, 8/8 remaining.** Stage 7 remains partial, stage 8 outstanding. All other statuses unchanged (1,2,4,5,6 partial; 3 outstanding/bypassed).


==> anc/Speck-Infinity-main/RUN61_AUDIT.md <==
# Run 61 source and mathematical audit

## New constructions

1. `Formula.run61ProperCode` is a first-order definition of proper inclusion on two homogeneous OLD objects. The explicit witness of strictness makes the relation nonempty in the intended proof.
2. `run61ProperCode_fits` proposes a concrete type assignment for the complete formula: compared sets at type 1, elements at type 0.
3. `run61_proper_graph_exists` invokes the existing `internal_graph_of_type_level_formula` theorem, using the Run60 two-point remainder as the witness. This constructs a single OLD Kuratowski graph of *all* proper inclusions.
4. `run61_parity_exclusive_of_bad_family` applies exact NoNT on D with that global graph. A graph restricted to D is NOT needed; all the required properties are checked only for points in D.
5. `run61_parity_exclusive_of_code` constructs the inhabited bad family D directly by the original positive comprehension schema, provided a verified stratified code for its precise parity semantics is supplied.

## Mathematical dependencies and limitations

- The only remaining parity-exclusivity encoding obligation is to produce ONE formula `φ` and verify both `φ.Stratified` and its semantic equivalence with `B⊆A ∧ Even(B) ∧ Odd(B)`. The optional Tarski appendix has expanded even/odd codes but does NOT yet have those semantic equivalences. The formula's existence is not assumed as an NF−0 axiom; it is an explicit theorem parameter at the current interface.
- The existing Run60 deletion matching lemmas and prior modules are UNCOMPILED. This patch does not certify them.
- Parity exhaustiveness for every positive Frege natural, the final contradiction and integrated Lean certification remain open.
- No Lean compiler, Lake, or Elan found here. All new Lean declarations remain UNCOMPILED candidates.

## Static checks

- Source import: `Run61` imports `Run60`, `All` imports `Run61`.
- No `sorry`, `admit`, or new `axiom` in Run61 source.
- Proper subset semantics checked independently on all pairs of metatheoretic subsets of universes of size 1..6: 5460 cases passed. These finite Python checks are NOT tests of NF−0 or Lean kernel verification.


==> anc/Speck-Infinity-main/RUN62_AUDIT.md <==
# Run 62 — Revised parity formalization (uncompiled)

## Why this patch replaces the earlier parity endpoint

The user's precise definition is `Odd(X) := ¬Even(X)`. Consequently
`Even(X) ∨ Odd(X)` and `¬(Even(X) ∧ Odd(X))` are first-order tautologies,
not induction theorems and not consequences of finiteness. Runs 58–61's
long exclusivity descent is **not needed** for the final contradiction.
The old modules remain in the archive for historical dependencies but are
superseded for the final parity endpoint by Run62.

## What this run actually does

1. `Formula.run62OddCode` is literally negation of any existing even formula;
   its stratification certificate and its semantics follow definitionally.
2. `Formula.run62UnderlyingCode` has variables a:0, W:1, s:2, z:3,
   with integer types 0,2,1,0. Thus `s∈W`, `s={a}` are stratified.
3. `run62_underlying_of_USC_subcollection` uses **positive comprehension**
   to recover X={a: some singleton of a is in W} from any inhabited old
   subset W of USC(A), then proves W=USC(X), X⊆A, and X inhabited.
4. `run62_even_USC_reflects` applies this twice to the halves UX, UY of
   an even USC(A), then uses the existing `uscBijection_descends` theorem
   to obtain an actual INTERNAL bijection X↔Y. This is the converse of
   the prior `run54_even_USC` direction.
5. `run62_even_typeRaise_iff` deduces the genuine Frege-cardinal equivalence
   Even(n) ↔ Even(T(n)). `run62_odd_typeRaise_iff` is its negation.
6. `run62_final_contradiction_from_flip` proves the final logical
   contradiction using one and only one still-unproved parity premise:
   Even(p) ↔ ¬Even(q) for the witnessed successor Succ(p,q).

## Remaining mathematical arithmetic lemma

For a nonempty finite NF−0 set X and p∉X, show

    Even(X) ↔ ¬Even(X∪{p}).

One short proof first proves the two-point lemma

    Even(X) ↔ Even(X∪{p,q})

for distinct fresh p,q. Given a perfect matching on the extended set,
either p and q match each other (remove that pair), or they match two
members r and s of X (replace these two pairs by the pair r,s). Both
operations leave an internal perfect matching of X, with all resulting
objects inhabited. The converse adjoins (p,q) as a matched pair.
Now apply the previously developed positive stratified induction schema:
for any one-point extension X=Y∪{q}, the induction hypothesis gives
Even(X)↔¬Even(Y), while the two-point lemma gives
Even(X∪{p})↔Even(Y). Base X singleton: not even; its two-point extension
to a pair is even. This establishes the finite one-point reversal.
The internal Kuratowski graph codings for those two-point matching swaps
and the invocation of induction are not yet checked in Lean.

## Verification

**NOT COMPILED; NO LEAN KERNEL VERIFICATION.** This file may still need
Lean syntax/elaboration repairs. In particular the `simp` proof for
`run62UnderlyingCode_fits` must be checked by Lean rather than inferred
from a static analysis. The old modules also remain uncompiled.
The exact two-condition finiteness predicate and all previously agreed
NF−0 axioms are unchanged. No new axioms, Choice or Counting were added.

## Next step

Prove the internal two-point matching-switching lemma; apply general
stratified induction to obtain the one-point reversal, lift via Frege
representative transport, specialize to the Run53
`IsPositiveFregeSuccessor` endpoint, and compile the resulting modules.

## Actual Run53 specialization

The theorem `NF0Specker.Run62.two_seed_contradiction_of_even_successor_flip`
invokes the actual Run53 two-point orbit endpoint, with its detailed
witnesses, and deduces `False` from just the one-point Even-flip theorem.
No new set-theoretic axiom or independent Odd predicate occurs. The numerous
Run53 hypotheses are **still mathematical construction premises** and the
full theorem `NF−0 ⊢ ∃x ¬Finite(x)` has not been established.


==> anc/Speck-Infinity-main/RUN62_MANIFEST.md <==
# Run62 source hashes

* `NF0Specker/All.lean` — SHA256 `846bef1ffe6b8ff7caa6a25fbb62f3dc8d8d88e2a655e89bd8df9475e2d375f0`
* `NF0Specker/Run53.lean` — SHA256 `419c4c2b11dd237c17d3306a9a6f9377cf9b8b8e516b51a07a9b17e298a41e3c`
* `NF0Specker/Run62.lean` — SHA256 `f6c99df979bf136ea5c57ff73511f6ca2b1d61331a1436c6838ed8147519be37`
* `RUN62_AUDIT.md` — SHA256 `30bfa6692e74031ca1b9549c029a1e35547e7fc5d82aff3571a98c0efbe7b41f`
* `lakefile.toml` — SHA256 `ea5c3ce4d84330af9c53c6e4bc8aa1db8d065cab23ff8f18aea7912c98339e56`
* `lean-toolchain` — SHA256 `42779d67b81608af8a12aa4328d2ab47ca201925b3b2bd68369587b5340bb434`

UNCOMPILED. No kernel verification claimed.


==> anc/Speck-Infinity-main/RUN63_AUDIT.md <==
# Run 63 — One-point parity reversal: induction reduction

**Status: uncompiled Lean source candidates.**

## Concrete progress
- Constructed both internal extended half-sets and the augmented Kuratowski bijection for the forward implication Even(A) → Even(A∪{p,q}), reusing the actual Run56 constructors.
- Proved at source level the induction base for the *single* predicate FlipAt(A) using singleton-not-even and singleton-plus-one-even.
- Developed the full successor induction step from the two-point parity equivalence using only propositional logic.
- Reduced the final Run53/Run62 contradiction to exactly two outstanding *internal* obligations: **reverse** two-point matching and a stratified induction instance for FlipAt. The forward implication is now discharged by `run63_even_two_extensions`; the endpoint theorem explicitly accepts only the reverse implication.

## Outstanding
1. Reverse two-point matching: from Even(A∪{p,q}) construct internally Even(A), including rerouting when p,q are matched to distinct partners and when a restricted graph would be empty. The abstract rewiring is straightforward, but its positive-comprehension graph construction has not yet been coded.
2. Prove the single semantic induction premise `hIndFlip` comes from an actual stratified first-order predicate with allowed parameters and the exact all-finite NF−0 induction theorem. `hIndFlip` is an EXPLICIT theorem hypothesis here, not a new axiom.
3. Actual Lean compilation and kernel verification of all upstream modules.

## Mathematical pairing check
For each finite perfect matching on A ∪ {p,q}: if p,q are partners, delete that pair. Otherwise p is paired with r and q with s; remove (p,r),(q,s) and add (r,s). This gives a perfect matching on A. Tested 11,463 matchings of sizes 4,6,8,10,12; this is NOT a proof about internally represented NF−0 graphs.

## Environment
`lean`, `lake`, and `elan` were not found on PATH in this session. No claims of successful compilation.

## Eight-stage status
Stages 1,2,4,5,6,7 partial; stages 3,8 outstanding. 0/8 fully kernel verified, 8/8 remaining.


==> anc/Speck-Infinity-main/RUN64_AUDIT.md <==
# Run 64 — parity matching repair audit

## Actual source inspected
`NF0Specker/Run63.lean`, `Run60.lean`, `Run57.lean`,
`Run56.lean` and `ExponentOrbit.lean` from the Run 63 modular project.
No `lean`, `lake`, or `elan` executable was found in the runtime.

## Newly developed source-level candidates

- `Formula.run64RerouteCode`, its explicit type assignment, stratification
  certificate, and semantic correctness theorem.
- `PositiveModel.run64_edgeRerouteGraph_exists`: uses the existing
  homogeneous `internal_graph_of_type_level_formula`, and obtains an
  inhabitant from the newly inserted Kuratowski edge `(r,v)`.
- `PositiveModel.run64_oppositeHalf_rewire_bijection`: when old pairs are
  `p↦v` and `u↦q` with `p≠u`, constructs the internal bijection between
  `X\{p}` and `Y\{q}`. This is the unpaired opposite-half case.

The generalized graph construction represents the relation
`H(x,y) ↔ (G(x,y) ∧ x≠p ∧ x≠u) ∨ (x=r ∧ y=v)`.
All constructed graphs are witnessed as nonempty; no Choice, Counting or
empty set is invoked.

## Complete mathematical case split (finite perfect matchings)

Let `C` be even with halves `X,Y`, graph `G:X≅Y`, and let `A=C\{p,q}`
be a **nonempty** old set, where `p≠q`. There are three cases:

1. **Matched together.** If `p∈X`, `q∈Y`, `G(p)=q` (or reversed), restrict
   `G` to the surviving halves. This is precisely the previously developed
   `run60_delete_matched_pair_even_oriented` construction.
2. **Opposite halves but not matched.** With `G(p)=v`, `G(u)=q`, one has
   `p≠u` and `v≠q`; replace `p↦v,u↦q` by `u↦v`. The new graph is a
   bijection `X\{p} ≅ Y\{q}`. The Run 64 source constructs this graph.
3. **Same half.** If `p,q∈X`, write `G(p)=v`, `G(q)=w`, with `v≠w`.
   Then a new partition is `X'=(X\{p,q})∪{v}` and `Y'=Y\{v}`.
   Retain old `G` edges except those from `p,q`, and add `v↦w`.
   The `p,q∈Y` case is symmetric using the inverse graph.
   **The graph primitive is present, but the corresponding internal
   `X',Y'` comprehension and full BijectionGraph proof remain to be written.**

In all cases the matching repair is finite and explicit; no external choice
of infinitely many partners is needed. The known condition `A≠∅` avoids
an illegal empty-set comprehension in the case `C={p,q}`.

## Independent checks

The independent script verified 53,694 finite matching cases for matched,
opposite-unmatched, and same-half rewiring, and verified the graph formula's
formal type assignments. **These are not Lean kernel checks.**

## Precise remaining obligations

1. Build the internal partition `X',Y'` and bijection for the same-half case,
   plus the inverse-symmetric case. Conclude full two-point evenness invariance.
2. For induction, code `Run63FlipAt` as a stratified first-order property
   of positive Frege cardinals (or prove a homogeneous all-set induction
   instance) and prove its semantic correctness. Run 63 currently has
   `hIndFlip` as an EXPLICIT PREMISE; cardinal induction alone does not
   automatically discharge an arbitrary all-set induction statement.
3. Derive the one-point parity flip and insert it into the Run 62 final
   contradiction. Compile and repair all imported modules with Lean 4.24.

**Current status: source-level uncompiled proof candidates; no certified
Infinity theorem. Eight-stage count: 0/8 fully kernel verified.**


==> anc/Speck-Infinity-main/RUN65_AUDIT.md <==
# Run 65 audit — simplified parity, same-half and full reverse two-point matching

**Status:** Source-level Lean 4.24 candidates. **NOT COMPILED, NOT KERNEL VERIFIED.** The container has no `lean`, `lake`, or `elan` toolchain. The earlier dependent modules are also uncompiled.

## User's parity definition

`Even(A)` is an internal partition `A = X ∪ Y`, `X ∩ Y = ∅`, with a genuine OLD Kuratowski-coded bijection `G : X ≃ Y`. `Odd(A) := ¬Even(A)`; excluded middle provides parity exhaustiveness and exclusivity without any other matching or induction lemma.

## Achieved at source level in Run 65

1. **Same-half graph rerouting.** For `p,q ∈ X`, with `G(p)=v`, `G(q)=w`, build the internal graph
   `H(x,y) ↔ (G(x,y) ∧ x≠p ∧ x≠q) ∨ (x=v ∧ y=w)`.
   Old injectivity gives `v≠w`; disjointness gives `v∉X`. The two new blocks are `(X∪{v})\{p,q}` and `Y\{v}`. The graph is total, injective, onto, and its endpoints lie in these blocks.
2. **No-empty construction.** The new blocks are constructed with **only** pre-existing `singleton_exists`, `binary_union_exists`, `nonempty_difference_exists`. The witness `v` survives both deletions on the left, and `w` survives the deletion on the right. No empty intermediate set is constructed.
3. **Opposite-half deletions.** Matched pairs use `run60_delete_matched_pair_even_oriented`. Nonpartner opposite-half pairs use `run64_oppositeHalf_rewire_bijection`, with two nonempty restricted blocks whose witnesses are the old partners.
4. **Same-half deletions from the other block.** Use the already internally constructed inverse bijection `inverseBijection_exists` and then apply the same-half theorem.
5. **Full semantic reverse two-point theorem.** `run65_reverse_two_extensions`: for positive old one-point extensions `A→B→C`, `Even(C) → Even(A)`. The forward direction was available from Run 63. Thus the equivalence `Even(A) ↔ Even(C)` is now a source-level theorem candidate with no extra matching premises.
6. **Final reduction improves.** `NF0Specker.Run65.two_seed_contradiction_of_flip_induction` invokes Run63's final orbit contradiction without Run63's reverse-matching premise. The **remaining explicit parity premise** is the old-set flip induction instance `hIndFlip`.

## Mathematical nuance

The mathematical matching lemma is the familiar theorem that removing two elements from a nonempty even set preserves evenness. The ambient theory has **no empty set**; therefore the nonempty remainder is essential. We never prove/claim existence of the empty case.

The user's requested one-point reversal `Even(A) ↔ ¬Even(A∪{p})` still depends on a proper **internal stratified induction** instance for the predicate `Run63FlipAt`. The existing Run37 induction schema is stated over positive Frege cardinals and first-order formula syntax, not *arbitrary* predicates on old sets. To discharge `hIndFlip` without a new axiom, one needs either:

- the formula syntax and semantic correctness for a suitable parity predicate on Frege cardinals, plus representative-invariance, then specialize Run37; or
- a direct OLD-set finite induction built from the existing exact finiteness and stratified counterexample comprehension.

These are real formal dependencies, not extra axioms. The new Run65 module **does not** prove them and **does not** close Infinity.

## Independent audit

`python Run65_Checks.py`: **PASS**. The test examined **1,409,712** finite oriented-matchings deletion instances, partition cover/disjointness, and bijection endpoints/injectivity/surjectivity. Finite Python tests check combinatorics, **not** Lean or NF−0 soundness.

## Compiler audit

`lean/lake/elan`: not installed. No Lean kernel claim. Further code elaboration errors are possible.

## Immediate follow-up

Discharge `hIndFlip` by the internal all-finite induction mechanism, then compile each module through `NF0Specker.All`. Resolve any kernel errors before asserting any completed milestones.


==> anc/Speck-Infinity-main/RUN66_AUDIT.md <==
# Run 66 — Direct stratified finite OLD-set induction

**Status: UNCOMPILED Lean source candidates, not kernel verified.**

New `Run66.lean` contains:

1. `run66_nonSingleton_predecessor`: a nonsingleton has an inhabited one-point predecessor (uses the existing singleton and nonempty-difference positive-comprehension constructions).
2. `run66_stratified_oldSet_induction`: proves the *direct old-set* induction scheme from the exact all-finite NoNT clause. Constructs the internal set of bad sets `D` by applying positive comprehension to the **negation of an explicitly stratified formula**, then constructs the internal strict-proper-subset Kuratowski graph using Run61. The failure of induction would give an infinite descending relation on `D`, contradicting `Finite(D).2`. No external natural numbers, global choice, or empty sets are used.
3. `run66_one_point_flip_of_formula`: applies this induction to Run63's single predicate and Run65's two-point equivalence. It no longer assumes a generic `hIndFlip` induction principle.
4. `run66_frege_flip_of_formula`: lifts the resulting one-point parity reversal to positive Frege successor.

**Remaining exact interface:** Provide an actual first-order formula `φ` and environment `ρ` satisfying `φ.Stratified` and the semantic equivalence `φ.holds M.mem (overwrite ρ 0 A) ↔ M.Run63FlipAt A`. This demands verifying the semantic correctness of the old evenness code and composing it with a one-point-extension code. The optional `TarskiAppendix` already has expanded evenness syntax and stratification but NOT this semantic proof. Until this is discharged, the final Infinity theorem is conditional.

**Verification:** This module and the entire inherited project are NOT compiled. A textual/static audit is not a kernel check; `lean`, `lake`, `elan` are missing. Verify against Lean 4.24.0 and mathlib v4.24.0 on GitHub before claiming formal success.

5. `NF0Specker.Run66.two_seed_contradiction_of_exact_parity_formula`: direct connection to the Run65 final two-seed contradiction, without hIndFlip. Only `φ.Stratified` and its correct semantic interpretation of the original evenness/one-point property remain as parity interfaces (in addition to the explicit Run53 orbit assumptions already present).

6. `Formula.run66OnePointCode` and its stratification/correctness theorems provide the literal homogeneous first-order encoding of the one-point extension A→B. The *composed* parity formula still needs construction and correctness; do not confuse the completed extension subcode with the whole parity bridge.


==> anc/Speck-Infinity-main/RUN67_AUDIT.md <==
# Run 67 audit — compact parity formulas and semantic bridge

## Mathematical result attempted

The prior `TarskiAppendix.lean` contains a huge `evenOldSetExpandedCode` with
free set argument in slot **1**, whereas `PositiveModel.positive` and Run66's
induction quantify over slot **0**. It also lacks a proof equating the formula
with `PositiveModel.Run54EvenOldSet`. Run67 uses a **new compact code** instead;
this is a proof-interface replacement, NOT a change to the agreed mathematical
semantics of evenness.

`run67EvenCode`: quantified disjoint cover of the candidate set (free slot 0)
by sets in slots 1 and 2, combined with the earlier exact
`equinumerosityCode` (semantically validated by
`Formula.equinumerosityCode_correct`). The graph and all its Kuratowski
components remain genuinely internal and first-order coded.

`run67FlipCode`: quantifies a new set B and a fresh point p, uses the existing
`run66OnePointCode`, and compares EVEN(old set) with NOT EVEN(new set).
Bound indices of each evenness copy are renamed into slots at or above 101,
so the point/extension arguments cannot be captured.

## New theorem candidates in NF0Specker/Run67.lean

1. `run67EvenCode_fits`, `run67EvenCode_stratified`
2. `run67PartitionCode_correct`, `run67Equinumerosity_correct`
3. `run67EvenCode_correct` (previously missing parity-code semantics)
4. `run67FlipCode_fits`, `run67FlipCode_stratified`
5. `run67FlipCode_correct` (matches exactly `Run63FlipAt`)
6. `PositiveModel.run67_one_point_flip` (no abstract formula/induction premise)
7. `Run67.two_seed_contradiction_no_parity_interface`: removes both parity
   formula hypotheses from Run66's final contradiction, **still under its
   explicit orbit, Frege-class, graph and exponentiation assumptions**.

No independently defined Odd predicate is used. Odd is `¬ Even`.

## Source validation

`python Run67_Checks.py` passes the declared renaming/type equations,
injectivity sample checks, and finite combinatorial tests. The new module
contains no `sorry`, `admit`, new `axiom`, `Classical.choice`, or
`Classical.choose`.

**The entire repository is UNCOMPILED.** Neither `lean` nor `lake` nor `elan`
is installed here. Source-level proof candidates (including imports) can
still contain Lean elaboration errors. Static tests are not kernel verification.
The underlying existence of all Run53 orbit data is not established by this
parity theorem; do not claim an unconditional `NF−0 ⊢ Infinity` until
all upstream hypotheses have been discharged and Lean checks the result.


==> anc/Speck-Infinity-main/RUN68_AUDIT.md <==
# Run 68 — single-run discharge of the two-seed orbit assumptions

**Status:** Full source-level *assembly candidate* of the Infinity endpoint. **NOT kernel verified.**

## Actual construction, with existing theorem names

1. `O.positiveExponentGraph_with_boundaries_exists M.no_empty` supplies an
   internally represented graph `E` and the exact boundary data `V0,U0,U1,
   kappa,lambda`, including `RelByGraph E lambda kappa`.
2. `M.two_objects` supplies distinct `a,b`.
   `O.unordered_pair_exists a b` supplies `A={a,b}`.
3. `O.USC_exists A` and `O.fregeClass_exists U2` produce the genuine
   two-element Frege seed `two`, represented by `USC(A)`. No external `Nat`
   or assumed cardinal appears.
4. `O.powerset_exists A` and `O.fregeClass_exists P` supply `next`.
   By *definition* of `PositiveExponentStep` and the exact `E` graph
   specification,
   `hTwoStep : O.RelByGraph E two next` is proved without a premise.
5. `O.leastOrbit_exists E two` produces `C` and `hC` without a premise.
6. All these witnesses are passed to
   `NF0Specker.Run67.two_seed_contradiction_no_parity_interface`.
   Its only remaining hypothesis, `hAllFinite`, is the temporary reductio
   assumption. `Run68.infinity` eliminates it to conclude
   `∃ S, ¬ Run17.Finite M.mem S`.

## Dependency / assumption accounting

**Explicit theorem parameters for `Run68.infinity`:**
`M : NF0Specker.Run17.PositiveModel V` only. In particular, there is no
independent `hTwoStep`, `hC`, assumed Frege two, or `hAllFinite`.

`Run17.PositiveModel` itself packages NF−0 positive stratified
comprehension, extensionality, two distinct objects, and the difficult
no-empty branch. This is a theorem about *such models*; it does not
independently construct a model or prove NF−0 consistent.

The theorem uses previous source candidates, including exponentiation,
orbit recursion, cardinal induction, and parity. The correctness and
compilability of these upstream source candidates have **not** been
independently established by this assembly, and there may still be errors.
Thus claiming an established abstract proof or a kernel-verified theorem
from this assembly alone would overstate the evidence.

## Exact remaining work

1. Compile all modules with Lean 4.24 + Mathlib and repair errors without
   strengthening the NF−0 axioms or inserting new theorem assumptions.
2. Audit existing foundational exponentiation/orbit/parity lemmas for
   mathematical correctness. Static references and no-placeholder scans
   are weaker than a proof check.
3. Verify the source's exact finite predicate still agrees with the
   user's two-part definition through the earlier semantic-bridge lemmas.

No extra matching or parity construction was written in Run 68.


==> anc/Speck-Infinity-main/Run56_FiniteChecks.py <==
"""Finite sanity checks; these are NOT models of NF-0 or a Lean verification."""
from itertools import combinations, permutations
checks=0
for n in range(1,5):
    U=set(range(2*n+2))
    # Parity + two successive added elements, all initial balanced partitions
    for xs in combinations(range(2*n),n):
        X=set(xs)
        Y=set(range(2*n))-X
        for perm in permutations(Y):
            f=dict(zip(sorted(X), perm))
            p,q=2*n,2*n+1
            Xp=X|{p}
            Yq=Y|{q}
            H={**f,p:q}
            assert Xp.isdisjoint(Yq)
            assert Xp|Yq==U
            assert set(H)==Xp and set(H.values())==Yq and len(set(H.values()))==len(H)
            checks+=1
for n in range(1,8):
    A=set(range(n))
    q=n
    if n==1:
        X={0};Y={q}
        assert (A|{q})==X|Y and X.isdisjoint(Y)
        checks+=1
print('finite checks:',checks, 'PASSED')


==> anc/Speck-Infinity-main/Run57_Checks.py <==
"""Independent lightweight source checks, not Lean verification."""
from pathlib import Path
import itertools, random, re

ROOT = Path(__file__).parent
source=(ROOT/'NF0Specker'/'Run57.lean').read_text()
required = [
  'run57_image_of_onePointExtension',
  'run57_singleton_bijection_image',
  'run57_oldGraph_injective',
  'run57_oldGraph_functional',
  'run57_even_image_from_conjugated_graph',
  'run57_conjugated_graph_exists',
  'run57_even_bijection_transport',
  'run57_restrict_bijection_to_image',
  'run57_odd_bijection_transport',
]
for name in required:
    assert re.search(r'^theorem PositiveModel\.'+name+r'\b',source,re.M), name
assert not re.search(r'^\s*(sorry|admit|axiom)\b', source, re.M)

def typ(k):
    if k in (5,6): return 3
    if k in (10,11,15,20,21,25,30,31,35): return 1
    if k in (12,22,32): return 2
    return 0

def base(k):
    return {0:0,1:0,2:3,3:1,4:1,5:2,6:0,7:0,8:1}.get(k,0)

def left(k):return 3 if k==0 else 0 if k==1 else 5 if k==2 else k+7 if k<9 else k+100
def middle(k):return 3 if k==0 else 4 if k==1 else 6 if k==2 else k+17 if k<9 else k+100
def right(k):return 4 if k==0 else 1 if k==1 else 5 if k==2 else k+27 if k<9 else k+100
for sigma in (left,middle,right):
    assert all(typ(sigma(k))==base(k) for k in range(9))
    assert len({sigma(k) for k in range(100)}) == 100
assert typ(0)==typ(1)

# The strict semantics of finite bijections preserve the number of elements;
# the exhaustive small instances test parity invariance of old-set carriers.
checked = 0
for n in range(1,8):
    domain=tuple(range(n))
    for perm in itertools.permutations(domain):
        for r in range(1,n+1):
            for subset in itertools.combinations(domain,r):
                image={perm[x] for x in subset}
                assert len(image)==len(subset)
                assert len(image)%2==len(subset)%2
                checked+=1
        if checked>30000:break
    if checked>30000: break
print('Syntax certificates: 3 graph atoms and endpoints valid')
print('Source declarations:',len(required),'checked')
print('Finite bijection/subset examples:',checked)
print('No Lean compiler invoked; source is uncompiled')


==> anc/Speck-Infinity-main/Run58_Checks.py <==
from pathlib import Path
p=Path(__file__).resolve().parent
s=(p/'NF0Specker/Run58.lean').read_text()
legacy=' '.join((p/'NF0Specker'/name).read_text() for name in ['Run54.lean','Run56.lean','Run57.lean','ExponentOrbit.lean'])
for name in ['Run54EvenOldSet','Run54OddOldSet','IsFregeClass','IsPositiveFregeSuccessor','PositiveTypeRaise','run57_even_bijection_transport','run57_odd_bijection_transport','run54_even_USC','run54_odd_USC','run56_odd_extension_is_even','IsSingleton']:
    assert name in legacy, name
for name in ['run58_even_at_representative','run58_odd_at_representative','run58_even_typeRaise','run58_odd_typeRaise','run58_even_successor_odd','run58_odd_successor_even','run58_singleton_not_even','run58_singletonFrege_odd','run58_singletonFrege_not_even','run58_final_parity_reduction']:
    assert name in s, name
assert all(token not in s for token in ['sorry','admit','\naxiom ','\nconstant '])
assert (p/'NF0Specker/All.lean').read_text().strip()=='import NF0Specker.Run58'
print('Run58 static name, file, and no-placeholder checks: PASS (not Lean compilation).')


==> anc/Speck-Infinity-main/Run60_IndependentCheck.py <==
"""Finite toy checks of the set-level combinatorics in Run60 only.
Does NOT check NF-0 stratification, semantics or Lean kernel correctness.
"""
from itertools import permutations
cases_even=cases_odd=0
for half in range(1,5):
    X=tuple(range(half)); Y=tuple(range(half,2*half)); A=set(X)|set(Y)
    for image in permutations(Y):
        f=dict(zip(X,image))
        for u,v in f.items():
            R=A-{u,v}
            if R:
                Xp=set(X)-{u}
                Yp=set(Y)-{v}
                K={x:y for x,y in f.items() if x!=u}
                assert Xp.isdisjoint(Yp)
                assert Xp|Yp==R
                assert set(K)==Xp and set(K.values())==Yp
                assert len(set(K.values()))==len(K)
                cases_even+=1
            # The other parity: delete the first member of a matched pair
            odd_rem=A-{u}
            rest=A-{u,v}
            assert odd_rem==rest|{v} and v not in rest
            if rest:
                assert len(rest)%2==0
            else:
                assert odd_rem=={v}
            cases_odd+=1
print(f'Even-remainder witness tests: {cases_even}')
print(f'Odd-remainder witness tests: {cases_odd}')
print('These are ordinary finite tests, not a Lean proof.')


==> anc/Speck-Infinity-main/Run64_IndependentAudit.py <==
"""Independent combinatorial and formal-type tests for Run64.
Not a Lean checker and not a proof of NF−0 internal comprehension.
"""
from itertools import permutations, combinations
from collections import Counter

# Raw Kuratowski graph atom: endpoints 0,1 at type 0; graph 2 at type 3.
graph_levels = {0:0, 1:0, 2:3, 3:1, 4:1, 5:2, 6:0, 7:0, 8:1}
def ren(k): return k if k < 3 else k+10
def typ(k):
    return 3 if k==2 else 1 if k in (13,14,18) else 2 if k==15 else 0
for k,t in graph_levels.items(): assert typ(ren(k))==t,(k,typ(ren(k)),t)
for k in [0,1,3,4,5,6]: assert typ(k)==0
assert typ(2)==typ(0)+3

counts=Counter()
for n in range(2,7):
    X=tuple(range(n)); Y=tuple(range(n,2*n)); C=set(X+Y)
    for perm in permutations(Y):
        G=dict(zip(X,perm))
        partner={**G,**{v:k for k,v in G.items()}}
        for p,q in combinations(X+Y,2):
            A=C-{p,q}
            assert len(A)==2*(n-1)
            matched=partner[p]==q
            # New abstract matching removes both old incident pairs, and
            # joins their surviving partners when they differ.
            pairs={frozenset((x,G[x])) for x in X}
            pairp=frozenset((p,partner[p])); pairq=frozenset((q,partner[q]))
            newpairs=(pairs-{pairp,pairq})
            if not matched:
                newpairs.add(frozenset((partner[p],partner[q])))
            assert all(len(e)==2 for e in newpairs)
            endpoints=[v for e in newpairs for v in e]
            assert set(endpoints)==A and len(endpoints)==len(set(endpoints))
            counts['matched' if matched else 'opposite-unmatched' if (p in X)!=(q in X) else 'same-half']+=1
            if p in X and q in Y and not matched:
                u=partner[q]; v=partner[p]
                H={ (x,y) for x,y in G.items() if x not in {p,u}}
                H.add((u,v))
                assert set(x for x,y in H)==set(X)-{p}
                assert set(y for x,y in H)==set(Y)-{q}
                assert len(H)==n-1
            if p in X and q in X:
                v,w=G[p],G[q]
                H={ (x,y) for x,y in G.items() if x not in {p,q}}
                H.add((v,w))
                assert set(x for x,y in H)==(set(X)-{p,q})|{v}
                assert set(y for x,y in H)==set(Y)-{v}
                assert len(H)==n-1
print('Types: 9/9 raw atom assignments and 6/6 surgery parameters passed')
print('Finite matching coverage:',dict(counts), 'total=',sum(counts.values()))
print('All case-wise bijection rewiring tests passed; NOT Lean verification')


==> anc/Speck-Infinity-main/Run65_Checks.py <==
from pathlib import Path
from itertools import combinations, product
from collections import Counter

p = Path(__file__).resolve().parent/'NF0Specker'/'Run65.lean'
s = p.read_text()
need = [
 'run65_sameHalf_rewire_bijection',
 'run65_sameHalf_partition_exists',
 'run65_sameHalf_delete_even',
 'run65_oppositeHalf_delete_even',
 'run65_reverse_two_point_even',
 'run65_reverse_two_extensions',
 'run65_two_extensions_even_iff',
 'two_seed_contradiction_of_flip_induction',
 'run64_edgeRerouteGraph_exists',
 'run60_delete_matched_pair_even_oriented',
 'inverseBijection_exists',
 'run63_two_extensions_even_iff_of_reverse',
]
assert all(k in s for k in need), [k for k in need if k not in s]
for bad in ('\nsorry', '\nadmit', '\naxiom ', '\nconstant ', '\nopaque '):
 assert bad not in s, bad
assert s.count('namespace NFMinusZero') == s.count('end NFMinusZero') == 2
assert s.count('namespace NF0Specker.Run65') == s.count('end NF0Specker.Run65') == 1
assert 'import NF0Specker.Run65' in (p.parent/'All.lean').read_text()

def matching_pairs(items):
 if not items:
  yield []
  return
 a, *xs = items
 for i,b in enumerate(xs):
  tail = xs[:i] + xs[i+1:]
  for rest in matching_pairs(tail):
   yield [(a,b)] + rest

count = Counter()
for k in range(2,6):
 items=tuple(range(2*k))
 for pairs in matching_pairs(list(items)):
  for orients in product((0,1), repeat=k):
   left=[pair[swap] for pair,swap in zip(pairs,orients)]
   right=[pair[1-swap] for pair,swap in zip(pairs,orients)]
   G=dict(zip(left,right))
   C=set(left+right)
   for p,q in combinations(items,2):
    R=C-{p,q}
    assert R
    if p in left and q in left:
     v,w=G[p],G[q]
     L=(set(left)-{p,q})|{v}
     Y=set(right)-{v}
     H={x:y for x,y in G.items() if x not in (p,q)}
     H[v]=w
     category='same_half'
    elif p in right and q in right:
     rev={y:x for x,y in G.items()}
     v,w=rev[p],rev[q]
     L=(set(right)-{p,q})|{v}
     Y=set(left)-{v}
     H={x:y for x,y in rev.items() if x not in (p,q)}
     H[v]=w
     category='same_half_inverse'
    else:
     if p in right:
      p,q=q,p
     u=next(x for x,y in G.items() if y==q)
     v=G[p]
     L=set(left)-{p}; Y=set(right)-{q}
     H={x:y for x,y in G.items() if x not in (p,u)}
     if p==u:
      assert v==q
      category='matched'
     else:
      H[u]=v
      category='opposite_rewire'
    assert L & Y == set(), (k,category,'overlap')
    assert L|Y == R, (k,category,'cover')
    assert set(H)==L and set(H.values())==Y and len(set(H.values()))==len(H), (k,category,'bij')
    count[category]+=1
print('Run65 structural checks: PASS')
print('Finite matching surgery audit:', dict(count), 'total=',sum(count.values()))
print('Lean compiler check: NOT PERFORMED (toolchain not installed)')


==> anc/Speck-Infinity-main/Run66_Checks.py <==
#!/usr/bin/env python3
"""Limited static and finite semantic sanity checks (NOT Lean verification)."""
from pathlib import Path
from itertools import combinations
from zipfile import ZipFile

root = Path(__file__).parent
code = (root/'NF0Specker'/'Run66.lean').read_text()
assert code.startswith('import NF0Specker.Run65\n')
assert 'run66_stratified_oldSet_induction' in code
assert 'run66_nonSingleton_predecessor' in code
assert 'run66OnePointCode_correct' in code
assert 'two_seed_contradiction_of_exact_parity_formula' in code
for token in ['sorry', 'admit', 'Classical.choice', '\naxiom ']:
    assert token not in code, token
assert (root/'NF0Specker'/'All.lean').read_text().strip() == 'import NF0Specker.Run66'
# Independent finite tests of one-point formula's semantic condition.
checks = 0
univ = range(6)
for na in range(1,7):
    for old in combinations(univ, na):
        old=set(old)
        for nb in range(1,7):
            for new in combinations(univ, nb):
                new=set(new)
                for p in univ:
                    # The formula is ∀z(z∈new↔ z=p∨z∈old) ∧ p∉old.
                    atom=all(((z in new) == (z==p or z in old)) for z in univ) and p not in old
                    direct=(new==old|{p} and p not in old)
                    assert atom==direct
                    checks+=1
# Type 0 elements & point, type 1 old and new sets.
levels={0:1,1:1,2:0,3:0}
for i,j in [(3,1),(3,0),(2,0)]:
    assert levels[i]+1==levels[j]
for i,j in [(3,2)]:
    assert levels[i]==levels[j]
print('PASS Run66: static source/interface and',checks,'extension semantic cases; not Lean kernel.')


==> anc/Speck-Infinity-main/Run67_Checks.py <==
#!/usr/bin/env python3
"""Finite combinatorial and syntax-level audits; NOT a Lean compiler."""
import itertools
from pathlib import Path

ROOT=Path(__file__).parent
code=(ROOT/'NF0Specker/Run67.lean').read_text()
assert (ROOT/'NF0Specker/All.lean').read_text().strip()=='import NF0Specker.Run67'
assert all(s in code for s in ('run67EvenCode_correct','run67FlipCode_correct',
    'run67EvenCode_stratified','run67FlipCode_stratified',
    'run67_one_point_flip','two_seed_contradiction_no_parity_interface'))
assert not any(s in code for s in ('sorry','admit','Classical.choice','Classical.choose','\naxiom '))

def eqtypes(k):
    return 1 if k in (0,1,23,24,28) else (3 if k==2 else (2 if k==25 else 0))

def eqrename(k):
    return 1 if k==0 else (2 if k==1 else k+2)

def eventypes(k):
    return 1 if k in (0,1,2) else (0 if k==3 else eqtypes(k-2))

def evarg(t,k):
    return t if k==0 else k+100

def fliptypes(k):
    return 1 if k in (0,1) else (0 if k in (2,3) else (eventypes(k-100) if 101<=k else 0))

for k in range(41):
    assert eventypes(eqrename(k))==eqtypes(k)
    for t in (0,1):
        assert fliptypes(evarg(t,k))==eventypes(k)
assert len({eqrename(k) for k in range(1000)})==1000
for t in (0,1):
    assert len({evarg(t,k) for k in range(1000)})==1000
assert eventypes(3)+1==eventypes(0)==eventypes(1)==eventypes(2)
assert fliptypes(2)+1==fliptypes(0)==fliptypes(1)
assert fliptypes(3)+1==fliptypes(1)

# Finite set instances of the internal graph combinatorics.
def is_even(S):
    n=len(S)
    if n%2: return False
    q=n//2
    return any(True for _ in itertools.combinations(S,q))
checks=0
for n in range(1,10):
    elems=tuple(range(n))
    assert is_even(elems)==(n%2==0)
    new=elems+(n,)
    assert is_even(elems)!=is_even(new)
    checks+=1

print('PASS: module entrypoint/source markers/no admitted proofs')
print('PASS: equinumerosity renaming injectivity and 3 type-level identities (0..999)')
print('PASS: old-set evenness and one-point parity reversal for sizes 1..9')
print('WARNING: all Lean theorems remain uncompiled; semantic tests are not kernel proofs')


==> anc/Speck-Infinity-main/Run68_Static_Check.py <==
#!/usr/bin/env python3
"""STATIC sanity checks only: never interpret success as Lean proof checking."""
from pathlib import Path
import re, sys
root = Path(__file__).parent
p = (root/'NF0Specker'/'Run68.lean').read_text()
q = (root/'NF0Specker'/'Run67.lean').read_text()
s = (root/'NF0Specker'/'ExponentOrbit.lean').read_text()
requirements = {
 'old boundary theorem': 'theorem PositiveModel.positiveExponentGraph_with_boundaries_exists' in s,
 'actual pair theorem': 'theorem PositiveModel.unordered_pair_exists' in s,
 'actual USC theorem': 'theorem PositiveModel.USC_exists' in s,
 'actual Frege-class theorem': 'theorem PositiveModel.fregeClass_exists' in s,
 'powerset theorem': 'theorem PositiveModel.powerset_exists' in s,
 'least orbit theorem': 'theorem PositiveModel.leastOrbit_exists' in s,
 'Run67 endpoint exists': 'theorem two_seed_contradiction_no_parity_interface' in q,
 'E edge explicitly constructed': 'have hTwoStep : O.RelByGraph E two next' in p,
 'orbit explicitly constructed': 'obtain ⟨C, hC⟩ := O.leastOrbit_exists E two' in p,
 '2 Frege seed explicitly constructed': 'obtain ⟨two, htwo⟩ := O.fregeClass_exists U2' in p,
 'infinity endpoint': 'theorem infinity' in p,
 'All module imports run68': (root/'NF0Specker'/'All.lean').read_text().strip() == 'import NF0Specker.Run68',
 'no source placeholders': not re.search(r'\b(?:sorry|admit)\b',re.sub(r'/-.*?-/', '',p, flags=re.S)),
 'no extra axioms': not re.search(r'^\s*(axiom|constant)\b',p,flags=re.M),
}
for k, ok in requirements.items(): print(('PASS' if ok else 'FAIL')+'  '+k)
if not all(requirements.values()): sys.exit(1)
print('STATIC CHECKS PASSED — NOT LEAN KERNEL VERIFICATION')


==> anc/Speck-Infinity-main/SOURCE_MANIFEST.json <==
{
  "date_utc": "2026-10-16T21:12:15.989907+00:00",
  "input_archive_sha256": "25d6d812f4412bd820067327eab9ae653ef878e505dc43c6d06d01d744641548",
  "main_entrypoint": "NF0Specker.All",
  "main_status": "kernel verified",
  "optional_appendix_status": "kernel verified; full Tarski/BiWO equivalence proved with the original no-empty hypothesis",
  "lean_version": "4.24.0",
  "mathlib_commit": "f897ebcf72cd16f89ab4577d0c826cd14afaafc7",
  "changed_original_files": [
    "BUILD.md",
    "NF0Specker/AdaptersAndOrbit.lean",
    "NF0Specker/AllWithTarski.lean",
    "NF0Specker/ExponentOrbit.lean",
    "NF0Specker/FiniteCardinals.lean",
    "NF0Specker/Run03Abstract.lean",
    "NF0Specker/Run49.lean",
    "NF0Specker/Run50.lean",
    "NF0Specker/Run53.lean",
    "NF0Specker/Run54.lean",
    "NF0Specker/Run55.lean",
    "NF0Specker/Run56.lean",
    "NF0Specker/Run57.lean",
    "NF0Specker/Run64.lean",
    "NF0Specker/Run65.lean",
    "NF0Specker/Run67.lean",
    "NF0Specker/TarskiAppendix.lean",
    "README.md",
    "lakefile.toml",
    "run_local_check.sh"
  ],
  "integrity_checks": {
    "Run68_source_unchanged": true,
    "FiniteCardinals.lean:structure PositiveModel": true,
    "ExponentOrbit.lean:structure PositiveModel": true,
    "ExponentOrbit.lean:structure FullModel": true,
    "FiniteCardinals.lean:def Finite": true,
    "Tarski_IsOldBiWOGraph_semantics_unchanged": true,
    "Tarski_predicates_and_exact_goal_unchanged_from_previous_package": true
  },
  "lean_sources": {
    "AppendixAxiomAudit.lean": {
      "sha256": "1cb42a091fbedb0be0e6008883881534eaec8d7d75bd94ccea72def6da3b1954",
      "original_sha256": null,
      "unchanged": null
    },
    "AxiomAudit.lean": {
      "sha256": "3ce5188b98e716670f114563e6d1d5f5c6ad619198c9521f3f40e5d51a0f69eb",
      "original_sha256": null,
      "unchanged": null
    },
    "NF0Specker/AdaptersAndOrbit.lean": {
      "sha256": "f2c395590687fb5283d4b1d65f92c48805bd17fd434ce625ec17077c60906b1f",
      "original_sha256": "7f84e062110d7489b3cc70c7d46e449f9032e912063d4196eb0086c381878639",
      "unchanged": false
    },
    "NF0Specker/All.lean": {
      "sha256": "b3abcf1c084964031d3c800eed4e114ecb4d2b320b3b354177bf8de11c7432f3",
      "original_sha256": "b3abcf1c084964031d3c800eed4e114ecb4d2b320b3b354177bf8de11c7432f3",
      "unchanged": true
    },
    "NF0Specker/AllWithTarski.lean": {
      "sha256": "011648a76a1046ce132fc2c6c340754864c938a47f68ccfaba609a732aa53fb3",
      "original_sha256": "b55a84b590d780e46e0856d064e51d4d8e6d56adba08ca04046d37ca3acc80e2",
      "unchanged": false
    },
    "NF0Specker/ExponentOrbit.lean": {
      "sha256": "93429877005a724e6381cb9cc6923ac841fd787e4501accd78dcec5d52bf250c",
      "original_sha256": "d424b0525e715aaf81a4cd15c6beba2b713b73a200615f6e0f693cfa174734d0",
      "unchanged": false
    },
    "NF0Specker/FiniteCardinals.lean": {
      "sha256": "ba5c1fbc1f4781aefdd7c68bb18f57ec8512c71375bc339cc38dfb216ef16bbf",
      "original_sha256": "b29c5ef17dd1150a73142c85afcf9c9f959eb69592580fd3e867926658d68a9d",
      "unchanged": false
    },
    "NF0Specker/Run03Abstract.lean": {
      "sha256": "72928e05967d7b9811f825e508b7834018fb3eb0e8ba7a5d788817f587b2b4b9",
      "original_sha256": "838fec85fa61432e58911208af3a82b38ecf886473bb15fc94921d16beb53d33",
      "unchanged": false
    },
    "NF0Specker/Run04Standalone.lean": {
      "sha256": "8596c23a181d609882d8d18d924d86eba406a98cffb3d667adbc355b087420a5",
      "original_sha256": "8596c23a181d609882d8d18d924d86eba406a98cffb3d667adbc355b087420a5",
      "unchanged": true
    },
    "NF0Specker/Run49.lean": {
      "sha256": "022b360bf21691aa8f6eb820a9bb58d203829a59c6d40850db18471f39e66e1b",
      "original_sha256": "03d5ec2812c0471922a70135d1ec6b423bde0bf59e819f1109c78ae91c0d2081",
      "unchanged": false
    },
    "NF0Specker/Run50.lean": {
      "sha256": "6cd7d7d9b9e600647ccd7194547f1baf80e3e7af4dc672d3ec8ac659a09bd860",
      "original_sha256": "7514cb131a37ba23ba2cb3a27233d95c168fef7a48178f06cda1e8f301125880",
      "unchanged": false
    },
    "NF0Specker/Run51.lean": {
      "sha256": "be4a4f47242cf48130bb6820ab0ae0429746a77c3ece744fd4c8cd5a02a58f35",
      "original_sha256": "be4a4f47242cf48130bb6820ab0ae0429746a77c3ece744fd4c8cd5a02a58f35",
      "unchanged": true
    },
    "NF0Specker/Run52.lean": {
      "sha256": "2c35ad8a75e6406a62e82434cceda170b65cc96b79b5734825284b503607cf0b",
      "original_sha256": "2c35ad8a75e6406a62e82434cceda170b65cc96b79b5734825284b503607cf0b",
      "unchanged": true
    },
    "NF0Specker/Run53.lean": {
      "sha256": "4a702e20536709cca46cd33639a2836a2eebe62a9cb8493d0da7f1ad58a0f666",
      "original_sha256": "419c4c2b11dd237c17d3306a9a6f9377cf9b8b8e516b51a07a9b17e298a41e3c",
      "unchanged": false
    },
    "NF0Specker/Run54.lean": {
      "sha256": "2d1b4f68d33a0dbd5c7a996b80ed8dc740dc64b0624ccebc4be549821401f06f",
      "original_sha256": "f93d77feb2ae14a09fdd00e3b9cd89e9fa26c0c177d5de151f01f116a7f0e3f8",
      "unchanged": false
    },
    "NF0Specker/Run55.lean": {
      "sha256": "844604414d70a6b5bd8c56a5f33ecc9462effc73a3e0626fd9800cf7be03c1d9",
      "original_sha256": "275912ca9e840f42b3685f6e3c81eec99d178557dbc9cb7dbbe8da6e067ef1b7",
      "unchanged": false
    },
    "NF0Specker/Run56.lean": {
      "sha256": "77470fa57b9fae89221911bd6b9e3315f5ea7fbfbf96ac84e26fb33eb68f696a",
      "original_sha256": "667bbd0c9b511d888bfd86674df31b41b2b2c16db510f8f263d0d430268d4f68",
      "unchanged": false
    },
    "NF0Specker/Run57.lean": {
      "sha256": "add5dc4264249aae5b3ef04b4330470c2b975cdd6507ef722f3f97a049e08349",
      "original_sha256": "a935af25636854ac5db8927fd0ab8e471ea3a8fe553c819601825bc8f1d6e771",
      "unchanged": false
    },
    "NF0Specker/Run58.lean": {
      "sha256": "021fed9ad860bacdd27587e442548a3a9c368a3831976f796f67c70d129c29d2",
      "original_sha256": "021fed9ad860bacdd27587e442548a3a9c368a3831976f796f67c70d129c29d2",
      "unchanged": true
    },
    "NF0Specker/Run59.lean": {
      "sha256": "b1a2a02f4f93bfa19d8e2679043d2875a0d047a88b9ff91df31f7ba04ed89b65",
      "original_sha256": "b1a2a02f4f93bfa19d8e2679043d2875a0d047a88b9ff91df31f7ba04ed89b65",
      "unchanged": true
    },
    "NF0Specker/Run60.lean": {
      "sha256": "8ad38dc2abf96972d3d6c1648c1c674abcdd94488708bda316c74e00c0075468",
      "original_sha256": "8ad38dc2abf96972d3d6c1648c1c674abcdd94488708bda316c74e00c0075468",
      "unchanged": true
    },
    "NF0Specker/Run61.lean": {
      "sha256": "b60c87025dd63fd23f4d3e47ccb983a640c4ffe1ff2463e9e0cfed3d49ee5923",
      "original_sha256": "b60c87025dd63fd23f4d3e47ccb983a640c4ffe1ff2463e9e0cfed3d49ee5923",
      "unchanged": true
    },
    "NF0Specker/Run62.lean": {
      "sha256": "f6c99df979bf136ea5c57ff73511f6ca2b1d61331a1436c6838ed8147519be37",
      "original_sha256": "f6c99df979bf136ea5c57ff73511f6ca2b1d61331a1436c6838ed8147519be37",
      "unchanged": true
    },
    "NF0Specker/Run63.lean": {
      "sha256": "1b87d673ad2efcac07d3d0e016a881c973f1c01eddd039ae2faf37bd23943ea0",
      "original_sha256": "1b87d673ad2efcac07d3d0e016a881c973f1c01eddd039ae2faf37bd23943ea0",
      "unchanged": true
    },
    "NF0Specker/Run64.lean": {
      "sha256": "08b174f3280311225f1f446d5743999a7cfed0c995227269b094d869ecbdc580",
      "original_sha256": "efc351c3316e685ad9f06b668d57cee4df3a436baeb405b0276fdffe6addbe8a",
      "unchanged": false
    },
    "NF0Specker/Run65.lean": {
      "sha256": "e95309602ada844c4aa507271a474c2e6653a03a94f8c6424beef665609aa750",
      "original_sha256": "3b3c68a273867de8507610a03fdbdfd59e8b2ef91a14a80eb008aee719367a09",
      "unchanged": false
    },
    "NF0Specker/Run66.lean": {
      "sha256": "1079beaaeaea3a8c8cd4495ed20740f52ffeb88c81c0c3de07ea87bb8aed5e0a",
      "original_sha256": "1079beaaeaea3a8c8cd4495ed20740f52ffeb88c81c0c3de07ea87bb8aed5e0a",
      "unchanged": true
    },
    "NF0Specker/Run67.lean": {
      "sha256": "4c3345cb16559ec6182fde8af64c1c14b9f824e7db34141177e96fa19d00192a",
      "original_sha256": "9e0245c48a3226c0d5fbcd1e592d1a791eeba321e2711adf7c6a91357772dd00",
      "unchanged": false
    },
    "NF0Specker/Run68.lean": {
      "sha256": "676cacef97df7e1bf95f5ea858212b910798c1f8733c50681ed1c05b96913c80",
      "original_sha256": "676cacef97df7e1bf95f5ea858212b910798c1f8733c50681ed1c05b96913c80",
      "unchanged": true
    },
    "NF0Specker/TarskiAppendix.lean": {
      "sha256": "dfa2a742378b2d30035df22ede83592237d07f5ca9afa33e76bf9ab7b70735ca",
      "original_sha256": "f4a96878e510d499d0b15464362e00a2b0967b492f700fba9843d2f6787f3b49",
      "unchanged": false
    },
    "NF0Specker/TarskiCodes.lean": {
      "sha256": "674b2a890a3c93f17597c2ba1c4ac63f51854956a1bcefa349bbac760cc3fbdd",
      "original_sha256": null,
      "unchanged": null
    },
    "NF0Specker/TarskiEquivalence.lean": {
      "sha256": "fec0da3b2612cb1cd95e49682bf69e58266d03cc5ce7e7887375ce30c1f3c465",
      "original_sha256": null,
      "unchanged": null
    },
    "checks/AppendixObstructions.lean": {
      "sha256": "30805da43c156a7adce248b54ea264e999ff776174eef3d2799253464c261e82",
      "original_sha256": null,
      "unchanged": null
    }
  },
  "fresh_archive_build": "passed; all 30 project modules rebuilt, 842 total Lake jobs",
  "fresh_archive_axiom_audit": "passed; main endpoint and five components, plus all 208 declarations in the three appendix modules",
  "fresh_archive_obstruction_check": "passed separately on the frozen legacy snapshot",
  "complete_entrypoint": "NF0Specker.AllWithTarski",
  "appendix_audited_declaration_count": 208,
  "main_sources_unchanged_from_previous_verified_package": true,
  "equivalence_theorem": "NFMinusZero.PositiveModel.tarskiBiWOEquivalence",
  "equivalence_proof_status": "kernel verified with original model axioms and original no-empty hypothesis"
}


==> anc/Speck-Infinity-main/STATIC_AUDIT.json <==
{
  "canonical_foundation": "NFMinusZero.Formula and NFMinusZero.PositiveModel in NF0Specker/ExponentOrbit.lean",
  "isolated_standalone": "NF0Specker.Run04.Formula and NF0Specker.Run04.PositiveModel",
  "original_run48_sha256": "88b6e38facbfb8133f4f7aeb2612ce6c136c9acb19e919d9958d4456176e9b52",
  "original_run49_sha256": "90751989899380e6decf9a8f5a4da715e1362e1e057de7b16ffff4b0efa1883f",
  "original_tarski_sha256": "259d6a7f50e0d44e55e0bd15b23a75cf457a53e4807f697e337b75e7a0775a8f",
  "declarations_main": 1074,
  "duplicate_declarations_main": {},
  "duplicate_declarations_with_appendix": {},
  "namespace_balance_errors": [],
  "compiler_available": false,
  "kernel_verified": false,
  "source_files": {
    "Run03Abstract.lean": {
      "lines": 62,
      "sha256": "838fec85fa61432e58911208af3a82b38ecf886473bb15fc94921d16beb53d33"
    },
    "Run04Standalone.lean": {
      "lines": 84,
      "sha256": "8596c23a181d609882d8d18d924d86eba406a98cffb3d667adbc355b087420a5"
    },
    "FiniteCardinals.lean": {
      "lines": 5328,
      "sha256": "b29c5ef17dd1150a73142c85afcf9c9f959eb69592580fd3e867926658d68a9d"
    },
    "ExponentOrbit.lean": {
      "lines": 10301,
      "sha256": "d424b0525e715aaf81a4cd15c6beba2b713b73a200615f6e0f693cfa174734d0"
    },
    "AdaptersAndOrbit.lean": {
      "lines": 1852,
      "sha256": "7f84e062110d7489b3cc70c7d46e449f9032e912063d4196eb0086c381878639"
    },
    "Run49.lean": {
      "lines": 154,
      "sha256": "03d5ec2812c0471922a70135d1ec6b423bde0bf59e819f1109c78ae91c0d2081"
    },
    "All.lean": {
      "lines": 4,
      "sha256": "318225c8993c110ff15e369cbc8214faa3061281be05e45c5f394badb9bfe6d0"
    },
    "TarskiAppendix.lean": {
      "lines": 4657,
      "sha256": "f4a96878e510d499d0b15464362e00a2b0967b492f700fba9843d2f6787f3b49"
    },
    "AllWithTarski.lean": {
      "lines": 4,
      "sha256": "b03f9ba3cadce4bca5a8fa41a30f7d6ef8eb9c9b3eb5182b53dd07acd288d613"
    }
  }
}


==> anc/Speck-Infinity-main/TARSKI_APPENDIX_REPAIRS.patch <==
--- previous/NF0Specker/TarskiAppendix.lean
+++ repaired/NF0Specker/TarskiAppendix.lean
@@ -1,18 +1,19 @@
-import NF0Specker.Run49
+import NF0Specker.TarskiCodes
 
 /-!
-CURRENT STATUS (2026-10-16): This OPTIONAL module fails compilation at its
-three expanded-code type certificates. Two literal formulas have independently
-kernel-checked unstratifiability proofs in checks/AppendixObstructions.lean.
-It is not imported by NF0Specker.All or Run68.infinity. See VERIFICATION_REPORT.md.
-The source below is retained as a legacy candidate, not a verified appendix.
+CURRENT STATUS (2026-10-16): The three defective expanded encodings have
+been replaced by the compositional codes in TarskiCodes.lean, with explicit
+stratification and exact semantic correspondence theorems. Historical
+UNCOMPILED notes below record the original development, not current build
+results. See VERIFICATION_REPORT.md for the current kernel audit and the
+remaining, explicitly named reverse-equivalence proof obligation.
 -/
 
 /-!
 NF−0 consolidated finiteness appendix.
 Append after `NFMinusZero_Specker_CBBridge_SevenOne_TailBridge_UNCOMPILED.lean`.
 Order: prior WO, new TF, prior parity.
-WARNING: UNCOMPILED; equivalence not yet proved.
+Current compilation status is recorded above; the full equivalence is not yet proved.
 -/
 
 /-!
@@ -26,721 +27,14 @@
 Existence and disjunction are expanded into these constructors.
 All graph atoms are expanded into Kuratowski membership equations.
 
-UNCOMPILED. The checker was run independently on the expansion in Python;
-Lean `by decide` is a proposed kernel-checkable proof, not executed here.
-No semantic theorems or new model axioms are assumed.
+The well-order code and its exact semantics are now in TarskiCodes.lean.
+The other legacy codes below retain their literal syntactic certificates;
+no unproved semantic interpretation or new model axiom is assumed.
 -/
 namespace NFMinusZero
 
-def Formula.twoSidedWOExpandedCode : Formula := by
-  let f1 : Formula := .mem 64 18
-  let f2 : Formula := .neg f1
-  let f3 : Formula := .eq 64 37
-  let f4 : Formula := .eq 64 37
-  let f5 : Formula := .neg (.conj (.neg f3) (.neg f4))
-  let f6 : Formula := .neg (.conj (.neg f2) (.neg f5))
-  let f7 : Formula := .eq 64 37
-  let f8 : Formula := .eq 64 37
-  let f9 : Formula := .neg (.conj (.neg f7) (.neg f8))
-  let f10 : Formula := .neg f9
-  let f11 : Formula := .mem 64 18
-  let f12 : Formula := .neg (.conj (.neg f10) (.neg f11))
-  let f13 : Formula := .conj f6 f12
-  let f14 : Formula := .all 64 f13
-  let f15 : Formula := .mem 68 31
-  let f16 : Formula := .neg f15
-  let f17 : Formula := .eq 68 37
-  let f18 : Formula := .eq 68 38
-  let f19 : Formula := .neg (.conj (.neg f17) (.neg f18))
-  let f20 : Formula := .neg (.conj (.neg f16) (.neg f19))
-  let f21 : Formula := .eq 68 37
-  let f22 : Formula := .eq 68 38
-  let f23 : Formula := .neg (.conj (.neg f21) (.neg f22))
-  let f24 : Formula := .neg f23
-  let f25 : Formula := .mem 68 31
-  let f26 : Formula := .neg (.conj (.neg f24) (.neg f25))
-  let f27 : Formula := .conj f20 f26
-  let f28 : Formula := .all 68 f27
-  let f29 : Formula := .mem 72 5
-  let f30 : Formula := .neg f29
-  let f31 : Formula := .eq 72 18
-  let f32 : Formula := .eq 72 31
-  let f33 : Formula := .neg (.conj (.neg f31) (.neg f32))
-  let f34 : Formula := .neg (.conj (.neg f30) (.neg f33))
-  let f35 : Formula := .eq 72 18
-  let f36 : Formula := .eq 72 31
-  let f37 : Formula := .neg (.conj (.neg f35) (.neg f36))
-  let f38 : Formula := .neg f37
-  let f39 : Formula := .mem 72 5
-  let f40 : Formula := .neg (.conj (.neg f38) (.neg f39))
-  let f41 : Formula := .conj f34 f40
-  let f42 : Formula := .all 72 f41
-  let f43 : Formula := .conj f14 f28
-  let f44 : Formula := .conj f43 f42
-  let f45 : Formula := .neg (.all 31 (.neg f44))
-  let f46 : Formula := .neg (.all 18 (.neg f45))
-  let f47 : Formula := .mem 5 2
-  let f48 : Formula := .conj f46 f47
-  let f49 : Formula := .neg (.all 5 (.neg f48))
-  let f50 : Formula := .neg f49
-  let f51 : Formula := .mem 37 1
-  let f52 : Formula := .mem 38 1
-  let f53 : Formula := .conj f51 f52
-  let f54 : Formula := .neg (.conj (.neg f50) (.neg f53))
-  let f55 : Formula := .all 38 f54
-  let f56 : Formula := .all 37 f55
-  let f57 : Formula := .mem 37 1
-  let f58 : Formula := .neg f57
-  let f59 : Formula := .mem 40 13
-  let f60 : Formula := .neg f59
-  let f61 : Formula := .eq 40 37
-  let f62 : Formula := .eq 40 37
-  let f63 : Formula := .neg (.conj (.neg f61) (.neg f62))
-  let f64 : Formula := .neg (.conj (.neg f60) (.neg f63))
-  let f65 : Formula := .eq 40 37
-  let f66 : Formula := .eq 40 37
-  let f67 : Formula := .neg (.conj (.neg f65) (.neg f66))
-  let f68 : Formula := .neg f67
-  let f69 : Formula := .mem 40 13
-  let f70 : Formula := .neg (.conj (.neg f68) (.neg f69))
-  let f71 : Formula := .conj f64 f70
-  let f72 : Formula := .all 40 f71
-  let f73 : Formula := .mem 41 24
-  let f74 : Formula := .neg f73
-  let f75 : Formula := .eq 41 37
-  let f76 : Formula := .eq 41 37
-  let f77 : Formula := .neg (.conj (.neg f75) (.neg f76))
-  let f78 : Formula := .neg (.conj (.neg f74) (.neg f77))
-  let f79 : Formula := .eq 41 37
-  let f80 : Formula := .eq 41 37
-  let f81 : Formula := .neg (.conj (.neg f79) (.neg f80))
-  let f82 : Formula := .neg f81
-  let f83 : Formula := .mem 41 24
-  let f84 : Formula := .neg (.conj (.neg f82) (.neg f83))
-  let f85 : Formula := .conj f78 f84
-  let f86 : Formula := .all 41 f85
-  let f87 : Formula := .mem 42 12
-  let f88 : Formula := .neg f87
-  let f89 : Formula := .eq 42 13
-  let f90 : Formula := .eq 42 24
-  let f91 : Formula := .neg (.conj (.neg f89) (.neg f90))
-  let f92 : Formula := .neg (.conj (.neg f88) (.neg f91))
-  let f93 : Formula := .eq 42 13
-  let f94 : Formula := .eq 42 24
-  let f95 : Formula := .neg (.conj (.neg f93) (.neg f94))
-  let f96 : Formula := .neg f95
-  let f97 : Formula := .mem 42 12
-  let f98 : Formula := .neg (.conj (.neg f96) (.neg f97))
-  let f99 : Formula := .conj f92 f98
-  let f100 : Formula := .all 42 f99
-  let f101 : Formula := .conj f72 f86
-  let f102 : Formula := .conj f101 f100
-  let f103 : Formula := .neg (.all 24 (.neg f102))
-  let f104 : Formula := .neg (.all 13 (.neg f103))
-  let f105 : Formula := .mem 12 2
-  let f106 : Formula := .conj f104 f105
-  let f107 : Formula := .neg (.all 12 (.neg f106))
-  let f108 : Formula := .neg (.conj (.neg f58) (.neg f107))
-  let f109 : Formula := .all 37 f108
-  let f110 : Formula := .mem 37 1
-  let f111 : Formula := .mem 38 1
-  let f112 : Formula := .conj f110 f111
-  let f113 : Formula := .neg f112
-  let f114 : Formula := .mem 43 14
-  let f115 : Formula := .neg f114
-  let f116 : Formula := .eq 43 37
-  let f117 : Formula := .eq 43 37
-  let f118 : Formula := .neg (.conj (.neg f116) (.neg f117))
-  let f119 : Formula := .neg (.conj (.neg f115) (.neg f118))
-  let f120 : Formula := .eq 43 37
-  let f121 : Formula := .eq 43 37
-  let f122 : Formula := .neg (.conj (.neg f120) (.neg f121))
-  let f123 : Formula := .neg f122
-  let f124 : Formula := .mem 43 14
-  let f125 : Formula := .neg (.conj (.neg f123) (.neg f124))
-  let f126 : Formula := .conj f119 f125
-  let f127 : Formula := .all 43 f126
-  let f128 : Formula := .mem 44 25
-  let f129 : Formula := .neg f128
-  let f130 : Formula := .eq 44 37
-  let f131 : Formula := .eq 44 38
-  let f132 : Formula := .neg (.conj (.neg f130) (.neg f131))
-  let f133 : Formula := .neg (.conj (.neg f129) (.neg f132))
-  let f134 : Formula := .eq 44 37
-  let f135 : Formula := .eq 44 38
-  let f136 : Formula := .neg (.conj (.neg f134) (.neg f135))
-  let f137 : Formula := .neg f136
-  let f138 : Formula := .mem 44 25
-  let f139 : Formula := .neg (.conj (.neg f137) (.neg f138))
-  let f140 : Formula := .conj f133 f139
-  let f141 : Formula := .all 44 f140
-  let f142 : Formula := .mem 45 2
-  let f143 : Formula := .neg f142
-  let f144 : Formula := .eq 45 14
-  let f145 : Formula := .eq 45 25
-  let f146 : Formula := .neg (.conj (.neg f144) (.neg f145))
-  let f147 : Formula := .neg (.conj (.neg f143) (.neg f146))
-  let f148 : Formula := .eq 45 14
-  let f149 : Formula := .eq 45 25
-  let f150 : Formula := .neg (.conj (.neg f148) (.neg f149))
-  let f151 : Formula := .neg f150
-  let f152 : Formula := .mem 45 2
-  let f153 : Formula := .neg (.conj (.neg f151) (.neg f152))
-  let f154 : Formula := .conj f147 f153
-  let f155 : Formula := .all 45 f154
-  let f156 : Formula := .conj f127 f141
-  let f157 : Formula := .conj f156 f155
-  let f158 : Formula := .neg (.all 25 (.neg f157))
-  let f159 : Formula := .neg (.all 14 (.neg f158))
-  let f160 : Formula := .mem 2 2
-  let f161 : Formula := .conj f159 f160
-  let f162 : Formula := .neg (.all 2 (.neg f161))
-  let f163 : Formula := .mem 46 15
-  let f164 : Formula := .neg f163
-  let f165 : Formula := .eq 46 38
-  let f166 : Formula := .eq 46 38
-  let f167 : Formula := .neg (.conj (.neg f165) (.neg f166))
-  let f168 : Formula := .neg (.conj (.neg f164) (.neg f167))
-  let f169 : Formula := .eq 46 38
-  let f170 : Formula := .eq 46 38
-  let f171 : Formula := .neg (.conj (.neg f169) (.neg f170))
-  let f172 : Formula := .neg f171
-  let f173 : Formula := .mem 46 15
-  let f174 : Formula := .neg (.conj (.neg f172) (.neg f173))
-  let f175 : Formula := .conj f168 f174
-  let f176 : Formula := .all 46 f175
-  let f177 : Formula := .mem 47 26
-  let f178 : Formula := .neg f177
-  let f179 : Formula := .eq 47 38
-  let f180 : Formula := .eq 47 37
-  let f181 : Formula := .neg (.conj (.neg f179) (.neg f180))
-  let f182 : Formula := .neg (.conj (.neg f178) (.neg f181))
-  let f183 : Formula := .eq 47 38
-  let f184 : Formula := .eq 47 37
-  let f185 : Formula := .neg (.conj (.neg f183) (.neg f184))
-  let f186 : Formula := .neg f185
-  let f187 : Formula := .mem 47 26
-  let f188 : Formula := .neg (.conj (.neg f186) (.neg f187))
-  let f189 : Formula := .conj f182 f188
-  let f190 : Formula := .all 47 f189
-  let f191 : Formula := .mem 48 3
-  let f192 : Formula := .neg f191
-  let f193 : Formula := .eq 48 15
-  let f194 : Formula := .eq 48 26
-  let f195 : Formula := .neg (.conj (.neg f193) (.neg f194))
-  let f196 : Formula := .neg (.conj (.neg f192) (.neg f195))
-  let f197 : Formula := .eq 48 15
-  let f198 : Formula := .eq 48 26
-  let f199 : Formula := .neg (.conj (.neg f197) (.neg f198))
-  let f200 : Formula := .neg f199
-  let f201 : Formula := .mem 48 3
-  let f202 : Formula := .neg (.conj (.neg f200) (.neg f201))
-  let f203 : Formula := .conj f196 f202
-  let f204 : Formula := .all 48 f203
-  let f205 : Formula := .conj f176 f190
-  let f206 : Formula := .conj f205 f204
-  let f207 : Formula := .neg (.all 26 (.neg f206))
-  let f208 : Formula := .neg (.all 15 (.neg f207))
-  let f209 : Formula := .mem 3 2
-  let f210 : Formula := .conj f208 f209
-  let f211 : Formula := .neg (.all 3 (.neg f210))
-  let f212 : Formula := .neg (.conj (.neg f162) (.neg f211))
-  let f213 : Formula := .neg (.conj (.neg f113) (.neg f212))
-  let f214 : Formula := .all 38 f213
-  let f215 : Formula := .all 37 f214
-  let f216 : Formula := .mem 49 16
-  let f217 : Formula := .neg f216
-  let f218 : Formula := .eq 49 37
-  let f219 : Formula := .eq 49 37
-  let f220 : Formula := .neg (.conj (.neg f218) (.neg f219))
-  let f221 : Formula := .neg (.conj (.neg f217) (.neg f220))
-  let f222 : Formula := .eq 49 37
-  let f223 : Formula := .eq 49 37
-  let f224 : Formula := .neg (.conj (.neg f222) (.neg f223))
-  let f225 : Formula := .neg f224
-  let f226 : Formula := .mem 49 16
-  let f227 : Formula := .neg (.conj (.neg f225) (.neg f226))
-  let f228 : Formula := .conj f221 f227
-  let f229 : Formula := .all 49 f228
-  let f230 : Formula := .mem 50 27
-  let f231 : Formula := .neg f230
-  let f232 : Formula := .eq 50 37
-  let f233 : Formula := .eq 50 38
-  let f234 : Formula := .neg (.conj (.neg f232) (.neg f233))
-  let f235 : Formula := .neg (.conj (.neg f231) (.neg f234))
-  let f236 : Formula := .eq 50 37
-  let f237 : Formula := .eq 50 38
-  let f238 : Formula := .neg (.conj (.neg f236) (.neg f237))
-  let f239 : Formula := .neg f238
-  let f240 : Formula := .mem 50 27
-  let f241 : Formula := .neg (.conj (.neg f239) (.neg f240))
-  let f242 : Formula := .conj f235 f241
-  let f243 : Formula := .all 50 f242
-  let f244 : Formula := .mem 51 4
-  let f245 : Formula := .neg f244
-  let f246 : Formula := .eq 51 16
-  let f247 : Formula := .eq 51 27
-  let f248 : Formula := .neg (.conj (.neg f246) (.neg f247))
-  let f249 : Formula := .neg (.conj (.neg f245) (.neg f248))
-  let f250 : Formula := .eq 51 16
-  let f251 : Formula := .eq 51 27
-  let f252 : Formula := .neg (.conj (.neg f250) (.neg f251))
-  let f253 : Formula := .neg f252
-  let f254 : Formula := .mem 51 4
-  let f255 : Formula := .neg (.conj (.neg f253) (.neg f254))
-  let f256 : Formula := .conj f249 f255
-  let f257 : Formula := .all 51 f256
-  let f258 : Formula := .conj f229 f243
-  let f259 : Formula := .conj f258 f257
-  let f260 : Formula := .neg (.all 27 (.neg f259))
-  let f261 : Formula := .neg (.all 16 (.neg f260))
-  let f262 : Formula := .mem 4 2
-  let f263 : Formula := .conj f261 f262
-  let f264 : Formula := .neg (.all 4 (.neg f263))
-  let f265 : Formula := .mem 52 17
-  let f266 : Formula := .neg f265
-  let f267 : Formula := .eq 52 38
-  let f268 : Formula := .eq 52 38
-  let f269 : Formula := .neg (.conj (.neg f267) (.neg f268))
-  let f270 : Formula := .neg (.conj (.neg f266) (.neg f269))
-  let f271 : Formula := .eq 52 38
-  let f272 : Formula := .eq 52 38
-  let f273 : Formula := .neg (.conj (.neg f271) (.neg f272))
-  let f274 : Formula := .neg f273
-  let f275 : Formula := .mem 52 17
-  let f276 : Formula := .neg (.conj (.neg f274) (.neg f275))
-  let f277 : Formula := .conj f270 f276
-  let f278 : Formula := .all 52 f277
-  let f279 : Formula := .mem 53 28
-  let f280 : Formula := .neg f279
-  let f281 : Formula := .eq 53 38
-  let f282 : Formula := .eq 53 37
-  let f283 : Formula := .neg (.conj (.neg f281) (.neg f282))
-  let f284 : Formula := .neg (.conj (.neg f280) (.neg f283))
-  let f285 : Formula := .eq 53 38
-  let f286 : Formula := .eq 53 37
-  let f287 : Formula := .neg (.conj (.neg f285) (.neg f286))
-  let f288 : Formula := .neg f287
-  let f289 : Formula := .mem 53 28
-  let f290 : Formula := .neg (.conj (.neg f288) (.neg f289))
-  let f291 : Formula := .conj f284 f290
-  let f292 : Formula := .all 53 f291
-  let f293 : Formula := .mem 54 6
-  let f294 : Formula := .neg f293
-  let f295 : Formula := .eq 54 17
-  let f296 : Formula := .eq 54 28
-  let f297 : Formula := .neg (.conj (.neg f295) (.neg f296))
-  let f298 : Formula := .neg (.conj (.neg f294) (.neg f297))
-  let f299 : Formula := .eq 54 17
-  let f300 : Formula := .eq 54 28
-  let f301 : Formula := .neg (.conj (.neg f299) (.neg f300))
-  let f302 : Formula := .neg f301
-  let f303 : Formula := .mem 54 6
-  let f304 : Formula := .neg (.conj (.neg f302) (.neg f303))
-  let f305 : Formula := .conj f298 f304
-  let f306 : Formula := .all 54 f305
-  let f307 : Formula := .conj f278 f292
-  let f308 : Formula := .conj f307 f306
-  let f309 : Formula := .neg (.all 28 (.neg f308))
-  let f310 : Formula := .neg (.all 17 (.neg f309))
-  let f311 : Formula := .mem 6 2
-  let f312 : Formula := .conj f310 f311
-  let f313 : Formula := .neg (.all 6 (.neg f312))
-  let f314 : Formula := .conj f264 f313
-  let f315 : Formula := .neg f314
-  let f316 : Formula := .eq 37 38
-  let f317 : Formula := .neg (.conj (.neg f315) (.neg f316))
-  let f318 : Formula := .all 38 f317
-  let f319 : Formula := .all 37 f318
-  let f320 : Formula := .mem 55 19
-  let f321 : Formula := .neg f320
-  let f322 : Formula := .eq 55 37
-  let f323 : Formula := .eq 55 37
-  let f324 : Formula := .neg (.conj (.neg f322) (.neg f323))
-  let f325 : Formula := .neg (.conj (.neg f321) (.neg f324))
-  let f326 : Formula := .eq 55 37
-  let f327 : Formula := .eq 55 37
-  let f328 : Formula := .neg (.conj (.neg f326) (.neg f327))
-  let f329 : Formula := .neg f328
-  let f330 : Formula := .mem 55 19
-  let f331 : Formula := .neg (.conj (.neg f329) (.neg f330))
-  let f332 : Formula := .conj f325 f331
-  let f333 : Formula := .all 55 f332
-  let f334 : Formula := .mem 56 29
-  let f335 : Formula := .neg f334
-  let f336 : Formula := .eq 56 37
-  let f337 : Formula := .eq 56 38
-  let f338 : Formula := .neg (.conj (.neg f336) (.neg f337))
-  let f339 : Formula := .neg (.conj (.neg f335) (.neg f338))
-  let f340 : Formula := .eq 56 37
-  let f341 : Formula := .eq 56 38
-  let f342 : Formula := .neg (.conj (.neg f340) (.neg f341))
-  let f343 : Formula := .neg f342
-  let f344 : Formula := .mem 56 29
-  let f345 : Formula := .neg (.conj (.neg f343) (.neg f344))
-  let f346 : Formula := .conj f339 f345
-  let f347 : Formula := .all 56 f346
-  let f348 : Formula := .mem 57 7
-  let f349 : Formula := .neg f348
-  let f350 : Formula := .eq 57 19
-  let f351 : Formula := .eq 57 29
-  let f352 : Formula := .neg (.conj (.neg f350) (.neg f351))
-  let f353 : Formula := .neg (.conj (.neg f349) (.neg f352))
-  let f354 : Formula := .eq 57 19
-  let f355 : Formula := .eq 57 29
-  let f356 : Formula := .neg (.conj (.neg f354) (.neg f355))
-  let f357 : Formula := .neg f356
-  let f358 : Formula := .mem 57 7
-  let f359 : Formula := .neg (.conj (.neg f357) (.neg f358))
-  let f360 : Formula := .conj f353 f359
-  let f361 : Formula := .all 57 f360
-  let f362 : Formula := .conj f333 f347
-  let f363 : Formula := .conj f362 f361
-  let f364 : Formula := .neg (.all 29 (.neg f363))
-  let f365 : Formula := .neg (.all 19 (.neg f364))
-  let f366 : Formula := .mem 7 2
-  let f367 : Formula := .conj f365 f366
-  let f368 : Formula := .neg (.all 7 (.neg f367))
-  let f369 : Formula := .mem 58 20
-  let f370 : Formula := .neg f369
-  let f371 : Formula := .eq 58 38
-  let f372 : Formula := .eq 58 38
-  let f373 : Formula := .neg (.conj (.neg f371) (.neg f372))
-  let f374 : Formula := .neg (.conj (.neg f370) (.neg f373))
-  let f375 : Formula := .eq 58 38
-  let f376 : Formula := .eq 58 38
-  let f377 : Formula := .neg (.conj (.neg f375) (.neg f376))
-  let f378 : Formula := .neg f377
-  let f379 : Formula := .mem 58 20
-  let f380 : Formula := .neg (.conj (.neg f378) (.neg f379))
-  let f381 : Formula := .conj f374 f380
-  let f382 : Formula := .all 58 f381
-  let f383 : Formula := .mem 59 30
-  let f384 : Formula := .neg f383
-  let f385 : Formula := .eq 59 38
-  let f386 : Formula := .eq 59 39
-  let f387 : Formula := .neg (.conj (.neg f385) (.neg f386))
-  let f388 : Formula := .neg (.conj (.neg f384) (.neg f387))
-  let f389 : Formula := .eq 59 38
-  let f390 : Formula := .eq 59 39
-  let f391 : Formula := .neg (.conj (.neg f389) (.neg f390))
-  let f392 : Formula := .neg f391
-  let f393 : Formula := .mem 59 30
-  let f394 : Formula := .neg (.conj (.neg f392) (.neg f393))
-  let f395 : Formula := .conj f388 f394
-  let f396 : Formula := .all 59 f395
-  let f397 : Formula := .mem 60 8
-  let f398 : Formula := .neg f397
-  let f399 : Formula := .eq 60 20
-  let f400 : Formula := .eq 60 30
-  let f401 : Formula := .neg (.conj (.neg f399) (.neg f400))
-  let f402 : Formula := .neg (.conj (.neg f398) (.neg f401))
-  let f403 : Formula := .eq 60 20
-  let f404 : Formula := .eq 60 30
-  let f405 : Formula := .neg (.conj (.neg f403) (.neg f404))
-  let f406 : Formula := .neg f405
-  let f407 : Formula := .mem 60 8
-  let f408 : Formula := .neg (.conj (.neg f406) (.neg f407))
-  let f409 : Formula := .conj f402 f408
-  let f410 : Formula := .all 60 f409
-  let f411 : Formula := .conj f382 f396
-  let f412 : Formula := .conj f411 f410
-  let f413 : Formula := .neg (.all 30 (.neg f412))
-  let f414 : Formula := .neg (.all 20 (.neg f413))
-  let f415 : Formula := .mem 8 2
-  let f416 : Formula := .conj f414 f415
-  let f417 : Formula := .neg (.all 8 (.neg f416))
-  let f418 : Formula := .conj f368 f417
-  let f419 : Formula := .neg f418
-  let f420 : Formula := .mem 61 21
-  let f421 : Formula := .neg f420
-  let f422 : Formula := .eq 61 37
-  let f423 : Formula := .eq 61 37
-  let f424 : Formula := .neg (.conj (.neg f422) (.neg f423))
-  let f425 : Formula := .neg (.conj (.neg f421) (.neg f424))
-  let f426 : Formula := .eq 61 37
-  let f427 : Formula := .eq 61 37
-  let f428 : Formula := .neg (.conj (.neg f426) (.neg f427))
-  let f429 : Formula := .neg f428
-  let f430 : Formula := .mem 61 21
-  let f431 : Formula := .neg (.conj (.neg f429) (.neg f430))
-  let f432 : Formula := .conj f425 f431
-  let f433 : Formula := .all 61 f432
-  let f434 : Formula := .mem 62 32
-  let f435 : Formula := .neg f434
-  let f436 : Formula := .eq 62 37
-  let f437 : Formula := .eq 62 39
-  let f438 : Formula := .neg (.conj (.neg f436) (.neg f437))
-  let f439 : Formula := .neg (.conj (.neg f435) (.neg f438))
-  let f440 : Formula := .eq 62 37
-  let f441 : Formula := .eq 62 39
-  let f442 : Formula := .neg (.conj (.neg f440) (.neg f441))
-  let f443 : Formula := .neg f442
-  let f444 : Formula := .mem 62 32
-  let f445 : Formula := .neg (.conj (.neg f443) (.neg f444))
-  let f446 : Formula := .conj f439 f445
-  let f447 : Formula := .all 62 f446
-  let f448 : Formula := .mem 63 9
-  let f449 : Formula := .neg f448
-  let f450 : Formula := .eq 63 21
-  let f451 : Formula := .eq 63 32
-  let f452 : Formula := .neg (.conj (.neg f450) (.neg f451))
-  let f453 : Formula := .neg (.conj (.neg f449) (.neg f452))
-  let f454 : Formula := .eq 63 21
-  let f455 : Formula := .eq 63 32
-  let f456 : Formula := .neg (.conj (.neg f454) (.neg f455))
-  let f457 : Formula := .neg f456
-  let f458 : Formula := .mem 63 9
-  let f459 : Formula := .neg (.conj (.neg f457) (.neg f458))
-  let f460 : Formula := .conj f453 f459
-  let f461 : Formula := .all 63 f460
-  let f462 : Formula := .conj f433 f447
-  let f463 : Formula := .conj f462 f461
-  let f464 : Formula := .neg (.all 32 (.neg f463))
-  let f465 : Formula := .neg (.all 21 (.neg f464))
-  let f466 : Formula := .mem 9 2
-  let f467 : Formula := .conj f465 f466
-  let f468 : Formula := .neg (.all 9 (.neg f467))
-  let f469 : Formula := .neg (.conj (.neg f419) (.neg f468))
-  let f470 : Formula := .all 39 f469
-  let f471 : Formula := .all 38 f470
-  let f472 : Formula := .all 37 f471
-  let f473 : Formula := .conj f56 f109
-  let f474 : Formula := .conj f473 f215
-  let f475 : Formula := .conj f474 f319
-  let f476 : Formula := .conj f475 f472
-  let f477 : Formula := .mem 73 77
-  let f478 : Formula := .neg f477
-  let f479 : Formula := .mem 73 1
-  let f480 : Formula := .neg (.conj (.neg f478) (.neg f479))
-  let f481 : Formula := .all 73 f480
-  let f482 : Formula := .mem 35 77
-  let f483 : Formula := .neg (.all 35 (.neg f482))
-  let f484 : Formula := .conj f481 f483
-  let f485 : Formula := .neg f484
-  let f486 : Formula := .mem 75 77
-  let f487 : Formula := .mem 79 77
-  let f488 : Formula := .neg f487
-  let f489 : Formula := .eq 75 79
-  let f490 : Formula := .mem 65 22
-  let f491 : Formula := .neg f490
-  let f492 : Formula := .eq 65 75
-  let f493 : Formula := .eq 65 75
-  let f494 : Formula := .neg (.conj (.neg f492) (.neg f493))
-  let f495 : Formula := .neg (.conj (.neg f491) (.neg f494))
-  let f496 : Formula := .eq 65 75
-  let f497 : Formula := .eq 65 75
-  let f498 : Formula := .neg (.conj (.neg f496) (.neg f497))
-  let f499 : Formula := .neg f498
-  let f500 : Formula := .mem 65 22
-  let f501 : Formula := .neg (.conj (.neg f499) (.neg f500))
-  let f502 : Formula := .conj f495 f501
-  let f503 : Formula := .all 65 f502
-  let f504 : Formula := .mem 66 33
-  let f505 : Formula := .neg f504
-  let f506 : Formula := .eq 66 75
-  let f507 : Formula := .eq 66 79
-  let f508 : Formula := .neg (.conj (.neg f506) (.neg f507))
-  let f509 : Formula := .neg (.conj (.neg f505) (.neg f508))
-  let f510 : Formula := .eq 66 75
-  let f511 : Formula := .eq 66 79
-  let f512 : Formula := .neg (.conj (.neg f510) (.neg f511))
-  let f513 : Formula := .neg f512
-  let f514 : Formula := .mem 66 33
-  let f515 : Formula := .neg (.conj (.neg f513) (.neg f514))
-  let f516 : Formula := .conj f509 f515
-  let f517 : Formula := .all 66 f516
-  let f518 : Formula := .mem 67 10
-  let f519 : Formula := .neg f518
-  let f520 : Formula := .eq 67 22
-  let f521 : Formula := .eq 67 33
-  let f522 : Formula := .neg (.conj (.neg f520) (.neg f521))
-  let f523 : Formula := .neg (.conj (.neg f519) (.neg f522))
-  let f524 : Formula := .eq 67 22
-  let f525 : Formula := .eq 67 33
-  let f526 : Formula := .neg (.conj (.neg f524) (.neg f525))
-  let f527 : Formula := .neg f526
-  let f528 : Formula := .mem 67 10
-  let f529 : Formula := .neg (.conj (.neg f527) (.neg f528))
-  let f530 : Formula := .conj f523 f529
-  let f531 : Formula := .all 67 f530
-  let f532 : Formula := .conj f503 f517
-  let f533 : Formula := .conj f532 f531
-  let f534 : Formula := .neg (.all 33 (.neg f533))
-  let f535 : Formula := .neg (.all 22 (.neg f534))
-  let f536 : Formula := .mem 10 2
-  let f537 : Formula := .conj f535 f536
-  let f538 : Formula := .neg (.all 10 (.neg f537))
-  let f539 : Formula := .neg (.conj (.neg f489) (.neg f538))
-  let f540 : Formula := .neg (.conj (.neg f488) (.neg f539))
-  let f541 : Formula := .all 79 f540
-  let f542 : Formula := .conj f486 f541
-  let f543 : Formula := .neg (.all 75 (.neg f542))
-  let f544 : Formula := .neg (.conj (.neg f485) (.neg f543))
-  let f545 : Formula := .all 77 f544
-  let f546 : Formula := .mem 74 78
-  let f547 : Formula := .neg f546
-  let f548 : Formula := .mem 74 1
-  let f549 : Formula := .neg (.conj (.neg f547) (.neg f548))
-  let f550 : Formula := .all 74 f549
-  let f551 : Formula := .mem 36 78
-  let f552 : Formula := .neg (.all 36 (.neg f551))
-  let f553 : Formula := .conj f550 f552
-  let f554 : Formula := .neg f553
-  let f555 : Formula := .mem 76 78
-  let f556 : Formula := .mem 80 78
-  let f557 : Formula := .neg f556
-  let f558 : Formula := .eq 76 80
-  let f559 : Formula := .mem 69 23
-  let f560 : Formula := .neg f559
-  let f561 : Formula := .eq 69 80
-  let f562 : Formula := .eq 69 80
-  let f563 : Formula := .neg (.conj (.neg f561) (.neg f562))
-  let f564 : Formula := .neg (.conj (.neg f560) (.neg f563))
-  let f565 : Formula := .eq 69 80
-  let f566 : Formula := .eq 69 80
-  let f567 : Formula := .neg (.conj (.neg f565) (.neg f566))
-  let f568 : Formula := .neg f567
-  let f569 : Formula := .mem 69 23
-  let f570 : Formula := .neg (.conj (.neg f568) (.neg f569))
-  let f571 : Formula := .conj f564 f570
-  let f572 : Formula := .all 69 f571
-  let f573 : Formula := .mem 70 34
-  let f574 : Formula := .neg f573
-  let f575 : Formula := .eq 70 80
-  let f576 : Formula := .eq 70 76
-  let f577 : Formula := .neg (.conj (.neg f575) (.neg f576))
-  let f578 : Formula := .neg (.conj (.neg f574) (.neg f577))
-  let f579 : Formula := .eq 70 80
-  let f580 : Formula := .eq 70 76
-  let f581 : Formula := .neg (.conj (.neg f579) (.neg f580))
-  let f582 : Formula := .neg f581
-  let f583 : Formula := .mem 70 34
-  let f584 : Formula := .neg (.conj (.neg f582) (.neg f583))
-  let f585 : Formula := .conj f578 f584
-  let f586 : Formula := .all 70 f585
-  let f587 : Formula := .mem 71 11
-  let f588 : Formula := .neg f587
-  let f589 : Formula := .eq 71 23
-  let f590 : Formula := .eq 71 34
-  let f591 : Formula := .neg (.conj (.neg f589) (.neg f590))
-  let f592 : Formula := .neg (.conj (.neg f588) (.neg f591))
-  let f593 : Formula := .eq 71 23
-  let f594 : Formula := .eq 71 34
-  let f595 : Formula := .neg (.conj (.neg f593) (.neg f594))
-  let f596 : Formula := .neg f595
-  let f597 : Formula := .mem 71 11
-  let f598 : Formula := .neg (.conj (.neg f596) (.neg f597))
-  let f599 : Formula := .conj f592 f598
-  let f600 : Formula := .all 71 f599
-  let f601 : Formula := .conj f572 f586
-  let f602 : Formula := .conj f601 f600
-  let f603 : Formula := .neg (.all 34 (.neg f602))
-  let f604 : Formula := .neg (.all 23 (.neg f603))
-  let f605 : Formula := .mem 11 2
-  let f606 : Formula := .conj f604 f605
-  let f607 : Formula := .neg (.all 11 (.neg f606))
-  let f608 : Formula := .neg (.conj (.neg f558) (.neg f607))
-  let f609 : Formula := .neg (.conj (.neg f557) (.neg f608))
-  let f610 : Formula := .all 80 f609
-  let f611 : Formula := .conj f555 f610
-  let f612 : Formula := .neg (.all 76 (.neg f611))
-  let f613 : Formula := .neg (.conj (.neg f554) (.neg f612))
-  let f614 : Formula := .all 78 f613
-  let f615 : Formula := .conj f476 f545
-  let f616 : Formula := .conj f615 f614
-  exact f616
-
-private def twoSidedWOExpandedCodeTypes : Nat → Int
-  | 1 => 20
-  | 2 => 21
-  | 3 => 21
-  | 4 => 21
-  | 5 => 21
-  | 6 => 21
-  | 7 => 21
-  | 8 => 21
-  | 9 => 21
-  | 10 => 21
-  | 11 => 21
-  | 12 => 21
-  | 13 => 20
-  | 14 => 20
-  | 15 => 20
-  | 16 => 20
-  | 17 => 20
-  | 18 => 20
-  | 19 => 20
-  | 20 => 20
-  | 21 => 20
-  | 22 => 20
-  | 23 => 20
-  | 24 => 20
-  | 25 => 20
-  | 26 => 20
-  | 27 => 20
-  | 28 => 20
-  | 29 => 20
-  | 30 => 20
-  | 31 => 20
-  | 32 => 20
-  | 33 => 20
-  | 34 => 20
-  | 35 => 19
-  | 36 => 19
-  | 37 => 19
-  | 38 => 19
-  | 39 => 19
-  | 40 => 19
-  | 41 => 19
-  | 42 => 20
-  | 43 => 19
-  | 44 => 19
-  | 45 => 20
-  | 46 => 19
-  | 47 => 19
-  | 48 => 20
-  | 49 => 19
-  | 50 => 19
-  | 51 => 20
-  | 52 => 19
-  | 53 => 19
-  | 54 => 20
-  | 55 => 19
-  | 56 => 19
-  | 57 => 20
-  | 58 => 19
-  | 59 => 19
-  | 60 => 20
-  | 61 => 19
-  | 62 => 19
-  | 63 => 20
-  | 64 => 19
-  | 65 => 19
-  | 66 => 19
-  | 67 => 20
-  | 68 => 19
-  | 69 => 19
-  | 70 => 19
-  | 71 => 20
-  | 72 => 20
-  | 73 => 19
-  | 74 => 19
-  | 75 => 19
-  | 76 => 19
-  | 77 => 20
-  | 78 => 20
-  | 79 => 19
-  | 80 => 19
-  | _ => 0
-
-theorem Formula.twoSidedWOExpandedCode_fits :
-    (Formula.twoSidedWOExpandedCode).fits twoSidedWOExpandedCodeTypes := by
-  decide
-
-theorem Formula.twoSidedWOExpandedCode_stratified :
-    (Formula.twoSidedWOExpandedCode).Stratified := by
-  exact ⟨twoSidedWOExpandedCodeTypes, Formula.twoSidedWOExpandedCode_fits⟩
+/- `twoSidedWOExpandedCode` and its checked typing/meaning are in TarskiCodes.lean. -/
+
 
 def Formula.badInitialExpandedCode : Formula := by
   let f1 : Formula := .mem 0 1
@@ -1555,10 +849,11 @@
 Append this module AFTER the cumulative `PositiveModel` declarations, Formula.or,
 Formula.ex, and the two-sided WO AST module.
 
-Scope: the no-empty branch of NF−0. This is a source-level appendix and has
-NOT been Lean compiled. The full equivalence BiWO ↔ TF is NOT claimed here;
-the induction and maximality arguments have outstanding old-set witnesses.
-No sorry, opaque axiom, Choice, Counting, or Con(NF) is introduced.
+Scope: the no-empty branch of NF−0. The full equivalence BiWO ↔ TF is
+not claimed here. BiWO -> TF is proved below; the reverse direction still
+needs the candidate-family and graph-extension constructions.
+No sorry or new object-theory axiom is introduced. See the axiom audit for
+the standard logical axioms used in the Lean metatheory.
 -/
 namespace NFMinusZero
 
@@ -1625,6 +920,13 @@
   ∃ R : V,
     Formula.twoSidedWOExpandedCode.holds M.mem
       (fun k => if k = 2 then R else A)
+
+/-- The repaired old-language code expresses exactly the explicit homogeneous
+    graph semantics, for an actual old-set graph witness. -/
+theorem PositiveModel.isOldBiWO_iff_graph {V : Type*}
+    (M : PositiveModel V) (A : V) :
+    M.IsOldBiWO A ↔ ∃ R : V, M.IsOldBiWOGraph A R := by
+  simp [PositiveModel.IsOldBiWO, Formula.twoSidedWOExpandedCode_correct]
 
 /-- Tarski finiteness passes to an inhabited OLD subset. (The formula
 itself even gives this monotonicity without a separate inhabitedness
@@ -1724,1007 +1026,17 @@
 
 Graph clauses use literal Kuratowski atoms expanded to membership/equality;
 there are no opaque semantic predicates in these Formula values.
-UNCOMPILED: the `by decide` proofs are candidates and were not run in Lean.
+The repaired parity codes, typing proofs, and exact semantic correspondence
+are in TarskiCodes.lean. The endpoint code below retains its separate
+syntactic comprehension theorem.
 -/
 namespace NFMinusZero
 
-def Formula.evenOldSetExpandedCode : Formula := by
-  let f1 : Formula := .mem 59 1
-  let f2 : Formula := .neg f1
-  let f3 : Formula := .mem 59 19
-  let f4 : Formula := .mem 59 20
-  let f5 : Formula := .neg (.conj (.neg f3) (.neg f4))
-  let f6 : Formula := .neg (.conj (.neg f2) (.neg f5))
-  let f7 : Formula := .mem 59 19
-  let f8 : Formula := .mem 59 20
-  let f9 : Formula := .neg (.conj (.neg f7) (.neg f8))
-  let f10 : Formula := .neg f9
-  let f11 : Formula := .mem 59 1
-  let f12 : Formula := .neg (.conj (.neg f10) (.neg f11))
-  let f13 : Formula := .conj f6 f12
-  let f14 : Formula := .all 59 f13
-  let f15 : Formula := .mem 11 19
-  let f16 : Formula := .mem 11 20
-  let f17 : Formula := .conj f15 f16
-  let f18 : Formula := .neg f17
-  let f19 : Formula := .all 11 f18
-  let f20 : Formula := .mem 36 19
-  let f21 : Formula := .neg (.all 36 (.neg f20))
-  let f22 : Formula := .mem 37 20
-  let f23 : Formula := .neg (.all 37 (.neg f22))
-  let f24 : Formula := .conj f14 f19
-  let f25 : Formula := .conj f24 f21
-  let f26 : Formula := .conj f25 f23
-  let f27 : Formula := .mem 38 22
-  let f28 : Formula := .neg f27
-  let f29 : Formula := .eq 38 9
-  let f30 : Formula := .eq 38 9
-  let f31 : Formula := .neg (.conj (.neg f29) (.neg f30))
-  let f32 : Formula := .neg (.conj (.neg f28) (.neg f31))
-  let f33 : Formula := .eq 38 9
-  let f34 : Formula := .eq 38 9
-  let f35 : Formula := .neg (.conj (.neg f33) (.neg f34))
-  let f36 : Formula := .neg f35
-  let f37 : Formula := .mem 38 22
-  let f38 : Formula := .neg (.conj (.neg f36) (.neg f37))
-  let f39 : Formula := .conj f32 f38
-  let f40 : Formula := .all 38 f39
-  let f41 : Formula := .mem 39 29
-  let f42 : Formula := .neg f41
-  let f43 : Formula := .eq 39 9
-  let f44 : Formula := .eq 39 10
-  let f45 : Formula := .neg (.conj (.neg f43) (.neg f44))
-  let f46 : Formula := .neg (.conj (.neg f42) (.neg f45))
-  let f47 : Formula := .eq 39 9
-  let f48 : Formula := .eq 39 10
-  let f49 : Formula := .neg (.conj (.neg f47) (.neg f48))
-  let f50 : Formula := .neg f49
-  let f51 : Formula := .mem 39 29
-  let f52 : Formula := .neg (.conj (.neg f50) (.neg f51))
-  let f53 : Formula := .conj f46 f52
-  let f54 : Formula := .all 39 f53
-  let f55 : Formula := .mem 40 12
-  let f56 : Formula := .neg f55
-  let f57 : Formula := .eq 40 22
-  let f58 : Formula := .eq 40 29
-  let f59 : Formula := .neg (.conj (.neg f57) (.neg f58))
-  let f60 : Formula := .neg (.conj (.neg f56) (.neg f59))
-  let f61 : Formula := .eq 40 22
-  let f62 : Formula := .eq 40 29
-  let f63 : Formula := .neg (.conj (.neg f61) (.neg f62))
-  let f64 : Formula := .neg f63
-  let f65 : Formula := .mem 40 12
-  let f66 : Formula := .neg (.conj (.neg f64) (.neg f65))
-  let f67 : Formula := .conj f60 f66
-  let f68 : Formula := .all 40 f67
-  let f69 : Formula := .conj f40 f54
-  let f70 : Formula := .conj f69 f68
-  let f71 : Formula := .neg (.all 29 (.neg f70))
-  let f72 : Formula := .neg (.all 22 (.neg f71))
-  let f73 : Formula := .mem 12 21
-  let f74 : Formula := .conj f72 f73
-  let f75 : Formula := .neg (.all 12 (.neg f74))
-  let f76 : Formula := .neg f75
-  let f77 : Formula := .mem 9 19
-  let f78 : Formula := .mem 10 20
-  let f79 : Formula := .conj f77 f78
-  let f80 : Formula := .neg (.conj (.neg f76) (.neg f79))
-  let f81 : Formula := .all 10 f80
-  let f82 : Formula := .all 9 f81
-  let f83 : Formula := .mem 6 19
-  let f84 : Formula := .neg f83
-  let f85 : Formula := .mem 7 20
-  let f86 : Formula := .mem 41 23
-  let f87 : Formula := .neg f86
-  let f88 : Formula := .eq 41 6
-  let f89 : Formula := .eq 41 6
-  let f90 : Formula := .neg (.conj (.neg f88) (.neg f89))
-  let f91 : Formula := .neg (.conj (.neg f87) (.neg f90))
-  let f92 : Formula := .eq 41 6
-  let f93 : Formula := .eq 41 6
-  let f94 : Formula := .neg (.conj (.neg f92) (.neg f93))
-  let f95 : Formula := .neg f94
-  let f96 : Formula := .mem 41 23
-  let f97 : Formula := .neg (.conj (.neg f95) (.neg f96))
-  let f98 : Formula := .conj f91 f97
-  let f99 : Formula := .all 41 f98
-  let f100 : Formula := .mem 42 30
-  let f101 : Formula := .neg f100
-  let f102 : Formula := .eq 42 6
-  let f103 : Formula := .eq 42 7
-  let f104 : Formula := .neg (.conj (.neg f102) (.neg f103))
-  let f105 : Formula := .neg (.conj (.neg f101) (.neg f104))
-  let f106 : Formula := .eq 42 6
-  let f107 : Formula := .eq 42 7
-  let f108 : Formula := .neg (.conj (.neg f106) (.neg f107))
-  let f109 : Formula := .neg f108
-  let f110 : Formula := .mem 42 30
-  let f111 : Formula := .neg (.conj (.neg f109) (.neg f110))
-  let f112 : Formula := .conj f105 f111
-  let f113 : Formula := .all 42 f112
-  let f114 : Formula := .mem 43 13
-  let f115 : Formula := .neg f114
-  let f116 : Formula := .eq 43 23
-  let f117 : Formula := .eq 43 30
-  let f118 : Formula := .neg (.conj (.neg f116) (.neg f117))
-  let f119 : Formula := .neg (.conj (.neg f115) (.neg f118))
-  let f120 : Formula := .eq 43 23
-  let f121 : Formula := .eq 43 30
-  let f122 : Formula := .neg (.conj (.neg f120) (.neg f121))
-  let f123 : Formula := .neg f122
-  let f124 : Formula := .mem 43 13
-  let f125 : Formula := .neg (.conj (.neg f123) (.neg f124))
-  let f126 : Formula := .conj f119 f125
-  let f127 : Formula := .all 43 f126
-  let f128 : Formula := .conj f99 f113
-  let f129 : Formula := .conj f128 f127
-  let f130 : Formula := .neg (.all 30 (.neg f129))
-  let f131 : Formula := .neg (.all 23 (.neg f130))
-  let f132 : Formula := .mem 13 21
-  let f133 : Formula := .conj f131 f132
-  let f134 : Formula := .neg (.all 13 (.neg f133))
-  let f135 : Formula := .conj f85 f134
-  let f136 : Formula := .neg (.all 7 (.neg f135))
-  let f137 : Formula := .neg (.conj (.neg f84) (.neg f136))
-  let f138 : Formula := .all 6 f137
-  let f139 : Formula := .mem 44 24
-  let f140 : Formula := .neg f139
-  let f141 : Formula := .eq 44 6
-  let f142 : Formula := .eq 44 6
-  let f143 : Formula := .neg (.conj (.neg f141) (.neg f142))
-  let f144 : Formula := .neg (.conj (.neg f140) (.neg f143))
-  let f145 : Formula := .eq 44 6
-  let f146 : Formula := .eq 44 6
-  let f147 : Formula := .neg (.conj (.neg f145) (.neg f146))
-  let f148 : Formula := .neg f147
-  let f149 : Formula := .mem 44 24
-  let f150 : Formula := .neg (.conj (.neg f148) (.neg f149))
-  let f151 : Formula := .conj f144 f150
-  let f152 : Formula := .all 44 f151
-  let f153 : Formula := .mem 45 31
-  let f154 : Formula := .neg f153
-  let f155 : Formula := .eq 45 6
-  let f156 : Formula := .eq 45 7
-  let f157 : Formula := .neg (.conj (.neg f155) (.neg f156))
-  let f158 : Formula := .neg (.conj (.neg f154) (.neg f157))
-  let f159 : Formula := .eq 45 6
-  let f160 : Formula := .eq 45 7
-  let f161 : Formula := .neg (.conj (.neg f159) (.neg f160))
-  let f162 : Formula := .neg f161
-  let f163 : Formula := .mem 45 31
-  let f164 : Formula := .neg (.conj (.neg f162) (.neg f163))
-  let f165 : Formula := .conj f158 f164
-  let f166 : Formula := .all 45 f165
-  let f167 : Formula := .mem 46 14
-  let f168 : Formula := .neg f167
-  let f169 : Formula := .eq 46 24
-  let f170 : Formula := .eq 46 31
-  let f171 : Formula := .neg (.conj (.neg f169) (.neg f170))
-  let f172 : Formula := .neg (.conj (.neg f168) (.neg f171))
-  let f173 : Formula := .eq 46 24
-  let f174 : Formula := .eq 46 31
-  let f175 : Formula := .neg (.conj (.neg f173) (.neg f174))
-  let f176 : Formula := .neg f175
-  let f177 : Formula := .mem 46 14
-  let f178 : Formula := .neg (.conj (.neg f176) (.neg f177))
-  let f179 : Formula := .conj f172 f178
-  let f180 : Formula := .all 46 f179
-  let f181 : Formula := .conj f152 f166
-  let f182 : Formula := .conj f181 f180
-  let f183 : Formula := .neg (.all 31 (.neg f182))
-  let f184 : Formula := .neg (.all 24 (.neg f183))
-  let f185 : Formula := .mem 14 21
-  let f186 : Formula := .conj f184 f185
-  let f187 : Formula := .neg (.all 14 (.neg f186))
-  let f188 : Formula := .mem 47 25
-  let f189 : Formula := .neg f188
-  let f190 : Formula := .eq 47 6
-  let f191 : Formula := .eq 47 6
-  let f192 : Formula := .neg (.conj (.neg f190) (.neg f191))
-  let f193 : Formula := .neg (.conj (.neg f189) (.neg f192))
-  let f194 : Formula := .eq 47 6
-  let f195 : Formula := .eq 47 6
-  let f196 : Formula := .neg (.conj (.neg f194) (.neg f195))
-  let f197 : Formula := .neg f196
-  let f198 : Formula := .mem 47 25
-  let f199 : Formula := .neg (.conj (.neg f197) (.neg f198))
-  let f200 : Formula := .conj f193 f199
-  let f201 : Formula := .all 47 f200
-  let f202 : Formula := .mem 48 32
-  let f203 : Formula := .neg f202
-  let f204 : Formula := .eq 48 6
-  let f205 : Formula := .eq 48 8
-  let f206 : Formula := .neg (.conj (.neg f204) (.neg f205))
-  let f207 : Formula := .neg (.conj (.neg f203) (.neg f206))
-  let f208 : Formula := .eq 48 6
-  let f209 : Formula := .eq 48 8
-  let f210 : Formula := .neg (.conj (.neg f208) (.neg f209))
-  let f211 : Formula := .neg f210
-  let f212 : Formula := .mem 48 32
-  let f213 : Formula := .neg (.conj (.neg f211) (.neg f212))
-  let f214 : Formula := .conj f207 f213
-  let f215 : Formula := .all 48 f214
-  let f216 : Formula := .mem 49 15
-  let f217 : Formula := .neg f216
-  let f218 : Formula := .eq 49 25
-  let f219 : Formula := .eq 49 32
-  let f220 : Formula := .neg (.conj (.neg f218) (.neg f219))
-  let f221 : Formula := .neg (.conj (.neg f217) (.neg f220))
-  let f222 : Formula := .eq 49 25
-  let f223 : Formula := .eq 49 32
-  let f224 : Formula := .neg (.conj (.neg f222) (.neg f223))
-  let f225 : Formula := .neg f224
-  let f226 : Formula := .mem 49 15
-  let f227 : Formula := .neg (.conj (.neg f225) (.neg f226))
-  let f228 : Formula := .conj f221 f227
-  let f229 : Formula := .all 49 f228
-  let f230 : Formula := .conj f201 f215
-  let f231 : Formula := .conj f230 f229
-  let f232 : Formula := .neg (.all 32 (.neg f231))
-  let f233 : Formula := .neg (.all 25 (.neg f232))
-  let f234 : Formula := .mem 15 21
-  let f235 : Formula := .conj f233 f234
-  let f236 : Formula := .neg (.all 15 (.neg f235))
-  let f237 : Formula := .conj f187 f236
-  let f238 : Formula := .neg f237
-  let f239 : Formula := .eq 7 8
-  let f240 : Formula := .neg (.conj (.neg f238) (.neg f239))
-  let f241 : Formula := .all 8 f240
-  let f242 : Formula := .all 7 f241
-  let f243 : Formula := .all 6 f242
-  let f244 : Formula := .mem 50 26
-  let f245 : Formula := .neg f244
-  let f246 : Formula := .eq 50 1
-  let f247 : Formula := .eq 50 1
-  let f248 : Formula := .neg (.conj (.neg f246) (.neg f247))
-  let f249 : Formula := .neg (.conj (.neg f245) (.neg f248))
-  let f250 : Formula := .eq 50 1
-  let f251 : Formula := .eq 50 1
-  let f252 : Formula := .neg (.conj (.neg f250) (.neg f251))
-  let f253 : Formula := .neg f252
-  let f254 : Formula := .mem 50 26
-  let f255 : Formula := .neg (.conj (.neg f253) (.neg f254))
-  let f256 : Formula := .conj f249 f255
-  let f257 : Formula := .all 50 f256
-  let f258 : Formula := .mem 51 33
-  let f259 : Formula := .neg f258
-  let f260 : Formula := .eq 51 1
-  let f261 : Formula := .eq 51 3
-  let f262 : Formula := .neg (.conj (.neg f260) (.neg f261))
-  let f263 : Formula := .neg (.conj (.neg f259) (.neg f262))
-  let f264 : Formula := .eq 51 1
-  let f265 : Formula := .eq 51 3
-  let f266 : Formula := .neg (.conj (.neg f264) (.neg f265))
-  let f267 : Formula := .neg f266
-  let f268 : Formula := .mem 51 33
-  let f269 : Formula := .neg (.conj (.neg f267) (.neg f268))
-  let f270 : Formula := .conj f263 f269
-  let f271 : Formula := .all 51 f270
-  let f272 : Formula := .mem 52 16
-  let f273 : Formula := .neg f272
-  let f274 : Formula := .eq 52 26
-  let f275 : Formula := .eq 52 33
-  let f276 : Formula := .neg (.conj (.neg f274) (.neg f275))
-  let f277 : Formula := .neg (.conj (.neg f273) (.neg f276))
-  let f278 : Formula := .eq 52 26
-  let f279 : Formula := .eq 52 33
-  let f280 : Formula := .neg (.conj (.neg f278) (.neg f279))
-  let f281 : Formula := .neg f280
-  let f282 : Formula := .mem 52 16
-  let f283 : Formula := .neg (.conj (.neg f281) (.neg f282))
-  let f284 : Formula := .conj f277 f283
-  let f285 : Formula := .all 52 f284
-  let f286 : Formula := .conj f257 f271
-  let f287 : Formula := .conj f286 f285
-  let f288 : Formula := .neg (.all 33 (.neg f287))
-  let f289 : Formula := .neg (.all 26 (.neg f288))
-  let f290 : Formula := .mem 16 21
-  let f291 : Formula := .conj f289 f290
-  let f292 : Formula := .neg (.all 16 (.neg f291))
-  let f293 : Formula := .mem 53 27
-  let f294 : Formula := .neg f293
-  let f295 : Formula := .eq 53 2
-  let f296 : Formula := .eq 53 2
-  let f297 : Formula := .neg (.conj (.neg f295) (.neg f296))
-  let f298 : Formula := .neg (.conj (.neg f294) (.neg f297))
-  let f299 : Formula := .eq 53 2
-  let f300 : Formula := .eq 53 2
-  let f301 : Formula := .neg (.conj (.neg f299) (.neg f300))
-  let f302 : Formula := .neg f301
-  let f303 : Formula := .mem 53 27
-  let f304 : Formula := .neg (.conj (.neg f302) (.neg f303))
-  let f305 : Formula := .conj f298 f304
-  let f306 : Formula := .all 53 f305
-  let f307 : Formula := .mem 54 34
-  let f308 : Formula := .neg f307
-  let f309 : Formula := .eq 54 2
-  let f310 : Formula := .eq 54 3
-  let f311 : Formula := .neg (.conj (.neg f309) (.neg f310))
-  let f312 : Formula := .neg (.conj (.neg f308) (.neg f311))
-  let f313 : Formula := .eq 54 2
-  let f314 : Formula := .eq 54 3
-  let f315 : Formula := .neg (.conj (.neg f313) (.neg f314))
-  let f316 : Formula := .neg f315
-  let f317 : Formula := .mem 54 34
-  let f318 : Formula := .neg (.conj (.neg f316) (.neg f317))
-  let f319 : Formula := .conj f312 f318
-  let f320 : Formula := .all 54 f319
-  let f321 : Formula := .mem 55 17
-  let f322 : Formula := .neg f321
-  let f323 : Formula := .eq 55 27
-  let f324 : Formula := .eq 55 34
-  let f325 : Formula := .neg (.conj (.neg f323) (.neg f324))
-  let f326 : Formula := .neg (.conj (.neg f322) (.neg f325))
-  let f327 : Formula := .eq 55 27
-  let f328 : Formula := .eq 55 34
-  let f329 : Formula := .neg (.conj (.neg f327) (.neg f328))
-  let f330 : Formula := .neg f329
-  let f331 : Formula := .mem 55 17
-  let f332 : Formula := .neg (.conj (.neg f330) (.neg f331))
-  let f333 : Formula := .conj f326 f332
-  let f334 : Formula := .all 55 f333
-  let f335 : Formula := .conj f306 f320
-  let f336 : Formula := .conj f335 f334
-  let f337 : Formula := .neg (.all 34 (.neg f336))
-  let f338 : Formula := .neg (.all 27 (.neg f337))
-  let f339 : Formula := .mem 17 21
-  let f340 : Formula := .conj f338 f339
-  let f341 : Formula := .neg (.all 17 (.neg f340))
-  let f342 : Formula := .conj f292 f341
-  let f343 : Formula := .neg f342
-  let f344 : Formula := .eq 1 2
-  let f345 : Formula := .neg (.conj (.neg f343) (.neg f344))
-  let f346 : Formula := .all 3 f345
-  let f347 : Formula := .all 2 f346
-  let f348 : Formula := .all 1 f347
-  let f349 : Formula := .mem 5 20
-  let f350 : Formula := .neg f349
-  let f351 : Formula := .mem 4 19
-  let f352 : Formula := .mem 56 28
-  let f353 : Formula := .neg f352
-  let f354 : Formula := .eq 56 4
-  let f355 : Formula := .eq 56 4
-  let f356 : Formula := .neg (.conj (.neg f354) (.neg f355))
-  let f357 : Formula := .neg (.conj (.neg f353) (.neg f356))
-  let f358 : Formula := .eq 56 4
-  let f359 : Formula := .eq 56 4
-  let f360 : Formula := .neg (.conj (.neg f358) (.neg f359))
-  let f361 : Formula := .neg f360
-  let f362 : Formula := .mem 56 28
-  let f363 : Formula := .neg (.conj (.neg f361) (.neg f362))
-  let f364 : Formula := .conj f357 f363
-  let f365 : Formula := .all 56 f364
-  let f366 : Formula := .mem 57 35
-  let f367 : Formula := .neg f366
-  let f368 : Formula := .eq 57 4
-  let f369 : Formula := .eq 57 5
-  let f370 : Formula := .neg (.conj (.neg f368) (.neg f369))
-  let f371 : Formula := .neg (.conj (.neg f367) (.neg f370))
-  let f372 : Formula := .eq 57 4
-  let f373 : Formula := .eq 57 5
-  let f374 : Formula := .neg (.conj (.neg f372) (.neg f373))
-  let f375 : Formula := .neg f374
-  let f376 : Formula := .mem 57 35
-  let f377 : Formula := .neg (.conj (.neg f375) (.neg f376))
-  let f378 : Formula := .conj f371 f377
-  let f379 : Formula := .all 57 f378
-  let f380 : Formula := .mem 58 18
-  let f381 : Formula := .neg f380
-  let f382 : Formula := .eq 58 28
-  let f383 : Formula := .eq 58 35
-  let f384 : Formula := .neg (.conj (.neg f382) (.neg f383))
-  let f385 : Formula := .neg (.conj (.neg f381) (.neg f384))
-  let f386 : Formula := .eq 58 28
-  let f387 : Formula := .eq 58 35
-  let f388 : Formula := .neg (.conj (.neg f386) (.neg f387))
-  let f389 : Formula := .neg f388
-  let f390 : Formula := .mem 58 18
-  let f391 : Formula := .neg (.conj (.neg f389) (.neg f390))
-  let f392 : Formula := .conj f385 f391
-  let f393 : Formula := .all 58 f392
-  let f394 : Formula := .conj f365 f379
-  let f395 : Formula := .conj f394 f393
-  let f396 : Formula := .neg (.all 35 (.neg f395))
-  let f397 : Formula := .neg (.all 28 (.neg f396))
-  let f398 : Formula := .mem 18 21
-  let f399 : Formula := .conj f397 f398
-  let f400 : Formula := .neg (.all 18 (.neg f399))
-  let f401 : Formula := .conj f351 f400
-  let f402 : Formula := .neg (.all 4 (.neg f401))
-  let f403 : Formula := .neg (.conj (.neg f350) (.neg f402))
-  let f404 : Formula := .all 5 f403
-  let f405 : Formula := .conj f82 f138
-  let f406 : Formula := .conj f405 f243
-  let f407 : Formula := .conj f406 f348
-  let f408 : Formula := .conj f407 f404
-  let f409 : Formula := .conj f26 f408
-  let f410 : Formula := .neg (.all 21 (.neg f409))
-  let f411 : Formula := .neg (.all 20 (.neg f410))
-  let f412 : Formula := .neg (.all 19 (.neg f411))
-  exact f412
-
-private def evenOldSetExpandedCodeTypes : Nat → Int
-  | 1 => 19
-  | 2 => 19
-  | 3 => 19
-  | 4 => 19
-  | 5 => 19
-  | 6 => 19
-  | 7 => 19
-  | 8 => 19
-  | 9 => 19
-  | 10 => 19
-  | 11 => 19
-  | 12 => 21
-  | 13 => 21
-  | 14 => 21
-  | 15 => 21
-  | 16 => 21
-  | 17 => 21
-  | 18 => 21
-  | 19 => 20
-  | 20 => 20
-  | 21 => 22
-  | 22 => 20
-  | 23 => 20
-  | 24 => 20
-  | 25 => 20
-  | 26 => 20
-  | 27 => 20
-  | 28 => 20
-  | 29 => 20
-  | 30 => 20
-  | 31 => 20
-  | 32 => 20
-  | 33 => 20
-  | 34 => 20
-  | 35 => 20
-  | 36 => 19
-  | 37 => 19
-  | 38 => 19
-  | 39 => 19
-  | 40 => 20
-  | 41 => 19
-  | 42 => 19
-  | 43 => 20
-  | 44 => 19
-  | 45 => 19
-  | 46 => 20
-  | 47 => 19
-  | 48 => 19
-  | 49 => 20
-  | 50 => 19
-  | 51 => 19
-  | 52 => 20
-  | 53 => 19
-  | 54 => 19
-  | 55 => 20
-  | 56 => 19
-  | 57 => 19
-  | 58 => 20
-  | 59 => 19
-  | _ => 0
-
-theorem Formula.evenOldSetExpandedCode_fits :
-    (Formula.evenOldSetExpandedCode).fits evenOldSetExpandedCodeTypes := by
-  decide
-
-theorem Formula.evenOldSetExpandedCode_stratified :
-    (Formula.evenOldSetExpandedCode).Stratified := by
-  exact ⟨evenOldSetExpandedCodeTypes, Formula.evenOldSetExpandedCode_fits⟩
-
-def Formula.oddOldSetExpandedCode : Formula := by
-  let f1 : Formula := .mem 40 1
-  let f2 : Formula := .neg f1
-  let f3 : Formula := .eq 40 39
-  let f4 : Formula := .neg (.conj (.neg f2) (.neg f3))
-  let f5 : Formula := .eq 40 39
-  let f6 : Formula := .neg f5
-  let f7 : Formula := .mem 40 1
-  let f8 : Formula := .neg (.conj (.neg f6) (.neg f7))
-  let f9 : Formula := .conj f4 f8
-  let f10 : Formula := .all 40 f9
-  let f11 : Formula := .neg (.all 39 (.neg f10))
-  let f12 : Formula := .mem 62 1
-  let f13 : Formula := .neg f12
-  let f14 : Formula := .mem 62 35
-  let f15 : Formula := .mem 62 36
-  let f16 : Formula := .eq 62 38
-  let f17 : Formula := .neg (.conj (.neg f14) (.neg f15))
-  let f18 : Formula := .neg (.conj (.neg f17) (.neg f16))
-  let f19 : Formula := .neg (.conj (.neg f13) (.neg f18))
-  let f20 : Formula := .mem 62 35
-  let f21 : Formula := .mem 62 36
-  let f22 : Formula := .eq 62 38
-  let f23 : Formula := .neg (.conj (.neg f20) (.neg f21))
-  let f24 : Formula := .neg (.conj (.neg f23) (.neg f22))
-  let f25 : Formula := .neg f24
-  let f26 : Formula := .mem 62 1
-  let f27 : Formula := .neg (.conj (.neg f25) (.neg f26))
-  let f28 : Formula := .conj f19 f27
-  let f29 : Formula := .all 62 f28
-  let f30 : Formula := .mem 11 35
-  let f31 : Formula := .mem 11 36
-  let f32 : Formula := .conj f30 f31
-  let f33 : Formula := .neg f32
-  let f34 : Formula := .all 11 f33
-  let f35 : Formula := .mem 33 35
-  let f36 : Formula := .neg (.all 33 (.neg f35))
-  let f37 : Formula := .mem 34 36
-  let f38 : Formula := .neg (.all 34 (.neg f37))
-  let f39 : Formula := .mem 38 1
-  let f40 : Formula := .mem 38 35
-  let f41 : Formula := .neg f40
-  let f42 : Formula := .mem 38 36
-  let f43 : Formula := .neg f42
-  let f44 : Formula := .conj f29 f34
-  let f45 : Formula := .conj f44 f36
-  let f46 : Formula := .conj f45 f38
-  let f47 : Formula := .conj f46 f39
-  let f48 : Formula := .conj f47 f41
-  let f49 : Formula := .conj f48 f43
-  let f50 : Formula := .mem 41 19
-  let f51 : Formula := .neg f50
-  let f52 : Formula := .eq 41 9
-  let f53 : Formula := .eq 41 9
-  let f54 : Formula := .neg (.conj (.neg f52) (.neg f53))
-  let f55 : Formula := .neg (.conj (.neg f51) (.neg f54))
-  let f56 : Formula := .eq 41 9
-  let f57 : Formula := .eq 41 9
-  let f58 : Formula := .neg (.conj (.neg f56) (.neg f57))
-  let f59 : Formula := .neg f58
-  let f60 : Formula := .mem 41 19
-  let f61 : Formula := .neg (.conj (.neg f59) (.neg f60))
-  let f62 : Formula := .conj f55 f61
-  let f63 : Formula := .all 41 f62
-  let f64 : Formula := .mem 42 26
-  let f65 : Formula := .neg f64
-  let f66 : Formula := .eq 42 9
-  let f67 : Formula := .eq 42 10
-  let f68 : Formula := .neg (.conj (.neg f66) (.neg f67))
-  let f69 : Formula := .neg (.conj (.neg f65) (.neg f68))
-  let f70 : Formula := .eq 42 9
-  let f71 : Formula := .eq 42 10
-  let f72 : Formula := .neg (.conj (.neg f70) (.neg f71))
-  let f73 : Formula := .neg f72
-  let f74 : Formula := .mem 42 26
-  let f75 : Formula := .neg (.conj (.neg f73) (.neg f74))
-  let f76 : Formula := .conj f69 f75
-  let f77 : Formula := .all 42 f76
-  let f78 : Formula := .mem 43 12
-  let f79 : Formula := .neg f78
-  let f80 : Formula := .eq 43 19
-  let f81 : Formula := .eq 43 26
-  let f82 : Formula := .neg (.conj (.neg f80) (.neg f81))
-  let f83 : Formula := .neg (.conj (.neg f79) (.neg f82))
-  let f84 : Formula := .eq 43 19
-  let f85 : Formula := .eq 43 26
-  let f86 : Formula := .neg (.conj (.neg f84) (.neg f85))
-  let f87 : Formula := .neg f86
-  let f88 : Formula := .mem 43 12
-  let f89 : Formula := .neg (.conj (.neg f87) (.neg f88))
-  let f90 : Formula := .conj f83 f89
-  let f91 : Formula := .all 43 f90
-  let f92 : Formula := .conj f63 f77
-  let f93 : Formula := .conj f92 f91
-  let f94 : Formula := .neg (.all 26 (.neg f93))
-  let f95 : Formula := .neg (.all 19 (.neg f94))
-  let f96 : Formula := .mem 12 37
-  let f97 : Formula := .conj f95 f96
-  let f98 : Formula := .neg (.all 12 (.neg f97))
-  let f99 : Formula := .neg f98
-  let f100 : Formula := .mem 9 35
-  let f101 : Formula := .mem 10 36
-  let f102 : Formula := .conj f100 f101
-  let f103 : Formula := .neg (.conj (.neg f99) (.neg f102))
-  let f104 : Formula := .all 10 f103
-  let f105 : Formula := .all 9 f104
-  let f106 : Formula := .mem 6 35
-  let f107 : Formula := .neg f106
-  let f108 : Formula := .mem 7 36
-  let f109 : Formula := .mem 44 20
-  let f110 : Formula := .neg f109
-  let f111 : Formula := .eq 44 6
-  let f112 : Formula := .eq 44 6
-  let f113 : Formula := .neg (.conj (.neg f111) (.neg f112))
-  let f114 : Formula := .neg (.conj (.neg f110) (.neg f113))
-  let f115 : Formula := .eq 44 6
-  let f116 : Formula := .eq 44 6
-  let f117 : Formula := .neg (.conj (.neg f115) (.neg f116))
-  let f118 : Formula := .neg f117
-  let f119 : Formula := .mem 44 20
-  let f120 : Formula := .neg (.conj (.neg f118) (.neg f119))
-  let f121 : Formula := .conj f114 f120
-  let f122 : Formula := .all 44 f121
-  let f123 : Formula := .mem 45 27
-  let f124 : Formula := .neg f123
-  let f125 : Formula := .eq 45 6
-  let f126 : Formula := .eq 45 7
-  let f127 : Formula := .neg (.conj (.neg f125) (.neg f126))
-  let f128 : Formula := .neg (.conj (.neg f124) (.neg f127))
-  let f129 : Formula := .eq 45 6
-  let f130 : Formula := .eq 45 7
-  let f131 : Formula := .neg (.conj (.neg f129) (.neg f130))
-  let f132 : Formula := .neg f131
-  let f133 : Formula := .mem 45 27
-  let f134 : Formula := .neg (.conj (.neg f132) (.neg f133))
-  let f135 : Formula := .conj f128 f134
-  let f136 : Formula := .all 45 f135
-  let f137 : Formula := .mem 46 13
-  let f138 : Formula := .neg f137
-  let f139 : Formula := .eq 46 20
-  let f140 : Formula := .eq 46 27
-  let f141 : Formula := .neg (.conj (.neg f139) (.neg f140))
-  let f142 : Formula := .neg (.conj (.neg f138) (.neg f141))
-  let f143 : Formula := .eq 46 20
-  let f144 : Formula := .eq 46 27
-  let f145 : Formula := .neg (.conj (.neg f143) (.neg f144))
-  let f146 : Formula := .neg f145
-  let f147 : Formula := .mem 46 13
-  let f148 : Formula := .neg (.conj (.neg f146) (.neg f147))
-  let f149 : Formula := .conj f142 f148
-  let f150 : Formula := .all 46 f149
-  let f151 : Formula := .conj f122 f136
-  let f152 : Formula := .conj f151 f150
-  let f153 : Formula := .neg (.all 27 (.neg f152))
-  let f154 : Formula := .neg (.all 20 (.neg f153))
-  let f155 : Formula := .mem 13 37
-  let f156 : Formula := .conj f154 f155
-  let f157 : Formula := .neg (.all 13 (.neg f156))
-  let f158 : Formula := .conj f108 f157
-  let f159 : Formula := .neg (.all 7 (.neg f158))
-  let f160 : Formula := .neg (.conj (.neg f107) (.neg f159))
-  let f161 : Formula := .all 6 f160
-  let f162 : Formula := .mem 47 21
-  let f163 : Formula := .neg f162
-  let f164 : Formula := .eq 47 6
-  let f165 : Formula := .eq 47 6
-  let f166 : Formula := .neg (.conj (.neg f164) (.neg f165))
-  let f167 : Formula := .neg (.conj (.neg f163) (.neg f166))
-  let f168 : Formula := .eq 47 6
-  let f169 : Formula := .eq 47 6
-  let f170 : Formula := .neg (.conj (.neg f168) (.neg f169))
-  let f171 : Formula := .neg f170
-  let f172 : Formula := .mem 47 21
-  let f173 : Formula := .neg (.conj (.neg f171) (.neg f172))
-  let f174 : Formula := .conj f167 f173
-  let f175 : Formula := .all 47 f174
-  let f176 : Formula := .mem 48 28
-  let f177 : Formula := .neg f176
-  let f178 : Formula := .eq 48 6
-  let f179 : Formula := .eq 48 7
-  let f180 : Formula := .neg (.conj (.neg f178) (.neg f179))
-  let f181 : Formula := .neg (.conj (.neg f177) (.neg f180))
-  let f182 : Formula := .eq 48 6
-  let f183 : Formula := .eq 48 7
-  let f184 : Formula := .neg (.conj (.neg f182) (.neg f183))
-  let f185 : Formula := .neg f184
-  let f186 : Formula := .mem 48 28
-  let f187 : Formula := .neg (.conj (.neg f185) (.neg f186))
-  let f188 : Formula := .conj f181 f187
-  let f189 : Formula := .all 48 f188
-  let f190 : Formula := .mem 49 14
-  let f191 : Formula := .neg f190
-  let f192 : Formula := .eq 49 21
-  let f193 : Formula := .eq 49 28
-  let f194 : Formula := .neg (.conj (.neg f192) (.neg f193))
-  let f195 : Formula := .neg (.conj (.neg f191) (.neg f194))
-  let f196 : Formula := .eq 49 21
-  let f197 : Formula := .eq 49 28
-  let f198 : Formula := .neg (.conj (.neg f196) (.neg f197))
-  let f199 : Formula := .neg f198
-  let f200 : Formula := .mem 49 14
-  let f201 : Formula := .neg (.conj (.neg f199) (.neg f200))
-  let f202 : Formula := .conj f195 f201
-  let f203 : Formula := .all 49 f202
-  let f204 : Formula := .conj f175 f189
-  let f205 : Formula := .conj f204 f203
-  let f206 : Formula := .neg (.all 28 (.neg f205))
-  let f207 : Formula := .neg (.all 21 (.neg f206))
-  let f208 : Formula := .mem 14 37
-  let f209 : Formula := .conj f207 f208
-  let f210 : Formula := .neg (.all 14 (.neg f209))
-  let f211 : Formula := .mem 50 22
-  let f212 : Formula := .neg f211
-  let f213 : Formula := .eq 50 6
-  let f214 : Formula := .eq 50 6
-  let f215 : Formula := .neg (.conj (.neg f213) (.neg f214))
-  let f216 : Formula := .neg (.conj (.neg f212) (.neg f215))
-  let f217 : Formula := .eq 50 6
-  let f218 : Formula := .eq 50 6
-  let f219 : Formula := .neg (.conj (.neg f217) (.neg f218))
-  let f220 : Formula := .neg f219
-  let f221 : Formula := .mem 50 22
-  let f222 : Formula := .neg (.conj (.neg f220) (.neg f221))
-  let f223 : Formula := .conj f216 f222
-  let f224 : Formula := .all 50 f223
-  let f225 : Formula := .mem 51 29
-  let f226 : Formula := .neg f225
-  let f227 : Formula := .eq 51 6
-  let f228 : Formula := .eq 51 8
-  let f229 : Formula := .neg (.conj (.neg f227) (.neg f228))
-  let f230 : Formula := .neg (.conj (.neg f226) (.neg f229))
-  let f231 : Formula := .eq 51 6
-  let f232 : Formula := .eq 51 8
-  let f233 : Formula := .neg (.conj (.neg f231) (.neg f232))
-  let f234 : Formula := .neg f233
-  let f235 : Formula := .mem 51 29
-  let f236 : Formula := .neg (.conj (.neg f234) (.neg f235))
-  let f237 : Formula := .conj f230 f236
-  let f238 : Formula := .all 51 f237
-  let f239 : Formula := .mem 52 15
-  let f240 : Formula := .neg f239
-  let f241 : Formula := .eq 52 22
-  let f242 : Formula := .eq 52 29
-  let f243 : Formula := .neg (.conj (.neg f241) (.neg f242))
-  let f244 : Formula := .neg (.conj (.neg f240) (.neg f243))
-  let f245 : Formula := .eq 52 22
-  let f246 : Formula := .eq 52 29
-  let f247 : Formula := .neg (.conj (.neg f245) (.neg f246))
-  let f248 : Formula := .neg f247
-  let f249 : Formula := .mem 52 15
-  let f250 : Formula := .neg (.conj (.neg f248) (.neg f249))
-  let f251 : Formula := .conj f244 f250
-  let f252 : Formula := .all 52 f251
-  let f253 : Formula := .conj f224 f238
-  let f254 : Formula := .conj f253 f252
-  let f255 : Formula := .neg (.all 29 (.neg f254))
-  let f256 : Formula := .neg (.all 22 (.neg f255))
-  let f257 : Formula := .mem 15 37
-  let f258 : Formula := .conj f256 f257
-  let f259 : Formula := .neg (.all 15 (.neg f258))
-  let f260 : Formula := .conj f210 f259
-  let f261 : Formula := .neg f260
-  let f262 : Formula := .eq 7 8
-  let f263 : Formula := .neg (.conj (.neg f261) (.neg f262))
-  let f264 : Formula := .all 8 f263
-  let f265 : Formula := .all 7 f264
-  let f266 : Formula := .all 6 f265
-  let f267 : Formula := .mem 53 23
-  let f268 : Formula := .neg f267
-  let f269 : Formula := .eq 53 1
-  let f270 : Formula := .eq 53 1
-  let f271 : Formula := .neg (.conj (.neg f269) (.neg f270))
-  let f272 : Formula := .neg (.conj (.neg f268) (.neg f271))
-  let f273 : Formula := .eq 53 1
-  let f274 : Formula := .eq 53 1
-  let f275 : Formula := .neg (.conj (.neg f273) (.neg f274))
-  let f276 : Formula := .neg f275
-  let f277 : Formula := .mem 53 23
-  let f278 : Formula := .neg (.conj (.neg f276) (.neg f277))
-  let f279 : Formula := .conj f272 f278
-  let f280 : Formula := .all 53 f279
-  let f281 : Formula := .mem 54 30
-  let f282 : Formula := .neg f281
-  let f283 : Formula := .eq 54 1
-  let f284 : Formula := .eq 54 3
-  let f285 : Formula := .neg (.conj (.neg f283) (.neg f284))
-  let f286 : Formula := .neg (.conj (.neg f282) (.neg f285))
-  let f287 : Formula := .eq 54 1
-  let f288 : Formula := .eq 54 3
-  let f289 : Formula := .neg (.conj (.neg f287) (.neg f288))
-  let f290 : Formula := .neg f289
-  let f291 : Formula := .mem 54 30
-  let f292 : Formula := .neg (.conj (.neg f290) (.neg f291))
-  let f293 : Formula := .conj f286 f292
-  let f294 : Formula := .all 54 f293
-  let f295 : Formula := .mem 55 16
-  let f296 : Formula := .neg f295
-  let f297 : Formula := .eq 55 23
-  let f298 : Formula := .eq 55 30
-  let f299 : Formula := .neg (.conj (.neg f297) (.neg f298))
-  let f300 : Formula := .neg (.conj (.neg f296) (.neg f299))
-  let f301 : Formula := .eq 55 23
-  let f302 : Formula := .eq 55 30
-  let f303 : Formula := .neg (.conj (.neg f301) (.neg f302))
-  let f304 : Formula := .neg f303
-  let f305 : Formula := .mem 55 16
-  let f306 : Formula := .neg (.conj (.neg f304) (.neg f305))
-  let f307 : Formula := .conj f300 f306
-  let f308 : Formula := .all 55 f307
-  let f309 : Formula := .conj f280 f294
-  let f310 : Formula := .conj f309 f308
-  let f311 : Formula := .neg (.all 30 (.neg f310))
-  let f312 : Formula := .neg (.all 23 (.neg f311))
-  let f313 : Formula := .mem 16 37
-  let f314 : Formula := .conj f312 f313
-  let f315 : Formula := .neg (.all 16 (.neg f314))
-  let f316 : Formula := .mem 56 24
-  let f317 : Formula := .neg f316
-  let f318 : Formula := .eq 56 2
-  let f319 : Formula := .eq 56 2
-  let f320 : Formula := .neg (.conj (.neg f318) (.neg f319))
-  let f321 : Formula := .neg (.conj (.neg f317) (.neg f320))
-  let f322 : Formula := .eq 56 2
-  let f323 : Formula := .eq 56 2
-  let f324 : Formula := .neg (.conj (.neg f322) (.neg f323))
-  let f325 : Formula := .neg f324
-  let f326 : Formula := .mem 56 24
-  let f327 : Formula := .neg (.conj (.neg f325) (.neg f326))
-  let f328 : Formula := .conj f321 f327
-  let f329 : Formula := .all 56 f328
-  let f330 : Formula := .mem 57 31
-  let f331 : Formula := .neg f330
-  let f332 : Formula := .eq 57 2
-  let f333 : Formula := .eq 57 3
-  let f334 : Formula := .neg (.conj (.neg f332) (.neg f333))
-  let f335 : Formula := .neg (.conj (.neg f331) (.neg f334))
-  let f336 : Formula := .eq 57 2
-  let f337 : Formula := .eq 57 3
-  let f338 : Formula := .neg (.conj (.neg f336) (.neg f337))
-  let f339 : Formula := .neg f338
-  let f340 : Formula := .mem 57 31
-  let f341 : Formula := .neg (.conj (.neg f339) (.neg f340))
-  let f342 : Formula := .conj f335 f341
-  let f343 : Formula := .all 57 f342
-  let f344 : Formula := .mem 58 17
-  let f345 : Formula := .neg f344
-  let f346 : Formula := .eq 58 24
-  let f347 : Formula := .eq 58 31
-  let f348 : Formula := .neg (.conj (.neg f346) (.neg f347))
-  let f349 : Formula := .neg (.conj (.neg f345) (.neg f348))
-  let f350 : Formula := .eq 58 24
-  let f351 : Formula := .eq 58 31
-  let f352 : Formula := .neg (.conj (.neg f350) (.neg f351))
-  let f353 : Formula := .neg f352
-  let f354 : Formula := .mem 58 17
-  let f355 : Formula := .neg (.conj (.neg f353) (.neg f354))
-  let f356 : Formula := .conj f349 f355
-  let f357 : Formula := .all 58 f356
-  let f358 : Formula := .conj f329 f343
-  let f359 : Formula := .conj f358 f357
-  let f360 : Formula := .neg (.all 31 (.neg f359))
-  let f361 : Formula := .neg (.all 24 (.neg f360))
-  let f362 : Formula := .mem 17 37
-  let f363 : Formula := .conj f361 f362
-  let f364 : Formula := .neg (.all 17 (.neg f363))
-  let f365 : Formula := .conj f315 f364
-  let f366 : Formula := .neg f365
-  let f367 : Formula := .eq 1 2
-  let f368 : Formula := .neg (.conj (.neg f366) (.neg f367))
-  let f369 : Formula := .all 3 f368
-  let f370 : Formula := .all 2 f369
-  let f371 : Formula := .all 1 f370
-  let f372 : Formula := .mem 5 36
-  let f373 : Formula := .neg f372
-  let f374 : Formula := .mem 4 35
-  let f375 : Formula := .mem 59 25
-  let f376 : Formula := .neg f375
-  let f377 : Formula := .eq 59 4
-  let f378 : Formula := .eq 59 4
-  let f379 : Formula := .neg (.conj (.neg f377) (.neg f378))
-  let f380 : Formula := .neg (.conj (.neg f376) (.neg f379))
-  let f381 : Formula := .eq 59 4
-  let f382 : Formula := .eq 59 4
-  let f383 : Formula := .neg (.conj (.neg f381) (.neg f382))
-  let f384 : Formula := .neg f383
-  let f385 : Formula := .mem 59 25
-  let f386 : Formula := .neg (.conj (.neg f384) (.neg f385))
-  let f387 : Formula := .conj f380 f386
-  let f388 : Formula := .all 59 f387
-  let f389 : Formula := .mem 60 32
-  let f390 : Formula := .neg f389
-  let f391 : Formula := .eq 60 4
-  let f392 : Formula := .eq 60 5
-  let f393 : Formula := .neg (.conj (.neg f391) (.neg f392))
-  let f394 : Formula := .neg (.conj (.neg f390) (.neg f393))
-  let f395 : Formula := .eq 60 4
-  let f396 : Formula := .eq 60 5
-  let f397 : Formula := .neg (.conj (.neg f395) (.neg f396))
-  let f398 : Formula := .neg f397
-  let f399 : Formula := .mem 60 32
-  let f400 : Formula := .neg (.conj (.neg f398) (.neg f399))
-  let f401 : Formula := .conj f394 f400
-  let f402 : Formula := .all 60 f401
-  let f403 : Formula := .mem 61 18
-  let f404 : Formula := .neg f403
-  let f405 : Formula := .eq 61 25
-  let f406 : Formula := .eq 61 32
-  let f407 : Formula := .neg (.conj (.neg f405) (.neg f406))
-  let f408 : Formula := .neg (.conj (.neg f404) (.neg f407))
-  let f409 : Formula := .eq 61 25
-  let f410 : Formula := .eq 61 32
-  let f411 : Formula := .neg (.conj (.neg f409) (.neg f410))
-  let f412 : Formula := .neg f411
-  let f413 : Formula := .mem 61 18
-  let f414 : Formula := .neg (.conj (.neg f412) (.neg f413))
-  let f415 : Formula := .conj f408 f414
-  let f416 : Formula := .all 61 f415
-  let f417 : Formula := .conj f388 f402
-  let f418 : Formula := .conj f417 f416
-  let f419 : Formula := .neg (.all 32 (.neg f418))
-  let f420 : Formula := .neg (.all 25 (.neg f419))
-  let f421 : Formula := .mem 18 37
-  let f422 : Formula := .conj f420 f421
-  let f423 : Formula := .neg (.all 18 (.neg f422))
-  let f424 : Formula := .conj f374 f423
-  let f425 : Formula := .neg (.all 4 (.neg f424))
-  let f426 : Formula := .neg (.conj (.neg f373) (.neg f425))
-  let f427 : Formula := .all 5 f426
-  let f428 : Formula := .conj f105 f161
-  let f429 : Formula := .conj f428 f266
-  let f430 : Formula := .conj f429 f371
-  let f431 : Formula := .conj f430 f427
-  let f432 : Formula := .conj f49 f431
-  let f433 : Formula := .neg (.all 38 (.neg f432))
-  let f434 : Formula := .neg (.all 37 (.neg f433))
-  let f435 : Formula := .neg (.all 36 (.neg f434))
-  let f436 : Formula := .neg (.all 35 (.neg f435))
-  let f437 : Formula := .neg (.conj (.neg f11) (.neg f436))
-  exact f437
-
-private def oddOldSetExpandedCodeTypes : Nat → Int
-  | 1 => 19
-  | 2 => 19
-  | 3 => 19
-  | 4 => 19
-  | 5 => 19
-  | 6 => 19
-  | 7 => 19
-  | 8 => 19
-  | 9 => 19
-  | 10 => 19
-  | 11 => 19
-  | 12 => 21
-  | 13 => 21
-  | 14 => 21
-  | 15 => 21
-  | 16 => 21
-  | 17 => 21
-  | 18 => 21
-  | 19 => 20
-  | 20 => 20
-  | 21 => 20
-  | 22 => 20
-  | 23 => 20
-  | 24 => 20
-  | 25 => 20
-  | 26 => 20
-  | 27 => 20
-  | 28 => 20
-  | 29 => 20
-  | 30 => 20
-  | 31 => 20
-  | 32 => 20
-  | 33 => 19
-  | 34 => 19
-  | 35 => 20
-  | 36 => 20
-  | 37 => 22
-  | 38 => 19
-  | 39 => 19
-  | 40 => 19
-  | 41 => 19
-  | 42 => 19
-  | 43 => 20
-  | 44 => 19
-  | 45 => 19
-  | 46 => 20
-  | 47 => 19
-  | 48 => 19
-  | 49 => 20
-  | 50 => 19
-  | 51 => 19
-  | 52 => 20
-  | 53 => 19
-  | 54 => 19
-  | 55 => 20
-  | 56 => 19
-  | 57 => 19
-  | 58 => 20
-  | 59 => 19
-  | 60 => 19
-  | 61 => 20
-  | 62 => 19
-  | _ => 0
-
-theorem Formula.oddOldSetExpandedCode_fits :
-    (Formula.oddOldSetExpandedCode).fits oddOldSetExpandedCodeTypes := by
-  decide
-
-theorem Formula.oddOldSetExpandedCode_stratified :
-    (Formula.oddOldSetExpandedCode).Stratified := by
-  exact ⟨oddOldSetExpandedCodeTypes, Formula.oddOldSetExpandedCode_fits⟩
+/- `evenOldSetExpandedCode` and its checked typing/meaning are in TarskiCodes.lean. -/
+
+
+/- `oddOldSetExpandedCode` and its checked typing/meaning are in TarskiCodes.lean. -/
+
 
 def Formula.parityBadEndpointExpandedCode : Formula := by
   let f1 : Formula := .mem 0 1
@@ -3867,14 +2179,14 @@
 cumulative development. Uses only PositiveModel.positive, extensionality,
 old internal membership, and the old first-order Formula constructors.
 
-STATUS: source-level proof candidate, NOT Lean kernel-checked.
+STATUS: compiled; the current kernel audit is in VERIFICATION_REPORT.md.
 No sorry, admit, added axioms, Choice, Counting, or empty-old-set.
 -/
 namespace NFMinusZero
 
 /-- Semantic equivalence between the old-language Tarski sentence and the
 `IsOldTarskiFinite` property. It is purely logical; existence of maximizers
-is NOT obtained from this lemma. Source-level Lean proof candidate. -/
+is not obtained from this purely logical lemma. -/
 theorem PositiveModel.tarskiFiniteCode_correct
     {V : Type*} (M : PositiveModel V) (ρ : Nat → V) :
     Formula.tarskiFiniteCode.holds M.mem ρ ↔
@@ -4099,7 +2411,7 @@
 All quantified families and predecessor sets are OLD sets via the genuine
 positive-comprehension schema, not external `Set V` collections.
 
-NOT COMPILED. Definitions and tactics are candidates for kernel checking.
+Definitions and proofs are included in the current compiled appendix audit.
 -/
 namespace NFMinusZero
 namespace Formula
@@ -4305,7 +2617,7 @@
 This proves a concrete *conditional witness-to-set comprehension bridge*,
 NOT the full induction theorem BiWO -> TF.
 
-UNCOMPILED: no Lean toolchain was available in this environment.
+The conditional bridge is included in the current compiled appendix audit.
 -/
 
 namespace NFMinusZero
@@ -4483,11 +2795,10 @@
 All set objects (including bad endpoints and predecessor segments) are
 INTERNAL: PositiveModel.mem on V. No external `Set V` or `Finset V`.
 
-The exact semantic meaning of a reflexive two-sided well order is stated
-in the theorem's hypotheses. The remaining interface is to prove that
-`Formula.twoSidedWOExpandedCode` expresses these same conditions.
-
-NOT LEAN-COMPILED, no sorry or added axiom.
+The semantic meaning of a reflexive two-sided well order is stated in the
+theorem's hypotheses. Formula.twoSidedWOExpandedCode_correct now proves
+that the repaired code expresses these same conditions. The final theorem
+below joins the syntax and semantics without an extra correctness premise.
 -/
 namespace NFMinusZero
 
@@ -4632,30 +2943,7 @@
 
 namespace NFMinusZero
 
-/-- This explicit semantics is the CORRECT target for the earlier
-syntactic `Formula.twoSidedWOExpandedCode` correspondence theorem.
-Unlike `IsOldBiWO` (currently defined through an un-audited large AST),
-`IsOldBiWOGraph` is unequivocally a HOMOGENEOUS OLD relation graph. -/
-def PositiveModel.IsOldBiWOGraph
-    {V : Type*} (M : PositiveModel V) (X R : V) : Prop :=
-  (∀ x : V, M.mem x X → M.RelByGraph R x x) ∧
-  (∀ x y z : V,
-    M.RelByGraph R x y → M.RelByGraph R y z → M.RelByGraph R x z) ∧
-  (∀ x y : V,
-    M.RelByGraph R x y → M.RelByGraph R y x → x = y) ∧
-  (∀ S : V,
-    (∃ x : V, M.mem x S) →
-    (∀ x : V, M.mem x S → M.mem x X) →
-    ∃ a : V, M.mem a S ∧
-      ∀ b : V, M.mem b S → M.RelByGraph R a b) ∧
-  (∀ S : V,
-    (∃ x : V, M.mem x S) →
-    (∀ x : V, M.mem x S → M.mem x X) →
-    ∃ a : V, M.mem a S ∧
-      ∀ b : V, M.mem b S → M.RelByGraph R b a)
-
-/-- Direct semantic corollary, not the yet-unproven connection with the
-previous expanded AST or the reverse TF->BiWO direction. -/
+/-- Direct semantic corollary of the old-subset minimum/maximum argument. -/
 theorem PositiveModel.old_biWOGraph_implies_tarskiFinite
     {V : Type*} (M : PositiveModel V)
     (hnonempty : ∀ S : V, ∃ t : V, M.mem t S)
@@ -4664,4 +2952,14 @@
   exact M.old_biWellOrder_implies_tarskiFinite_semantic
     hnonempty X R h.1 h.2.1 h.2.2.1 h.2.2.2.1 h.2.2.2.2
 
+/-- The syntactic OLD two-sided well-order property implies OLD Tarski
+    finiteness. Both the code-to-graph bridge and the semantic proof are
+    kernel checked; no graph-correctness premise is left to the caller. -/
+theorem PositiveModel.old_biWO_implies_tarskiFinite
+    {V : Type*} (M : PositiveModel V)
+    (hnonempty : ∀ S : V, ∃ t : V, M.mem t S)
+    (X : V) (h : M.IsOldBiWO X) : M.IsOldTarskiFinite X := by
+  obtain ⟨R, hR⟩ := (M.isOldBiWO_iff_graph X).mp h
+  exact M.old_biWOGraph_implies_tarskiFinite hnonempty X R hR
+
 end NFMinusZero
--- /dev/null
+++ repaired/NF0Specker/TarskiCodes.lean
@@ -0,0 +1,183 @@
+import NF0Specker.Run49
+
+/-!
+Checked replacement codes for the separate Tarski appendix.
+
+All definitions reduce to the original membership/equality Formula grammar.
+Graph atoms reuse the checked homogeneous Kuratowski encoding. The parity
+embedding moves every graph binder away from the surrounding partition
+variables. Semantic correspondence is proved before comprehension is used.
+-/
+namespace NFMinusZero
+
+/-- A reflexive homogeneous old graph, with old-subset minima and maxima. -/
+def PositiveModel.IsOldBiWOGraph
+    {V : Type*} (M : PositiveModel V) (X R : V) : Prop :=
+  (∀ x : V, M.mem x X → M.RelByGraph R x x) ∧
+  (∀ x y z : V,
+    M.RelByGraph R x y → M.RelByGraph R y z → M.RelByGraph R x z) ∧
+  (∀ x y : V,
+    M.RelByGraph R x y → M.RelByGraph R y x → x = y) ∧
+  (∀ S : V,
+    (∃ x : V, M.mem x S) →
+    (∀ x : V, M.mem x S → M.mem x X) →
+    ∃ a : V, M.mem a S ∧
+      ∀ b : V, M.mem b S → M.RelByGraph R a b) ∧
+  (∀ S : V,
+    (∃ x : V, M.mem x S) →
+    (∀ x : V, M.mem x S → M.mem x X) →
+    ∃ a : V, M.mem a S ∧
+      ∀ b : V, M.mem b S → M.RelByGraph R b a)
+
+/-- A partition into two inhabited, internally equinumerous old blocks. -/
+def PositiveModel.IsOldEvenSet {V : Type*}
+    (M : PositiveModel V) (A : V) : Prop :=
+  ∃ L R : V,
+    (∀ x : V, M.mem x A ↔ M.mem x L ∨ M.mem x R) ∧
+    (∀ x : V, ¬ (M.mem x L ∧ M.mem x R)) ∧
+    (∃ x : V, M.mem x L) ∧ (∃ x : V, M.mem x R) ∧
+    M.Equinumerous L R
+
+/-- A singleton, or two inhabited equinumerous blocks and a fresh point. -/
+def PositiveModel.IsOldOddSet {V : Type*}
+    (M : PositiveModel V) (A : V) : Prop :=
+  (∃ p : V, ∀ x : V, M.mem x A ↔ x = p) ∨
+  ∃ L R p : V,
+    (∀ x : V, M.mem x A ↔ (M.mem x L ∨ M.mem x R) ∨ x = p) ∧
+    (∀ x : V, ¬ (M.mem x L ∧ M.mem x R)) ∧
+    (¬ M.mem p L ∧ ¬ M.mem p R) ∧
+    (∃ x : V, M.mem x L) ∧ (∃ x : V, M.mem x R) ∧
+    M.Equinumerous L R
+
+namespace Formula
+
+/-- Free names: 1 = carrier, 2 = graph. Endpoints 3,4,5 have type 0;
+    old subsets at 6 have type 1; graph witnesses are local at 23..28.
+    Reflexivity uses distinct variable names with equal values, so the
+    existing capture-free graph renaming theorem applies unchanged. -/
+def twoSidedWOExpandedCode : Formula :=
+  .conj
+    (.all 3 (impliesF (.mem 3 1)
+      (.all 4 (impliesF (.eq 4 3) (graphAt 3 4)))))
+    (.conj
+      (.all 3 (.all 4 (.all 5
+        (impliesF (graphAt 3 4) (impliesF (graphAt 4 5) (graphAt 3 5))))))
+      (.conj
+        (.all 3 (.all 4
+          (impliesF (graphAt 3 4) (impliesF (graphAt 4 3) (.eq 3 4)))))
+        (.conj
+          (.all 6 (impliesF (ex 3 (.mem 3 6))
+            (impliesF (.all 3 (impliesF (.mem 3 6) (.mem 3 1)))
+              (ex 3 (.conj (.mem 3 6)
+                (.all 4 (impliesF (.mem 4 6) (graphAt 3 4))))))))
+          (.all 6 (impliesF (ex 3 (.mem 3 6))
+            (impliesF (.all 3 (impliesF (.mem 3 6) (.mem 3 1)))
+              (ex 3 (.conj (.mem 3 6)
+                (.all 4 (impliesF (.mem 4 6) (graphAt 4 3)))))))))))
+
+def twoSidedWOExpandedCodeTypes (k : Nat) : Int :=
+  if k = 1 ∨ k = 6 ∨ k = 23 ∨ k = 24 ∨ k = 28 then 1
+  else if k = 2 then 3 else if k = 25 then 2 else 0
+
+theorem twoSidedWOExpandedCode_fits :
+    twoSidedWOExpandedCode.fits twoSidedWOExpandedCodeTypes := by
+  decide
+
+theorem twoSidedWOExpandedCode_stratified :
+    twoSidedWOExpandedCode.Stratified :=
+  ⟨twoSidedWOExpandedCodeTypes, twoSidedWOExpandedCode_fits⟩
+
+/-- The exact five semantic clauses used by the Tarski-finiteness proof. -/
+theorem twoSidedWOExpandedCode_correct {V : Type*}
+    (M : PositiveModel V) (ρ : Nat → V) :
+    twoSidedWOExpandedCode.holds M.mem ρ ↔
+      M.IsOldBiWOGraph (ρ 1) (ρ 2) := by
+  have h34 := fun ν => graphAt_correct M ν 3 4
+    (by decide) (by decide) (by decide) (by decide) (by decide)
+  have h43 := fun ν => graphAt_correct M ν 4 3
+    (by decide) (by decide) (by decide) (by decide) (by decide)
+  have h45 := fun ν => graphAt_correct M ν 4 5
+    (by decide) (by decide) (by decide) (by decide) (by decide)
+  have h35 := fun ν => graphAt_correct M ν 3 5
+    (by decide) (by decide) (by decide) (by decide) (by decide)
+  simp [twoSidedWOExpandedCode, impliesF_holds, ex_holds,
+    h34, h43, h45, h35, Formula.holds, overwrite,
+    PositiveModel.IsOldBiWOGraph]
+
+/-- Embed equinumerosity with free block slots 2,3 and fresh binders ≥102. -/
+def appendixBlocksRename (k : Nat) : Nat :=
+  if k = 0 then 2 else if k = 1 then 3 else k + 100
+
+theorem appendixBlocksRename_injective :
+    Function.Injective appendixBlocksRename := by
+  intro a b h
+  unfold appendixBlocksRename at h
+  split_ifs at h <;> omega
+
+def appendixBlocksEquinumerousCode : Formula :=
+  equinumerosityCode.rename appendixBlocksRename
+
+theorem appendixBlocksEquinumerousCode_correct {V : Type*}
+    (M : PositiveModel V) (ρ : Nat → V) :
+    appendixBlocksEquinumerousCode.holds M.mem ρ ↔
+      M.Equinumerous (ρ 2) (ρ 3) := by
+  rw [appendixBlocksEquinumerousCode, rename_holds M.mem
+    appendixBlocksRename appendixBlocksRename_injective equinumerosityCode ρ]
+  simpa [appendixBlocksRename] using
+    equinumerosityCode_correct M (fun k => ρ (appendixBlocksRename k))
+
+/-- Pure old-language positive evenness, with carrier at free slot 1. -/
+def evenOldSetExpandedCode : Formula :=
+  ex 2 (ex 3
+    (.conj (.all 5 (iffF (.mem 5 1) (or (.mem 5 2) (.mem 5 3))))
+      (.conj (.all 5 (.neg (.conj (.mem 5 2) (.mem 5 3))))
+        (.conj (ex 5 (.mem 5 2))
+          (.conj (ex 5 (.mem 5 3)) appendixBlocksEquinumerousCode)))))
+
+/-- Pure old-language oddness, including the singleton boundary case. -/
+def oddOldSetExpandedCode : Formula :=
+  or (ex 4 (.all 5 (iffF (.mem 5 1) (.eq 5 4))))
+    (ex 2 (ex 3 (ex 4
+      (.conj (.all 5 (iffF (.mem 5 1)
+          (or (or (.mem 5 2) (.mem 5 3)) (.eq 5 4))))
+        (.conj (.all 5 (.neg (.conj (.mem 5 2) (.mem 5 3))))
+          (.conj (.conj (.neg (.mem 4 2)) (.neg (.mem 4 3)))
+            (.conj (ex 5 (.mem 5 2))
+              (.conj (ex 5 (.mem 5 3)) appendixBlocksEquinumerousCode))))))))
+
+def appendixParityTypes (k : Nat) : Int :=
+  if k = 1 ∨ k = 2 ∨ k = 3 ∨ k = 123 ∨ k = 124 ∨ k = 128 then 1
+  else if k = 102 then 3 else if k = 125 then 2 else 0
+
+theorem evenOldSetExpandedCode_fits :
+    evenOldSetExpandedCode.fits appendixParityTypes := by
+  decide
+
+theorem oddOldSetExpandedCode_fits :
+    oddOldSetExpandedCode.fits appendixParityTypes := by
+  decide
+
+theorem evenOldSetExpandedCode_stratified :
+    evenOldSetExpandedCode.Stratified :=
+  ⟨appendixParityTypes, evenOldSetExpandedCode_fits⟩
+
+theorem oddOldSetExpandedCode_stratified :
+    oddOldSetExpandedCode.Stratified :=
+  ⟨appendixParityTypes, oddOldSetExpandedCode_fits⟩
+
+theorem evenOldSetExpandedCode_correct {V : Type*}
+    (M : PositiveModel V) (ρ : Nat → V) :
+    evenOldSetExpandedCode.holds M.mem ρ ↔ M.IsOldEvenSet (ρ 1) := by
+  simp [evenOldSetExpandedCode, ex_holds, iffF_holds, or_holds,
+    appendixBlocksEquinumerousCode_correct, Formula.holds, overwrite,
+    PositiveModel.IsOldEvenSet]
+
+theorem oddOldSetExpandedCode_correct {V : Type*}
+    (M : PositiveModel V) (ρ : Nat → V) :
+    oddOldSetExpandedCode.holds M.mem ρ ↔ M.IsOldOddSet (ρ 1) := by
+  simp [oddOldSetExpandedCode, ex_holds, iffF_holds, or_holds,
+    appendixBlocksEquinumerousCode_correct, Formula.holds, overwrite,
+    PositiveModel.IsOldOddSet]
+
+end Formula
+end NFMinusZero
--- /dev/null
+++ repaired/AppendixAxiomAudit.lean
@@ -0,0 +1,35 @@
+import NF0Specker.AllWithTarski
+import Lean.Util.CollectAxioms
+
+/-! Audit every declaration owned by both appendix modules, including the
+replacement syntax, its meaning theorems, and the existing Tarski proofs.
+The unfinished equivalence is a Prop-valued definition, never an axiom. -/
+
+#check NFMinusZero.Formula.twoSidedWOExpandedCode_correct
+#check NFMinusZero.Formula.evenOldSetExpandedCode_correct
+#check NFMinusZero.Formula.oddOldSetExpandedCode_correct
+#check NFMinusZero.PositiveModel.old_biWO_implies_tarskiFinite
+#check NFMinusZero.PositiveModel.TarskiBiWOEquivalenceGoal
+#print axioms NFMinusZero.PositiveModel.old_biWO_implies_tarskiFinite
+
+open Lean Elab Command in
+run_elab do
+  let env ← getEnv
+  let modules : List Name := [`NF0Specker.TarskiCodes, `NF0Specker.TarskiAppendix]
+  let allowed : List Name := [``propext, ``Classical.choice, ``Quot.sound]
+  let mut count := 0
+  let mut used : Array Name := #[]
+  for (target, _) in env.constants.toList do
+    if let some idx := env.getModuleIdxFor? target then
+      if modules.contains env.header.moduleNames[idx.toNat]! then
+        let axioms ← Lean.collectAxioms target
+        let unexpected := axioms.filter fun a => !allowed.contains a
+        unless unexpected.isEmpty do
+          throwError "Unexpected axioms in {target}: {unexpected}"
+        for a in axioms do
+          unless used.contains a do
+            used := used.push a
+        count := count + 1
+  unless count > 0 do
+    throwError "No appendix declarations were found; audit did not run"
+  logInfo m!"Appendix axiom audit passed for all {count} declarations in {modules}: {used}"
--- previous/lakefile.toml
+++ repaired/lakefile.toml
@@ -1,6 +1,6 @@
 name = "nf0_specker"
 version = "0.1.0"
-defaultTargets = ["NF0Specker.All"]
+defaultTargets = ["NF0Specker.AllWithTarski"]
 
 [[require]]
 name = "mathlib"
--- previous/run_local_check.sh
+++ repaired/run_local_check.sh
@@ -9,8 +9,6 @@
   Mathlib.Tactic.Push Mathlib.Tactic.ByContra Mathlib.Tactic.SplitIfs \
   Mathlib.Tactic.Tauto Mathlib.Tactic.Convert \
   Mathlib.Tactic.NormNum Mathlib.Tactic.IntervalCases
-lake build NF0Specker.All
+lake build NF0Specker.AllWithTarski
 lake env lean --trust=0 AxiomAudit.lean
-if [[ "${1:-}" == "--with-appendix" ]]; then
-  lake build NF0Specker.AllWithTarski
-fi
+lake env lean --trust=0 AppendixAxiomAudit.lean
--- previous/.github/workflows/lean.yml
+++ repaired/.github/workflows/lean.yml
@@ -4,11 +4,6 @@
   push:
   pull_request:
   workflow_dispatch:
-    inputs:
-      check_legacy_appendix:
-        description: Also attempt the known failing legacy Tarski appendix
-        type: boolean
-        default: false
 
 permissions:
   contents: read
@@ -26,23 +21,17 @@
           curl --proto '=https' --tlsv1.2 -sSf https://raw.githubusercontent.com/leanprover/elan/master/elan-init.sh -o /tmp/elan-init.sh
           sh /tmp/elan-init.sh -y --default-toolchain none
           echo "$HOME/.elan/bin" >> "$GITHUB_PATH"
-      - name: Build the main Infinity proof and audit its axioms
+      - name: Build Infinity and Tarski appendix and audit their axioms
         shell: bash
         run: |
           set -o pipefail
           bash run_local_check.sh 2>&1 | tee github-verification.log
-      - name: Check the certified appendix obstructions
+      - name: Check the historical appendix obstruction proofs
         shell: bash
         run: |
           set -o pipefail
           python3 tools/generate_appendix_obstructions.py
           lake env lean --trust=0 checks/AppendixObstructions.lean 2>&1 | tee appendix-obstructions.log
-      - name: Attempt the legacy appendix when explicitly selected
-        if: ${{ github.event_name == 'workflow_dispatch' && inputs.check_legacy_appendix }}
-        shell: bash
-        run: |
-          set -o pipefail
-          lake build NF0Specker.AllWithTarski 2>&1 | tee legacy-appendix.log
       - name: Preserve verification log
         if: always()
         uses: actions/upload-artifact@v4
@@ -51,4 +40,3 @@
           path: |
             github-verification.log
             appendix-obstructions.log
-            legacy-appendix.log
--- previous/tools/generate_appendix_obstructions.py
+++ repaired/tools/generate_appendix_obstructions.py
@@ -1,4 +1,4 @@
-"""Copy the appendix ASTs and generate kernel-checkable stratification obstructions.
+"""Copy the frozen LEGACY appendix ASTs and generate their stratification obstructions.
 
 No appendix formula is edited. Each extracted type equation is justified by
 conjunction projection from the formula's actual `fits` predicate.
@@ -8,10 +8,11 @@
 import re
 
 root = Path(__file__).resolve().parents[1]
-source = (root / 'NF0Specker/TarskiAppendix.lean').read_text()
+source = (root / 'checks/legacy/TarskiAppendix.lean.txt').read_text()
 names = ['twoSidedWOExpandedCode', 'evenOldSetExpandedCode', 'oddOldSetExpandedCode']
 output = ['import NF0Specker.Run49', '',
-          '/-! Exact formula bodies copied from TarskiAppendix.lean. These',
+          '/-! Exact OLD formula bodies copied from checks/legacy/TarskiAppendix.lean.txt.',
+          'These are historical defects, NOT the repaired codes in TarskiCodes.lean. These',
           'theorems prove that no type assignment stratifies the copied formulas.',
           'Regenerate with tools/generate_appendix_obstructions.py. -/', '',
           'namespace NF0Specker.AppendixObstructions', 'open NFMinusZero',


==> anc/Speck-Infinity-main/TARSKI_EQUIVALENCE.patch <==
--- /dev/null
+++ equivalence/NF0Specker/TarskiEquivalence.lean
@@ -0,0 +1,309 @@
+import NF0Specker.TarskiAppendix
+
+/-!
+The reverse Tarski implication, using only old sets and positive stratified
+comprehension. The singleton order supplies an inhabited candidate family;
+a fresh greatest point gives a strict extension of every proper candidate.
+-/
+namespace NFMinusZero
+namespace Formula
+
+def oldSingletonOrderCode : Formula := .conj (.eq 0 2) (.eq 1 2)
+
+theorem oldSingletonOrderCode_fits :
+    oldSingletonOrderCode.fits (fun _ => 0) := by decide
+
+/-- Restrict the old order to X (slot 9), then put p (slot 10) above X.
+    Restriction prevents unrelated edges of the old graph from interfering
+    with the new greatest point. Slots 0,1 are homogeneous endpoints. -/
+def oldAdjoinGreatestCode : Formula :=
+  or (.conj (.mem 0 9) (.conj (.mem 1 9) kuratowskiGraphAtom))
+    (.conj (or (.mem 0 9) (.eq 0 10)) (.eq 1 10))
+
+def oldAdjoinGreatestTypes (k : Nat) : Int :=
+  if k = 9 then 1 else graphAtomTypes k
+
+theorem oldAdjoinGreatestCode_fits :
+    oldAdjoinGreatestCode.fits oldAdjoinGreatestTypes := by decide
+
+theorem oldAdjoinGreatestCode_correct {V : Type*}
+    (M : PositiveModel V) (ρ : Nat → V) :
+    oldAdjoinGreatestCode.holds M.mem ρ ↔
+      (M.mem (ρ 0) (ρ 9) ∧ M.mem (ρ 1) (ρ 9) ∧
+        M.RelByGraph (ρ 2) (ρ 0) (ρ 1)) ∨
+      ((M.mem (ρ 0) (ρ 9) ∨ ρ 0 = ρ 10) ∧ ρ 1 = ρ 10) := by
+  simp only [oldAdjoinGreatestCode, or_holds, Formula.holds,
+    M.kuratowskiGraphAtom_correct, PositiveModel.RelByGraph]
+
+end Formula
+
+/-- Every old singleton admits an inhabited, internally represented BiWO. -/
+theorem PositiveModel.old_biWO_singleton {V : Type*}
+    (M : PositiveModel V) (p A : V)
+    (hA : ∀ x : V, M.mem x A ↔ x = p) : M.IsOldBiWO A := by
+  let ρ : Nat → V := fun _ => p
+  have hw : ∃ x y : V, Formula.oldSingletonOrderCode.holds M.mem
+      (overwrite (overwrite ρ 0 x) 1 y) := by
+    exact ⟨p, p, by simp [Formula.oldSingletonOrderCode, Formula.holds,
+      overwrite, ρ]⟩
+  obtain ⟨G, hG₀⟩ := M.internal_graph_of_type_level_formula
+    Formula.oldSingletonOrderCode ρ (fun _ => 0)
+    Formula.oldSingletonOrderCode_fits rfl hw
+  have hG (x y : V) : M.RelByGraph G x y ↔ x = p ∧ y = p := by
+    simpa [Formula.oldSingletonOrderCode, Formula.holds, overwrite, ρ]
+      using hG₀ x y
+  apply (M.isOldBiWO_iff_graph A).mpr
+  refine ⟨G, ?_, ?_, ?_, ?_, ?_⟩
+  · intro x hx
+    exact (hG x x).mpr ⟨(hA x).mp hx, (hA x).mp hx⟩
+  · intro x y z hxy hyz
+    exact (hG x z).mpr ⟨((hG x y).mp hxy).1, ((hG y z).mp hyz).2⟩
+  · intro x y hxy _
+    obtain ⟨hx, hy⟩ := (hG x y).mp hxy
+    exact hx.trans hy.symm
+  · intro S hS hSA
+    obtain ⟨a, ha⟩ := hS
+    refine ⟨a, ha, ?_⟩
+    intro b hb
+    exact (hG a b).mpr ⟨(hA a).mp (hSA a ha), (hA b).mp (hSA b hb)⟩
+  · intro S hS hSA
+    obtain ⟨a, ha⟩ := hS
+    refine ⟨a, ha, ?_⟩
+    intro b hb
+    exact (hG b a).mpr ⟨(hA b).mp (hSA b hb), (hA a).mp (hSA a ha)⟩
+
+/-- Positive comprehension constructs the old graph with the exact
+    restricted-order-plus-new-top membership law. The edge (p,p) witnesses
+    inhabitedness independently of any no-empty assumption. -/
+theorem PositiveModel.old_adjoin_greatest_graph_exists {V : Type*}
+    (M : PositiveModel V) (X R p : V) :
+    ∃ H : V, ∀ x y : V,
+      M.RelByGraph H x y ↔
+        (M.mem x X ∧ M.mem y X ∧ M.RelByGraph R x y) ∨
+        ((M.mem x X ∨ x = p) ∧ y = p) := by
+  let ρ : Nat → V := fun k =>
+    if k = 2 then R else if k = 9 then X else p
+  have hmeaning (x y : V) :
+      Formula.oldAdjoinGreatestCode.holds M.mem
+        (overwrite (overwrite ρ 0 x) 1 y) ↔
+        (M.mem x X ∧ M.mem y X ∧ M.RelByGraph R x y) ∨
+        ((M.mem x X ∨ x = p) ∧ y = p) := by
+    simpa [overwrite, ρ] using Formula.oldAdjoinGreatestCode_correct M
+      (overwrite (overwrite ρ 0 x) 1 y)
+  have hw : ∃ x y : V, Formula.oldAdjoinGreatestCode.holds M.mem
+      (overwrite (overwrite ρ 0 x) 1 y) :=
+    ⟨p, p, (hmeaning p p).mpr (Or.inr ⟨Or.inr rfl, rfl⟩)⟩
+  obtain ⟨H, hH⟩ := M.internal_graph_of_type_level_formula
+    Formula.oldAdjoinGreatestCode ρ Formula.oldAdjoinGreatestTypes
+    Formula.oldAdjoinGreatestCode_fits (by decide) hw
+  exact ⟨H, fun x y => (hH x y).trans (hmeaning x y)⟩
+
+/-- Adjoining a fresh greatest point preserves all five old BiWO clauses.
+    Minima use the positively constructed intersection S ∩ X when inhabited;
+    maxima either equal the new point or come directly from the old order. -/
+theorem PositiveModel.old_biWOGraph_adjoin_greatest {V : Type*}
+    (M : PositiveModel V) (X R p Z : V)
+    (hR : M.IsOldBiWOGraph X R) (hp : ¬ M.mem p X)
+    (hZ : ∀ x : V, M.mem x Z ↔ M.mem x X ∨ x = p) :
+    ∃ H : V, M.IsOldBiWOGraph Z H := by
+  classical
+  obtain ⟨H, hH⟩ := M.old_adjoin_greatest_graph_exists X R p
+  rcases hR with ⟨href, htrans, hanti, hmin, hmax⟩
+  refine ⟨H, ?_, ?_, ?_, ?_, ?_⟩
+  · intro x hxZ
+    rcases (hZ x).mp hxZ with hxX | hxp
+    · exact (hH x x).mpr (Or.inl ⟨hxX, hxX, href x hxX⟩)
+    · exact (hH x x).mpr (Or.inr ⟨Or.inr hxp, hxp⟩)
+  · intro x y z hxy hyz
+    rcases (hH x y).mp hxy with ⟨hxX, hyX, hxyR⟩ | ⟨hxZ, hyp⟩
+    · rcases (hH y z).mp hyz with ⟨_, hzX, hyzR⟩ | ⟨_, hzp⟩
+      · exact (hH x z).mpr (Or.inl ⟨hxX, hzX, htrans x y z hxyR hyzR⟩)
+      · exact (hH x z).mpr (Or.inr ⟨Or.inl hxX, hzp⟩)
+    · rcases (hH y z).mp hyz with ⟨hyX, _, _⟩ | ⟨_, hzp⟩
+      · exact False.elim (hp (hyp ▸ hyX))
+      · exact (hH x z).mpr (Or.inr ⟨hxZ, hzp⟩)
+  · intro x y hxy hyx
+    rcases (hH x y).mp hxy with ⟨hxX, hyX, hxyR⟩ | ⟨_, hyp⟩
+    · rcases (hH y x).mp hyx with ⟨_, _, hyxR⟩ | ⟨_, hxp⟩
+      · exact hanti x y hxyR hyxR
+      · exact False.elim (hp (hxp ▸ hxX))
+    · rcases (hH y x).mp hyx with ⟨hyX, _, _⟩ | ⟨_, hxp⟩
+      · exact False.elim (hp (hyp ▸ hyX))
+      · exact hxp.trans hyp.symm
+  · intro S hS hSZ
+    by_cases hI : ∃ x : V, M.mem x S ∧ M.mem x X
+    · obtain ⟨I, hIS⟩ := M.binary_intersection_exists S X hI
+      have hIinh : ∃ x : V, M.mem x I := by
+        obtain ⟨x, hxS, hxX⟩ := hI
+        exact ⟨x, (hIS x).mpr ⟨hxS, hxX⟩⟩
+      obtain ⟨a, haI, haLeast⟩ := hmin I hIinh
+        (fun x hxI => ((hIS x).mp hxI).2)
+      obtain ⟨haS, haX⟩ := (hIS a).mp haI
+      refine ⟨a, haS, ?_⟩
+      intro b hbS
+      rcases (hZ b).mp (hSZ b hbS) with hbX | hbp
+      · exact (hH a b).mpr (Or.inl
+          ⟨haX, hbX, haLeast b ((hIS b).mpr ⟨hbS, hbX⟩)⟩)
+      · exact (hH a b).mpr (Or.inr ⟨Or.inl haX, hbp⟩)
+    · obtain ⟨a, haS⟩ := hS
+      have hall (b : V) (hbS : M.mem b S) : b = p := by
+        rcases (hZ b).mp (hSZ b hbS) with hbX | hbp
+        · exact False.elim (hI ⟨b, hbS, hbX⟩)
+        · exact hbp
+      refine ⟨a, haS, ?_⟩
+      intro b hbS
+      exact (hH a b).mpr (Or.inr ⟨Or.inr (hall a haS), hall b hbS⟩)
+  · intro S hS hSZ
+    by_cases hpS : M.mem p S
+    · refine ⟨p, hpS, ?_⟩
+      intro b hbS
+      exact (hH b p).mpr (Or.inr ⟨(hZ b).mp (hSZ b hbS), rfl⟩)
+    · have hSX (x : V) (hxS : M.mem x S) : M.mem x X := by
+        rcases (hZ x).mp (hSZ x hxS) with hxX | hxp
+        · exact hxX
+        · exact False.elim (hpS (hxp ▸ hxS))
+      obtain ⟨a, haS, haGreatest⟩ := hmax S hS hSX
+      refine ⟨a, haS, ?_⟩
+      intro b hbS
+      exact (hH b a).mpr (Or.inl ⟨hSX b hbS, hSX a haS, haGreatest b hbS⟩)
+
+/-- The enlarged carrier and its extended order are actual old sets. -/
+theorem PositiveModel.old_biWO_onePointExtension_exists {V : Type*}
+    (M : PositiveModel V) (X p : V)
+    (hX : M.IsOldBiWO X) (hp : ¬ M.mem p X) :
+    ∃ Z : V, (∀ x : V, M.mem x Z ↔ M.mem x X ∨ x = p) ∧
+      M.IsOldBiWO Z := by
+  obtain ⟨P, hP⟩ := M.singleton_exists p
+  obtain ⟨Z, hZ₀⟩ := M.binary_union_exists P X ⟨p, (hP p).mpr rfl⟩
+  have hZ (x : V) : M.mem x Z ↔ M.mem x X ∨ x = p := by
+    simpa only [hP x, or_comm] using hZ₀ x
+  obtain ⟨R, hR⟩ := (M.isOldBiWO_iff_graph X).mp hX
+  obtain ⟨H, hH⟩ := M.old_biWOGraph_adjoin_greatest X R p Z hR hp hZ
+  exact ⟨Z, hZ, (M.isOldBiWO_iff_graph Z).mpr ⟨H, hH⟩⟩
+
+namespace Formula
+
+/-- Swap the free carrier slot to 0, preserving every graph binder. -/
+def oldBiWOCandidateRename (k : Nat) : Nat :=
+  if k = 0 then 1 else if k = 1 then 0 else k
+
+theorem oldBiWOCandidateRename_injective :
+    Function.Injective oldBiWOCandidateRename := by
+  intro a b h
+  unfold oldBiWOCandidateRename at h
+  split_ifs at h <;> omega
+
+def oldBiWOAtZeroCode : Formula :=
+  ex 2 (twoSidedWOExpandedCode.rename oldBiWOCandidateRename)
+
+theorem oldBiWOAtZeroCode_correct {V : Type*}
+    (M : PositiveModel V) (ρ : Nat → V) :
+    oldBiWOAtZeroCode.holds M.mem ρ ↔ M.IsOldBiWO (ρ 0) := by
+  rw [oldBiWOAtZeroCode, ex_holds]
+  simp only [rename_holds M.mem oldBiWOCandidateRename
+    oldBiWOCandidateRename_injective, twoSidedWOExpandedCode_correct]
+  simpa [oldBiWOCandidateRename, overwrite] using
+    (M.isOldBiWO_iff_graph (ρ 0)).symm
+
+/-- Candidate m (slot 0) is an old BiWO subset of A (free slot 9). -/
+def oldBiWOCandidateCode : Formula :=
+  .conj (oldSubsetCode 0 9 7) oldBiWOAtZeroCode
+
+def oldBiWOCandidateTypes (k : Nat) : Int :=
+  if k = 0 ∨ k = 6 ∨ k = 9 ∨ k = 23 ∨ k = 24 ∨ k = 28 then 1
+  else if k = 2 then 3 else if k = 25 then 2 else 0
+
+theorem oldBiWOCandidateCode_fits :
+    oldBiWOCandidateCode.fits oldBiWOCandidateTypes := by decide
+
+theorem oldBiWOCandidateCode_stratified : oldBiWOCandidateCode.Stratified :=
+  ⟨oldBiWOCandidateTypes, oldBiWOCandidateCode_fits⟩
+
+theorem oldBiWOCandidateCode_correct {V : Type*}
+    (M : PositiveModel V) (ρ : Nat → V) :
+    oldBiWOCandidateCode.holds M.mem ρ ↔
+      (∀ x : V, M.mem x (ρ 0) → M.mem x (ρ 9)) ∧
+        M.IsOldBiWO (ρ 0) := by
+  classical
+  simp [oldBiWOCandidateCode, oldSubsetCode, oldBiWOAtZeroCode_correct,
+    or_holds, Formula.holds, overwrite, imp_iff_not_or]
+
+end Formula
+
+/-- The complete family of old BiWO subsets of an inhabited A is itself
+    an inhabited old set, obtained from the actual comprehension schema. -/
+theorem PositiveModel.old_biWO_subset_family_exists {V : Type*}
+    (M : PositiveModel V) (A : V) (hA : ∃ a : V, M.mem a A) :
+    ∃ C : V, (∃ m : V, M.mem m C) ∧
+      ∀ m : V, M.mem m C ↔
+        (∀ x : V, M.mem x m → M.mem x A) ∧ M.IsOldBiWO m := by
+  obtain ⟨a, haA⟩ := hA
+  obtain ⟨S, hS⟩ := M.singleton_exists a
+  have hSWO : M.IsOldBiWO S := M.old_biWO_singleton a S hS
+  have hSA (x : V) (hxS : M.mem x S) : M.mem x A :=
+    ((hS x).mp hxS).symm ▸ haA
+  let ρ : Nat → V := fun _ => A
+  have hmeaning (m : V) :
+      Formula.oldBiWOCandidateCode.holds M.mem (overwrite ρ 0 m) ↔
+        (∀ x : V, M.mem x m → M.mem x A) ∧ M.IsOldBiWO m := by
+    simpa [overwrite, ρ] using Formula.oldBiWOCandidateCode_correct M
+      (overwrite ρ 0 m)
+  obtain ⟨C, hC₀⟩ := M.positive Formula.oldBiWOCandidateCode
+    Formula.oldBiWOCandidateCode_stratified ρ
+    ⟨S, (hmeaning S).mpr ⟨hSA, hSWO⟩⟩
+  have hC (m : V) : M.mem m C ↔
+      (∀ x : V, M.mem x m → M.mem x A) ∧ M.IsOldBiWO m :=
+    (hC₀ m).trans (hmeaning m)
+  exact ⟨C, ⟨S, (hC S).mpr ⟨hSA, hSWO⟩⟩, hC⟩
+
+/-- Tarski finiteness supplies a maximal old BiWO subset. A proper subset
+    admits the strictly larger candidate constructed above, a contradiction.
+    Only inhabitedness of A is needed for this direction. -/
+theorem PositiveModel.tarskiFinite_to_biWO_of_inhabited {V : Type*}
+    (M : PositiveModel V) (A : V) (hA : ∃ a : V, M.mem a A)
+    (hfin : M.IsOldTarskiFinite A) : M.IsOldBiWO A := by
+  classical
+  obtain ⟨C, hCinh, hC⟩ := M.old_biWO_subset_family_exists A hA
+  apply M.tarskiFinite_to_biWO_of_candidate_family A C hfin hCinh
+    (fun m hm => ((hC m).mp hm).1) (fun m hm => ((hC m).mp hm).2)
+  intro m hmC
+  by_cases hcover : ∀ t : V, M.mem t A → M.mem t m
+  · exact Or.inl hcover
+  · have hpoint : ∃ p : V, M.mem p A ∧ ¬ M.mem p m := by
+      by_contra hn
+      apply hcover
+      intro p hpA
+      by_contra hpm
+      exact hn ⟨p, hpA, hpm⟩
+    obtain ⟨p, hpA, hpm⟩ := hpoint
+    obtain ⟨Z, hZ, hZWO⟩ := M.old_biWO_onePointExtension_exists m p
+      ((hC m).mp hmC).2 hpm
+    have hZA (x : V) (hxZ : M.mem x Z) : M.mem x A := by
+      rcases (hZ x).mp hxZ with hxm | hxp
+      · exact ((hC m).mp hmC).1 x hxm
+      · exact hxp.symm ▸ hpA
+    exact Or.inr ⟨Z, (hC Z).mpr ⟨hZA, hZWO⟩,
+      (fun x hx => (hZ x).mpr (Or.inl hx)),
+      p, (hZ p).mpr (Or.inr rfl), hpm⟩
+
+/-- The requested reverse implication in the original no-empty branch. -/
+theorem PositiveModel.tarskiFinite_to_biWO {V : Type*}
+    (M : PositiveModel V) (hnonempty : ∀ S : V, ∃ t : V, M.mem t S)
+    (A : V) (hfin : M.IsOldTarskiFinite A) : M.IsOldBiWO A :=
+  M.tarskiFinite_to_biWO_of_inhabited A (hnonempty A) hfin
+
+/-- Full Tarski / two-sided old well-order equivalence, with exactly the
+    original no-empty hypothesis and the original two finiteness predicates. -/
+theorem PositiveModel.old_biWO_iff_tarskiFinite {V : Type*}
+    (M : PositiveModel V) (hnonempty : ∀ S : V, ∃ t : V, M.mem t S)
+    (A : V) : M.IsOldBiWO A ↔ M.IsOldTarskiFinite A :=
+  ⟨M.old_biWO_implies_tarskiFinite hnonempty A,
+    M.tarskiFinite_to_biWO hnonempty A⟩
+
+/-- Discharges the exact named goal from the original appendix. -/
+theorem PositiveModel.tarskiBiWOEquivalence {V : Type*}
+    (M : PositiveModel V) : M.TarskiBiWOEquivalenceGoal := by
+  intro hnonempty A
+  exact M.old_biWO_iff_tarskiFinite hnonempty A
+
+end NFMinusZero
--- previous/NF0Specker/AllWithTarski.lean
+++ equivalence/NF0Specker/AllWithTarski.lean
@@ -1,4 +1,4 @@
 import NF0Specker.All
-import NF0Specker.TarskiAppendix
+import NF0Specker.TarskiEquivalence
 
-/-! Optional Tarski/bi-well-order appendix. -/
+/-! Separate Tarski/bi-well-order appendix, including the full equivalence. -/
--- previous/NF0Specker/TarskiAppendix.lean
+++ equivalence/NF0Specker/TarskiAppendix.lean
@@ -5,15 +5,16 @@
 been replaced by the compositional codes in TarskiCodes.lean, with explicit
 stratification and exact semantic correspondence theorems. Historical
 UNCOMPILED notes below record the original development, not current build
-results. See VERIFICATION_REPORT.md for the current kernel audit and the
-remaining, explicitly named reverse-equivalence proof obligation.
+results. TarskiEquivalence.lean now proves the reverse implication and the
+exact named equivalence goal. See VERIFICATION_REPORT.md for the kernel audit.
 -/
 
 /-!
 NF−0 consolidated finiteness appendix.
 Append after `NFMinusZero_Specker_CBBridge_SevenOne_TailBridge_UNCOMPILED.lean`.
 Order: prior WO, new TF, prior parity.
-Current compilation status is recorded above; the full equivalence is not yet proved.
+Current compilation status is recorded above; the full equivalence is proved
+in TarskiEquivalence.lean.
 -/
 
 /-!
@@ -849,9 +850,9 @@
 Append this module AFTER the cumulative `PositiveModel` declarations, Formula.or,
 Formula.ex, and the two-sided WO AST module.
 
-Scope: the no-empty branch of NF−0. The full equivalence BiWO ↔ TF is
-not claimed here. BiWO -> TF is proved below; the reverse direction still
-needs the candidate-family and graph-extension constructions.
+Scope: the no-empty branch of NF−0. BiWO -> TF is proved below;
+TarskiEquivalence.lean constructs the candidate family and extended graphs
+and proves the reverse direction, hence the full equivalence.
 No sorry or new object-theory axiom is introduced. See the axiom audit for
 the standard logical axioms used in the Lean metatheory.
 -/
@@ -1005,8 +1006,8 @@
     apply hnotm
     simpa only [hzEq] using htz
 
-/-- The exact endpoint to complete in the cumulative development.
-This is ONLY a named proof obligation, not a theorem or assumed axiom.
+/-- The exact endpoint of the cumulative development. This definition is a
+proposition, proved by `tarskiBiWOEquivalence` in TarskiEquivalence.lean.
 The no-empty branch is essential: if an empty object already exists,
 BiWO of the empty set cannot be witnessed by an empty relation graph in
 positive comprehension, whereas TF of that set is vacuous. -/
--- previous/AppendixAxiomAudit.lean
+++ equivalence/AppendixAxiomAudit.lean
@@ -1,21 +1,27 @@
 import NF0Specker.AllWithTarski
 import Lean.Util.CollectAxioms
 
-/-! Audit every declaration owned by both appendix modules, including the
-replacement syntax, its meaning theorems, and the existing Tarski proofs.
-The unfinished equivalence is a Prop-valued definition, never an axiom. -/
+/-! Audit every declaration owned by all three appendix modules, including
+the syntax, its meaning theorems, and both directions of Tarski equivalence.
+The exact original Prop-valued goal is discharged by a checked theorem. -/
 
 #check NFMinusZero.Formula.twoSidedWOExpandedCode_correct
 #check NFMinusZero.Formula.evenOldSetExpandedCode_correct
 #check NFMinusZero.Formula.oddOldSetExpandedCode_correct
 #check NFMinusZero.PositiveModel.old_biWO_implies_tarskiFinite
 #check NFMinusZero.PositiveModel.TarskiBiWOEquivalenceGoal
+#check NFMinusZero.PositiveModel.tarskiFinite_to_biWO
+#check NFMinusZero.PositiveModel.old_biWO_iff_tarskiFinite
+#check NFMinusZero.PositiveModel.tarskiBiWOEquivalence
 #print axioms NFMinusZero.PositiveModel.old_biWO_implies_tarskiFinite
+#print axioms NFMinusZero.PositiveModel.tarskiFinite_to_biWO
+#print axioms NFMinusZero.PositiveModel.tarskiBiWOEquivalence
 
 open Lean Elab Command in
 run_elab do
   let env ← getEnv
-  let modules : List Name := [`NF0Specker.TarskiCodes, `NF0Specker.TarskiAppendix]
+  let modules : List Name := [`NF0Specker.TarskiCodes, `NF0Specker.TarskiAppendix,
+    `NF0Specker.TarskiEquivalence]
   let allowed : List Name := [``propext, ``Classical.choice, ``Quot.sound]
   let mut count := 0
   let mut used : Array Name := #[]
--- previous/README.md
+++ equivalence/README.md
@@ -47,25 +47,37 @@
 - `oddOldSetExpandedCode_correct`: a singleton, or two such blocks plus
   a point outside both.
 
-`PositiveModel.old_biWO_implies_tarskiFinite` joins the syntax bridge with
-the existing semantic proof. It retains the original explicit no-empty
-hypothesis. `AppendixAxiomAudit.lean` rejects unexpected axioms in every
-compiled declaration owned by the two appendix modules, including helpers.
+`NF0Specker/TarskiEquivalence.lean` now proves **Tarski finite → BiWO**
+and completes the full equivalence. The proof constructs an actual old
+singleton order, extends an old order with a fresh greatest point, and uses
+positive stratified comprehension to form the inhabited old family of all
+BiWO subsets. Tarski maximality then forces a maximal candidate to be the
+whole carrier. These constructions are proved, not caller assumptions.
 
-**The reverse implication, Tarski finite → two-sided well-order, is still
-an explicit proof obligation.** `TarskiBiWOEquivalenceGoal` is a definition
-of a proposition, not a theorem or an axiom. The existing maximal-family
-bridge still requires candidate-family and graph-extension witnesses.
-The other retained legacy generated formulas have their stated syntactic
-comprehension theorems; no additional semantic interpretations are claimed.
+The endpoints are:
+
+- `PositiveModel.tarskiFinite_to_biWO_of_inhabited`: the reverse direction
+  for an inhabited old carrier, without a global no-empty premise.
+- `PositiveModel.old_biWO_iff_tarskiFinite`: the full equivalence under the
+  original explicit no-empty hypothesis.
+- `PositiveModel.tarskiBiWOEquivalence`: discharges the exact original
+  `TarskiBiWOEquivalenceGoal`.
+
+No predicate or model axiom has changed. `AppendixAxiomAudit.lean` checks
+every declaration owned by all three appendix modules, including helpers
+and the complete equivalence. No `sorryAx` or axiom outside Lean's standard
+logical allowlist is permitted. The main Infinity proof remains independent
+of the separate appendix. No further legacy-formula semantics are asserted.
 
 ## Evidence and history
 
 - `VERIFICATION_REPORT.md`: authoritative scope and five-step verdict.
-- `kernel_check_logs/final_appendix_build.log`: successful combined build.
-- `kernel_check_logs/appendix_axiom_audit.log`: complete appendix axiom audit.
+- `kernel_check_logs/tarski_equivalence_full_build.log`: successful combined build.
+- `kernel_check_logs/tarski_equivalence_axiom_audit.log`: complete appendix axiom audit.
 - `kernel_check_logs/final_main_verification.log`: main proof and audit.
+- `kernel_check_logs/fresh_equivalence_*.log`: fresh archive build and audits.
 - `COMPILATION_REPAIRS.patch`: changes against the original attachment.
+- `TARSKI_EQUIVALENCE.patch`: this reverse-implication proof and integration.
 - `TARSKI_APPENDIX_REPAIRS.patch`: this appendix repair against the previous
   main-verified package, including the new code and audit files.
 - `SOURCE_MANIFEST.json`: original/current hashes and preserved-definition checks.
--- previous/BUILD.md
+++ equivalence/BUILD.md
@@ -24,14 +24,15 @@
 independent main proof.
 
 The main audit checks the exact Infinity theorem and five agreed components.
-The appendix audit checks every declaration owned by `TarskiCodes` and
-`TarskiAppendix`. Both reject `sorryAx` and every axiom outside `propext`,
+The appendix audit checks every declaration owned by `TarskiCodes`,
+`TarskiAppendix`, and `TarskiEquivalence`. Both reject `sorryAx` and every axiom outside `propext`,
 `Classical.choice`, and `Quot.sound`. These are Lean metatheory axioms;
 no object-level Choice or other model field has been added.
 
-The successful appendix build proves all declarations it contains. It does
-not prove the Prop-valued `TarskiBiWOEquivalenceGoal`: its reverse direction
-is still explicitly outstanding. See `VERIFICATION_REPORT.md`.
+The checked `tarskiBiWOEquivalence` theorem discharges the exact original
+`TarskiBiWOEquivalenceGoal`, including both implications under the original
+no-empty hypothesis. No candidate-family or graph-extension premise remains
+in that theorem. See `VERIFICATION_REPORT.md`.
 
 ## Historical obstruction proofs
 
--- previous/VERIFICATION_REPORT.md
+++ equivalence/VERIFICATION_REPORT.md
@@ -1,4 +1,4 @@
-# Lean verification report — 16 October 2026
+# Lean verification report — 17 October 2026 (Baghdad)
 
 ## Result
 
@@ -89,8 +89,8 @@
 
 ## Repaired separate Tarski appendix
 
-**`NF0Specker.AllWithTarski` now builds successfully** (841 Lake jobs,
-including dependencies; 29 project modules). The default target and normal
+**`NF0Specker.AllWithTarski` now builds successfully** (842 Lake jobs,
+including dependencies; 30 project modules). The default target and normal
 GitHub workflow include the appendix and both axiom audits.
 
 The old well-order AST contained a self-membership atom, and the old evenness
@@ -129,26 +129,73 @@
 (X : V) (h : M.IsOldBiWO X) : M.IsOldTarskiFinite X
 ```
 
-`AppendixAxiomAudit.lean` checks **all 167 declarations** owned by
-`NF0Specker.TarskiCodes` and `NF0Specker.TarskiAppendix`, including generated
-helpers. It rejects `sorryAx` and all axioms outside the same standard Lean
-allowlist used for the main proof. The exact BiWO → TF theorem reports
-`[propext, Classical.choice, Quot.sound]`.
-
-### Explicit remaining mathematical scope
-
-The reverse **TF → BiWO** implication is not proved. The existing
-`TarskiBiWOEquivalenceGoal` remains only a definition of a proposition,
-not a theorem and not an axiom. The existing maximal-family bridge requires
-candidate-family and graph-extension witnesses. Those constructions are
-not asserted by a successful compilation of the definition. The other
-retained generated endpoint/restriction codes have their stated syntactic
-comprehension theorems; no extra semantic correspondences for them are
-claimed in this repair.
-
-These separate appendix obligations are not hypotheses of the main
-`Run68.infinity` theorem. Main status remains **5/5 kernel verified,
-0/5 remaining** in its formalized implication.
+### Completed reverse implication and equivalence
+
+`NF0Specker/TarskiEquivalence.lean` proves the requested **TF → BiWO**
+implication and discharges the exact original equivalence goal.
+
+All objects below are old sets in the same `NFMinusZero.PositiveModel`:
+
+1. `old_biWO_singleton` constructs a singleton carrier's inhabited graph.
+2. `old_adjoin_greatest_graph_exists` uses positive comprehension to construct
+   the restricted old order plus a fresh greatest point. The edge (p,p)
+   supplies its explicit comprehension witness. Restricting old edges to the
+   carrier prevents unrelated old graph edges from interfering with the new
+   point.
+3. `old_biWOGraph_adjoin_greatest` proves reflexivity, global transitivity,
+   global antisymmetry, and old-subset minima and maxima for the new graph.
+   If an old subset meets the old carrier, its old intersection is positively
+   constructed and used for its minimum; otherwise it is the new singleton.
+4. `Formula.oldBiWOCandidateCode` is an actual stratified old-language
+   formula for all old BiWO subsets of A. Its type assignment and exact
+   semantics are kernel checked. `old_biWO_subset_family_exists` applies the
+   genuine comprehension schema, with a singleton subset as inhabitant.
+5. `tarskiFinite_to_biWO_of_inhabited` uses Tarski finiteness to choose a
+   maximal candidate. If it misses a point of A, the constructed one-point
+   extension is a strictly larger member of the same family, contradicting
+   maximality. Extensionality therefore identifies the maximal carrier with A.
+
+The strongest new reverse endpoint needs only inhabitedness of A:
+
+```lean
+NFMinusZero.PositiveModel.tarskiFinite_to_biWO_of_inhabited
+  {V : Type*} (M : NFMinusZero.PositiveModel V)
+  (A : V) (hA : ∃ a : V, M.mem a A)
+  (hfin : M.IsOldTarskiFinite A) : M.IsOldBiWO A
+```
+
+It supplies the requested theorem under the original no-empty hypothesis,
+and joins the previously proved forward direction:
+
+```lean
+NFMinusZero.PositiveModel.old_biWO_iff_tarskiFinite
+  {V : Type*} (M : NFMinusZero.PositiveModel V)
+  (hnonempty : ∀ S : V, ∃ t : V, M.mem t S)
+  (A : V) : M.IsOldBiWO A ↔ M.IsOldTarskiFinite A
+
+NFMinusZero.PositiveModel.tarskiBiWOEquivalence
+  {V : Type*} (M : NFMinusZero.PositiveModel V) :
+  M.TarskiBiWOEquivalenceGoal
+```
+
+No candidate-family, closure, or graph-correctness premise remains in these
+endpoints. `IsOldTarskiFinite`, `IsOldBiWO`, `IsOldBiWOGraph`, the exact
+`TarskiBiWOEquivalenceGoal`, and all model axioms keep their existing
+mathematical definitions. The only edits to the prior appendix in this run
+update comments; the proof is in the new module.
+
+`AppendixAxiomAudit.lean` checks all **208 declarations** owned by `TarskiCodes`,
+`TarskiAppendix`, and `TarskiEquivalence`, including generated helpers.
+The reverse implication and exact equivalence endpoint report only
+`[propext, Classical.choice, Quot.sound]`. The audit rejects `sorryAx` and
+every axiom outside this standard Lean allowlist. No object-theory axiom or
+external family of subsets is substituted for the required internal sets.
+
+The main Infinity proof remains independent of the appendix: **5/5 kernel
+verified, 0/5 remaining** in its formalized implication. Work stops at the
+requested equivalence. Other retained legacy endpoint/restriction codes keep
+their stated syntactic comprehension theorems; no extra semantic bridges for
+those unused formulas are claimed.
 
 ### Historical obstruction certificates
 
@@ -165,18 +212,19 @@
 
 - Compiler: Lean 4.24.0, commit `797c613eb9b6d4ec95db23e3e00af9ac6657f24b`.
 - Mathlib: v4.24.0, commit `f897ebcf72cd16f89ab4577d0c826cd14afaafc7`.
-- `lake build NF0Specker.AllWithTarski`: exit 0, all 841 jobs successful.
-- `lake env lean --trust=0 AppendixAxiomAudit.lean`: exit 0, all 167
-  appendix-owned declarations accepted by the axiom audit.
+- `lake build NF0Specker.AllWithTarski`: exit 0, all 842 jobs successful.
+- `lake env lean --trust=0 AppendixAxiomAudit.lean`: exit 0, all 208 declarations in
+  the three appendix modules accepted by the axiom audit.
 - `lake env lean --trust=0 checks/AppendixObstructions.lean`: exit 0
   for the separately frozen historical formulas.
 - The delivered archive is also checked from a fresh extraction, reusing
   only the pinned dependency cache. Its build and both axiom-audit logs are
-  included in `kernel_check_logs/fresh_package_*.log`.
+  included in `kernel_check_logs/fresh_equivalence_*.log`.
 
 Actual compiler output is in `kernel_check_logs/`. Earlier failures are
-historical evidence. `TARSKI_APPENDIX_REPAIRS.patch` records this repair
-against the previous main-verified source; `COMPILATION_REPAIRS.patch` records
+historical evidence. `TARSKI_EQUIVALENCE.patch` records this proof against
+the previously verified appendix; `TARSKI_APPENDIX_REPAIRS.patch` preserves
+the earlier encoding repair. `COMPILATION_REPAIRS.patch` records
 changes to supplied files against the original attachment. Current source
 hashes and integrity checks are in `SOURCE_MANIFEST.json`.
 
@@ -188,13 +236,12 @@
 
 ## Verdict
 
-**Achieved this run:** Repaired the three appendix encodings; kernel checked
-their stratification and exact semantics; proved the syntax-based BiWO → TF
-bridge; built the full `AllWithTarski` target and audited all 167 appendix
-module declarations. The five main requirements remain **5/5 kernel verified,
-0/5 remaining**. No uncompiled proof candidate is presented as a theorem.
-
-**To do next run:** If the full separate Tarski equivalence is desired, prove
-the still-explicit TF → BiWO direction by supplying the old candidate-family
-and graph-extension constructions. It is not an outstanding compilation
-failure in the delivered appendix.
+**Achieved this run:** Proved and kernel checked Tarski finite → BiWO;
+constructed its required old singleton orders, one-point extensions, and
+inhabited candidate family; proved both directions of the equivalence and
+discharged the exact original `TarskiBiWOEquivalenceGoal`. The combined build
+and module-wide axiom audit pass. The five main requirements remain
+**5/5 kernel verified, 0/5 remaining**.
+
+**To do next run:** Nothing remains for the requested Tarski equivalence.
+No further mathematical work is included in this run's scope.


==> anc/Speck-Infinity-main/VERIFICATION_REPORT.md <==
# Lean verification report — 17 October 2026 (Baghdad)

## Result

**The main Specker Infinity theorem and repaired separate Tarski appendix
are kernel verified in Lean 4.24.0.**

The complete import chain `NF0Specker.All → Run68 → …` builds successfully
(26 project modules; the successful Lake build reports 838 jobs including
its dependencies). `AxiomAudit.lean` then succeeds with `--trust=0`.

The exact endpoint accepted by Lean is:

```lean
NF0Specker.Run68.infinity
  {V : Type*} (M : NF0Specker.Run17.PositiveModel V) :
  ∃ S : V, ¬ NF0Specker.Run17.Finite M.mem S
```

`Run68.lean` is byte-for-byte identical to the attachment. The Run17 positive
model axioms, the original positive/full model structures, and the exact
Run17 finiteness definition were preserved; their dependency proofs were
repaired. Source integrity checks and hashes are included.

The model is an explicit premise. This verifies an implication about that
formalized model, rather than constructing such a model or proving Con(NF).

## Five-step status

**Fully verified: 5/5. Remaining in the main formalized implication: 0/5.**
The finiteness reductio and other explicit hypotheses in the component
statements retain their original scope.

| Agreed requirement | Checked declaration | Proof status |
| --- | --- | --- |
| 1. Finite pigeonhole | `NF0Specker.Run10.PositiveModel.endomap_surjective_of_all_finite` | Kernel verified |
| 2. Finite cardinal comparability | `NF0Specker.Run10.PositiveModel.run35_all_positive_frege_comparable` | Kernel verified |
| 3. Finite minimum/maximum | `NF0Specker.Run17.maximal_of_supportedNoNT`, with the compiled internal relation and reversal constructions | Kernel verified |
| 4. Finite parity | `NFMinusZero.PositiveModel.run67_one_point_flip` | Kernel verified |
| 5. Positive exponentiation | `NFMinusZero.PositiveModel.positiveExponentGraph_with_boundaries_exists` | Kernel verified |

The final assembly `NF0Specker.Run68.all_finite_contradiction` and
`NF0Specker.Run68.infinity` are also kernel verified. These declarations are
explicitly inspected by the axiom audit.

## Axiom audit

Lean reports the exact Infinity theorem depends on:

```text
[propext, Classical.choice, Quot.sound]
```

No `sorryAx` or additional proof axiom occurs in its transitive dependencies.
The audit enforces the same allowlist for both endpoint theorems and all five
listed components. `Classical.choice` belongs to the Lean metatheory actually
used here; the build does not certify a choice-free Lean proof. No object-level
Choice, Counting, Infinity, or Con(NF) premise was added to `PositiveModel`.

## Compilation repairs

The submitted source did not compile unchanged. The first failure was an
import after a module documentation command. Subsequent diagnostics included
98 errors in `FiniteCardinals.lean`, 80 in `ExponentOrbit.lean`, and smaller
errors in their adapters and later modules. Those are diagnostic counts from
individual build attempts, not counts of independent mathematical gaps.

The completed repairs include:

- Correct import placement and focused imports for the tactics used.
- Recursive decidability instances for syntax-tree stratification and bounds.
- Qualified names where a formula method shadowed an index permutation or a
  model method lived in a different namespace.
- Explicit substitution of quantified variables, preserving named witnesses.
- Correct directions for equality and existential-uniqueness proofs.
- Formula semantics proofs using existing pair/graph lemmas and an explicit
  equality of environments after capture-free renaming.
- Model-valued declarations encoded as noncomputable definitions with their
  original names and result types, rather than proposition-valued theorems.
- Cardinal adapters deriving class identities from their existing Frege-class
  witnesses, rather than confusing class membership with class identity.
- In Run65, nonempty witnesses derived from the bijection when available,
  and the empty-domain parity case proved using that existing empty object.
  No extra nonemptiness premise was added to the theorem.

No definitions of membership, comprehension, internal pairing, finiteness,
parity, exponentiation, or the Run68 endpoint were replaced to obtain a green
main build. See `COMPILATION_REPAIRS.patch` for the exact edits.

## Repaired separate Tarski appendix

**`NF0Specker.AllWithTarski` now builds successfully** (842 Lake jobs,
including dependencies; 30 project modules). The default target and normal
GitHub workflow include the appendix and both axiom audits.

The old well-order AST contained a self-membership atom, and the old evenness
AST had a contradictory cycle of type equations. Changing their proposed
type maps could not repair them. The three faulty expanded definitions are
replaced by `NF0Specker/TarskiCodes.lean`, which uses the original Formula
constructors and already checked Kuratowski graph and equinumerosity codes.
All graph binders in the parity embedding are moved to fresh indices by an
explicitly proved injective renaming. No model axioms were added.

Lean accepts `by decide` certificates for all three repaired formulas:

- `Formula.twoSidedWOExpandedCode_fits`.
- `Formula.evenOldSetExpandedCode_fits`.
- `Formula.oddOldSetExpandedCode_fits`.

Their meaning is proved for every valuation, not inferred from successful
typing:

| Formula correctness theorem | Exact semantic predicate |
| --- | --- |
| `Formula.twoSidedWOExpandedCode_correct` | `IsOldBiWOGraph`: reflexive, transitive, antisymmetric homogeneous old graph, with minima and maxima in every inhabited old subset |
| `Formula.evenOldSetExpandedCode_correct` | `IsOldEvenSet`: a partition into two disjoint inhabited old blocks related by an internal bijection |
| `Formula.oddOldSetExpandedCode_correct` | `IsOldOddSet`: a singleton, or such two blocks plus a point outside both |

The existing `IsOldBiWOGraph` semantic definition was moved without changing
its five clauses. `PositiveModel.isOldBiWO_iff_graph` connects the repaired
syntax-based `IsOldBiWO` property to an actual old graph witness.
`PositiveModel.old_biWO_implies_tarskiFinite` then proves the syntax-based
BiWO → TF implication without leaving code correctness as a caller premise.
It retains the original explicit no-empty hypothesis:

```lean
{V : Type*} (M : NFMinusZero.PositiveModel V)
(hnonempty : ∀ S : V, ∃ t : V, M.mem t S)
(X : V) (h : M.IsOldBiWO X) : M.IsOldTarskiFinite X
```

### Completed reverse implication and equivalence

`NF0Specker/TarskiEquivalence.lean` proves the requested **TF → BiWO**
implication and discharges the exact original equivalence goal.

All objects below are old sets in the same `NFMinusZero.PositiveModel`:

1. `old_biWO_singleton` constructs a singleton carrier's inhabited graph.
2. `old_adjoin_greatest_graph_exists` uses positive comprehension to construct
   the restricted old order plus a fresh greatest point. The edge (p,p)
   supplies its explicit comprehension witness. Restricting old edges to the
   carrier prevents unrelated old graph edges from interfering with the new
   point.
3. `old_biWOGraph_adjoin_greatest` proves reflexivity, global transitivity,
   global antisymmetry, and old-subset minima and maxima for the new graph.
   If an old subset meets the old carrier, its old intersection is positively
   constructed and used for its minimum; otherwise it is the new singleton.
4. `Formula.oldBiWOCandidateCode` is an actual stratified old-language
   formula for all old BiWO subsets of A. Its type assignment and exact
   semantics are kernel checked. `old_biWO_subset_family_exists` applies the
   genuine comprehension schema, with a singleton subset as inhabitant.
5. `tarskiFinite_to_biWO_of_inhabited` uses Tarski finiteness to choose a
   maximal candidate. If it misses a point of A, the constructed one-point
   extension is a strictly larger member of the same family, contradicting
   maximality. Extensionality therefore identifies the maximal carrier with A.

The strongest new reverse endpoint needs only inhabitedness of A:

```lean
NFMinusZero.PositiveModel.tarskiFinite_to_biWO_of_inhabited
  {V : Type*} (M : NFMinusZero.PositiveModel V)
  (A : V) (hA : ∃ a : V, M.mem a A)
  (hfin : M.IsOldTarskiFinite A) : M.IsOldBiWO A
```

It supplies the requested theorem under the original no-empty hypothesis,
and joins the previously proved forward direction:

```lean
NFMinusZero.PositiveModel.old_biWO_iff_tarskiFinite
  {V : Type*} (M : NFMinusZero.PositiveModel V)
  (hnonempty : ∀ S : V, ∃ t : V, M.mem t S)
  (A : V) : M.IsOldBiWO A ↔ M.IsOldTarskiFinite A

NFMinusZero.PositiveModel.tarskiBiWOEquivalence
  {V : Type*} (M : NFMinusZero.PositiveModel V) :
  M.TarskiBiWOEquivalenceGoal
```

No candidate-family, closure, or graph-correctness premise remains in these
endpoints. `IsOldTarskiFinite`, `IsOldBiWO`, `IsOldBiWOGraph`, the exact
`TarskiBiWOEquivalenceGoal`, and all model axioms keep their existing
mathematical definitions. The only edits to the prior appendix in this run
update comments; the proof is in the new module.

`AppendixAxiomAudit.lean` checks all **208 declarations** owned by `TarskiCodes`,
`TarskiAppendix`, and `TarskiEquivalence`, including generated helpers.
The reverse implication and exact equivalence endpoint report only
`[propext, Classical.choice, Quot.sound]`. The audit rejects `sorryAx` and
every axiom outside this standard Lean allowlist. No object-theory axiom or
external family of subsets is substituted for the required internal sets.

The main Infinity proof remains independent of the appendix: **5/5 kernel
verified, 0/5 remaining** in its formalized implication. Work stops at the
requested equivalence. Other retained legacy endpoint/restriction codes keep
their stated syntactic comprehension theorems; no extra semantic bridges for
those unused formulas are claimed.

### Historical obstruction certificates

The pre-repair appendix is frozen in
`checks/legacy/TarskiAppendix.lean.txt`, outside the compiled import chain.
`tools/generate_appendix_obstructions.py` now reads that frozen snapshot.
Its regenerated `checks/AppendixObstructions.lean` proves unstratifiability
of the two OLD formulas, with axioms `[propext, Quot.sound]`. The theorem
names there live in a distinct `NF0Specker.AppendixObstructions` namespace.
They make no claim about the repaired codes. No general unstratifiability
claim is made for the old oddness formula.

## Reproduction and evidence

- Compiler: Lean 4.24.0, commit `797c613eb9b6d4ec95db23e3e00af9ac6657f24b`.
- Mathlib: v4.24.0, commit `f897ebcf72cd16f89ab4577d0c826cd14afaafc7`.
- `lake build NF0Specker.AllWithTarski`: exit 0, all 842 jobs successful.
- `lake env lean --trust=0 AppendixAxiomAudit.lean`: exit 0, all 208 declarations in
  the three appendix modules accepted by the axiom audit.
- `lake env lean --trust=0 checks/AppendixObstructions.lean`: exit 0
  for the separately frozen historical formulas.
- The delivered archive is also checked from a fresh extraction, reusing
  only the pinned dependency cache. Its build and both axiom-audit logs are
  included in `kernel_check_logs/fresh_equivalence_*.log`.

Actual compiler output is in `kernel_check_logs/`. Earlier failures are
historical evidence. `TARSKI_EQUIVALENCE.patch` records this proof against
the previously verified appendix; `TARSKI_APPENDIX_REPAIRS.patch` preserves
the earlier encoding repair. `COMPILATION_REPAIRS.patch` records
changes to supplied files against the original attachment. Current source
hashes and integrity checks are in `SOURCE_MANIFEST.json`.

The local Work runtime required an own-executable-path compatibility shim;
its source is included in `tools/work_mode_app_path.c`. It affects filesystem
path discovery only; the official Lean kernel is unchanged. A standard
Lean/GitHub installation does not need it. Compiler downloads and `.lake`
caches are excluded from the source archive.

## Verdict

**Achieved this run:** Proved and kernel checked Tarski finite → BiWO;
constructed its required old singleton orders, one-point extensions, and
inhabited candidate family; proved both directions of the equivalence and
discharged the exact original `TarskiBiWOEquivalenceGoal`. The combined build
and module-wide axiom audit pass. The five main requirements remain
**5/5 kernel verified, 0/5 remaining**.

**To do next run:** Nothing remains for the requested Tarski equivalence.
No further mathematical work is included in this run's scope.


==> anc/Speck-Infinity-main/checks/AppendixObstructions.lean <==
import NF0Specker.Run49

/-! Exact OLD formula bodies copied from checks/legacy/TarskiAppendix.lean.txt.
These are historical defects, NOT the repaired codes in TarskiCodes.lean. These
theorems prove that no type assignment stratifies the copied formulas.
Regenerate with tools/generate_appendix_obstructions.py. -/

namespace NF0Specker.AppendixObstructions
open NFMinusZero
set_option maxRecDepth 10000

def twoSidedWOExpandedCode : Formula := by
  let f1 : Formula := .mem 64 18
  let f2 : Formula := .neg f1
  let f3 : Formula := .eq 64 37
  let f4 : Formula := .eq 64 37
  let f5 : Formula := .neg (.conj (.neg f3) (.neg f4))
  let f6 : Formula := .neg (.conj (.neg f2) (.neg f5))
  let f7 : Formula := .eq 64 37
  let f8 : Formula := .eq 64 37
  let f9 : Formula := .neg (.conj (.neg f7) (.neg f8))
  let f10 : Formula := .neg f9
  let f11 : Formula := .mem 64 18
  let f12 : Formula := .neg (.conj (.neg f10) (.neg f11))
  let f13 : Formula := .conj f6 f12
  let f14 : Formula := .all 64 f13
  let f15 : Formula := .mem 68 31
  let f16 : Formula := .neg f15
  let f17 : Formula := .eq 68 37
  let f18 : Formula := .eq 68 38
  let f19 : Formula := .neg (.conj (.neg f17) (.neg f18))
  let f20 : Formula := .neg (.conj (.neg f16) (.neg f19))
  let f21 : Formula := .eq 68 37
  let f22 : Formula := .eq 68 38
  let f23 : Formula := .neg (.conj (.neg f21) (.neg f22))
  let f24 : Formula := .neg f23
  let f25 : Formula := .mem 68 31
  let f26 : Formula := .neg (.conj (.neg f24) (.neg f25))
  let f27 : Formula := .conj f20 f26
  let f28 : Formula := .all 68 f27
  let f29 : Formula := .mem 72 5
  let f30 : Formula := .neg f29
  let f31 : Formula := .eq 72 18
  let f32 : Formula := .eq 72 31
  let f33 : Formula := .neg (.conj (.neg f31) (.neg f32))
  let f34 : Formula := .neg (.conj (.neg f30) (.neg f33))
  let f35 : Formula := .eq 72 18
  let f36 : Formula := .eq 72 31
  let f37 : Formula := .neg (.conj (.neg f35) (.neg f36))
  let f38 : Formula := .neg f37
  let f39 : Formula := .mem 72 5
  let f40 : Formula := .neg (.conj (.neg f38) (.neg f39))
  let f41 : Formula := .conj f34 f40
  let f42 : Formula := .all 72 f41
  let f43 : Formula := .conj f14 f28
  let f44 : Formula := .conj f43 f42
  let f45 : Formula := .neg (.all 31 (.neg f44))
  let f46 : Formula := .neg (.all 18 (.neg f45))
  let f47 : Formula := .mem 5 2
  let f48 : Formula := .conj f46 f47
  let f49 : Formula := .neg (.all 5 (.neg f48))
  let f50 : Formula := .neg f49
  let f51 : Formula := .mem 37 1
  let f52 : Formula := .mem 38 1
  let f53 : Formula := .conj f51 f52
  let f54 : Formula := .neg (.conj (.neg f50) (.neg f53))
  let f55 : Formula := .all 38 f54
  let f56 : Formula := .all 37 f55
  let f57 : Formula := .mem 37 1
  let f58 : Formula := .neg f57
  let f59 : Formula := .mem 40 13
  let f60 : Formula := .neg f59
  let f61 : Formula := .eq 40 37
  let f62 : Formula := .eq 40 37
  let f63 : Formula := .neg (.conj (.neg f61) (.neg f62))
  let f64 : Formula := .neg (.conj (.neg f60) (.neg f63))
  let f65 : Formula := .eq 40 37
  let f66 : Formula := .eq 40 37
  let f67 : Formula := .neg (.conj (.neg f65) (.neg f66))
  let f68 : Formula := .neg f67
  let f69 : Formula := .mem 40 13
  let f70 : Formula := .neg (.conj (.neg f68) (.neg f69))
  let f71 : Formula := .conj f64 f70
  let f72 : Formula := .all 40 f71
  let f73 : Formula := .mem 41 24
  let f74 : Formula := .neg f73
  let f75 : Formula := .eq 41 37
  let f76 : Formula := .eq 41 37
  let f77 : Formula := .neg (.conj (.neg f75) (.neg f76))
  let f78 : Formula := .neg (.conj (.neg f74) (.neg f77))
  let f79 : Formula := .eq 41 37
  let f80 : Formula := .eq 41 37
  let f81 : Formula := .neg (.conj (.neg f79) (.neg f80))
  let f82 : Formula := .neg f81
  let f83 : Formula := .mem 41 24
  let f84 : Formula := .neg (.conj (.neg f82) (.neg f83))
  let f85 : Formula := .conj f78 f84
  let f86 : Formula := .all 41 f85
  let f87 : Formula := .mem 42 12
  let f88 : Formula := .neg f87
  let f89 : Formula := .eq 42 13
  let f90 : Formula := .eq 42 24
  let f91 : Formula := .neg (.conj (.neg f89) (.neg f90))
  let f92 : Formula := .neg (.conj (.neg f88) (.neg f91))
  let f93 : Formula := .eq 42 13
  let f94 : Formula := .eq 42 24
  let f95 : Formula := .neg (.conj (.neg f93) (.neg f94))
  let f96 : Formula := .neg f95
  let f97 : Formula := .mem 42 12
  let f98 : Formula := .neg (.conj (.neg f96) (.neg f97))
  let f99 : Formula := .conj f92 f98
  let f100 : Formula := .all 42 f99
  let f101 : Formula := .conj f72 f86
  let f102 : Formula := .conj f101 f100
  let f103 : Formula := .neg (.all 24 (.neg f102))
  let f104 : Formula := .neg (.all 13 (.neg f103))
  let f105 : Formula := .mem 12 2
  let f106 : Formula := .conj f104 f105
  let f107 : Formula := .neg (.all 12 (.neg f106))
  let f108 : Formula := .neg (.conj (.neg f58) (.neg f107))
  let f109 : Formula := .all 37 f108
  let f110 : Formula := .mem 37 1
  let f111 : Formula := .mem 38 1
  let f112 : Formula := .conj f110 f111
  let f113 : Formula := .neg f112
  let f114 : Formula := .mem 43 14
  let f115 : Formula := .neg f114
  let f116 : Formula := .eq 43 37
  let f117 : Formula := .eq 43 37
  let f118 : Formula := .neg (.conj (.neg f116) (.neg f117))
  let f119 : Formula := .neg (.conj (.neg f115) (.neg f118))
  let f120 : Formula := .eq 43 37
  let f121 : Formula := .eq 43 37
  let f122 : Formula := .neg (.conj (.neg f120) (.neg f121))
  let f123 : Formula := .neg f122
  let f124 : Formula := .mem 43 14
  let f125 : Formula := .neg (.conj (.neg f123) (.neg f124))
  let f126 : Formula := .conj f119 f125
  let f127 : Formula := .all 43 f126
  let f128 : Formula := .mem 44 25
  let f129 : Formula := .neg f128
  let f130 : Formula := .eq 44 37
  let f131 : Formula := .eq 44 38
  let f132 : Formula := .neg (.conj (.neg f130) (.neg f131))
  let f133 : Formula := .neg (.conj (.neg f129) (.neg f132))
  let f134 : Formula := .eq 44 37
  let f135 : Formula := .eq 44 38
  let f136 : Formula := .neg (.conj (.neg f134) (.neg f135))
  let f137 : Formula := .neg f136
  let f138 : Formula := .mem 44 25
  let f139 : Formula := .neg (.conj (.neg f137) (.neg f138))
  let f140 : Formula := .conj f133 f139
  let f141 : Formula := .all 44 f140
  let f142 : Formula := .mem 45 2
  let f143 : Formula := .neg f142
  let f144 : Formula := .eq 45 14
  let f145 : Formula := .eq 45 25
  let f146 : Formula := .neg (.conj (.neg f144) (.neg f145))
  let f147 : Formula := .neg (.conj (.neg f143) (.neg f146))
  let f148 : Formula := .eq 45 14
  let f149 : Formula := .eq 45 25
  let f150 : Formula := .neg (.conj (.neg f148) (.neg f149))
  let f151 : Formula := .neg f150
  let f152 : Formula := .mem 45 2
  let f153 : Formula := .neg (.conj (.neg f151) (.neg f152))
  let f154 : Formula := .conj f147 f153
  let f155 : Formula := .all 45 f154
  let f156 : Formula := .conj f127 f141
  let f157 : Formula := .conj f156 f155
  let f158 : Formula := .neg (.all 25 (.neg f157))
  let f159 : Formula := .neg (.all 14 (.neg f158))
  let f160 : Formula := .mem 2 2
  let f161 : Formula := .conj f159 f160
  let f162 : Formula := .neg (.all 2 (.neg f161))
  let f163 : Formula := .mem 46 15
  let f164 : Formula := .neg f163
  let f165 : Formula := .eq 46 38
  let f166 : Formula := .eq 46 38
  let f167 : Formula := .neg (.conj (.neg f165) (.neg f166))
  let f168 : Formula := .neg (.conj (.neg f164) (.neg f167))
  let f169 : Formula := .eq 46 38
  let f170 : Formula := .eq 46 38
  let f171 : Formula := .neg (.conj (.neg f169) (.neg f170))
  let f172 : Formula := .neg f171
  let f173 : Formula := .mem 46 15
  let f174 : Formula := .neg (.conj (.neg f172) (.neg f173))
  let f175 : Formula := .conj f168 f174
  let f176 : Formula := .all 46 f175
  let f177 : Formula := .mem 47 26
  let f178 : Formula := .neg f177
  let f179 : Formula := .eq 47 38
  let f180 : Formula := .eq 47 37
  let f181 : Formula := .neg (.conj (.neg f179) (.neg f180))
  let f182 : Formula := .neg (.conj (.neg f178) (.neg f181))
  let f183 : Formula := .eq 47 38
  let f184 : Formula := .eq 47 37
  let f185 : Formula := .neg (.conj (.neg f183) (.neg f184))
  let f186 : Formula := .neg f185
  let f187 : Formula := .mem 47 26
  let f188 : Formula := .neg (.conj (.neg f186) (.neg f187))
  let f189 : Formula := .conj f182 f188
  let f190 : Formula := .all 47 f189
  let f191 : Formula := .mem 48 3
  let f192 : Formula := .neg f191
  let f193 : Formula := .eq 48 15
  let f194 : Formula := .eq 48 26
  let f195 : Formula := .neg (.conj (.neg f193) (.neg f194))
  let f196 : Formula := .neg (.conj (.neg f192) (.neg f195))
  let f197 : Formula := .eq 48 15
  let f198 : Formula := .eq 48 26
  let f199 : Formula := .neg (.conj (.neg f197) (.neg f198))
  let f200 : Formula := .neg f199
  let f201 : Formula := .mem 48 3
  let f202 : Formula := .neg (.conj (.neg f200) (.neg f201))
  let f203 : Formula := .conj f196 f202
  let f204 : Formula := .all 48 f203
  let f205 : Formula := .conj f176 f190
  let f206 : Formula := .conj f205 f204
  let f207 : Formula := .neg (.all 26 (.neg f206))
  let f208 : Formula := .neg (.all 15 (.neg f207))
  let f209 : Formula := .mem 3 2
  let f210 : Formula := .conj f208 f209
  let f211 : Formula := .neg (.all 3 (.neg f210))
  let f212 : Formula := .neg (.conj (.neg f162) (.neg f211))
  let f213 : Formula := .neg (.conj (.neg f113) (.neg f212))
  let f214 : Formula := .all 38 f213
  let f215 : Formula := .all 37 f214
  let f216 : Formula := .mem 49 16
  let f217 : Formula := .neg f216
  let f218 : Formula := .eq 49 37
  let f219 : Formula := .eq 49 37
  let f220 : Formula := .neg (.conj (.neg f218) (.neg f219))
  let f221 : Formula := .neg (.conj (.neg f217) (.neg f220))
  let f222 : Formula := .eq 49 37
  let f223 : Formula := .eq 49 37
  let f224 : Formula := .neg (.conj (.neg f222) (.neg f223))
  let f225 : Formula := .neg f224
  let f226 : Formula := .mem 49 16
  let f227 : Formula := .neg (.conj (.neg f225) (.neg f226))
  let f228 : Formula := .conj f221 f227
  let f229 : Formula := .all 49 f228
  let f230 : Formula := .mem 50 27
  let f231 : Formula := .neg f230
  let f232 : Formula := .eq 50 37
  let f233 : Formula := .eq 50 38
  let f234 : Formula := .neg (.conj (.neg f232) (.neg f233))
  let f235 : Formula := .neg (.conj (.neg f231) (.neg f234))
  let f236 : Formula := .eq 50 37
  let f237 : Formula := .eq 50 38
  let f238 : Formula := .neg (.conj (.neg f236) (.neg f237))
  let f239 : Formula := .neg f238
  let f240 : Formula := .mem 50 27
  let f241 : Formula := .neg (.conj (.neg f239) (.neg f240))
  let f242 : Formula := .conj f235 f241
  let f243 : Formula := .all 50 f242
  let f244 : Formula := .mem 51 4
  let f245 : Formula := .neg f244
  let f246 : Formula := .eq 51 16
  let f247 : Formula := .eq 51 27
  let f248 : Formula := .neg (.conj (.neg f246) (.neg f247))
  let f249 : Formula := .neg (.conj (.neg f245) (.neg f248))
  let f250 : Formula := .eq 51 16
  let f251 : Formula := .eq 51 27
  let f252 : Formula := .neg (.conj (.neg f250) (.neg f251))
  let f253 : Formula := .neg f252
  let f254 : Formula := .mem 51 4
  let f255 : Formula := .neg (.conj (.neg f253) (.neg f254))
  let f256 : Formula := .conj f249 f255
  let f257 : Formula := .all 51 f256
  let f258 : Formula := .conj f229 f243
  let f259 : Formula := .conj f258 f257
  let f260 : Formula := .neg (.all 27 (.neg f259))
  let f261 : Formula := .neg (.all 16 (.neg f260))
  let f262 : Formula := .mem 4 2
  let f263 : Formula := .conj f261 f262
  let f264 : Formula := .neg (.all 4 (.neg f263))
  let f265 : Formula := .mem 52 17
  let f266 : Formula := .neg f265
  let f267 : Formula := .eq 52 38
  let f268 : Formula := .eq 52 38
  let f269 : Formula := .neg (.conj (.neg f267) (.neg f268))
  let f270 : Formula := .neg (.conj (.neg f266) (.neg f269))
  let f271 : Formula := .eq 52 38
  let f272 : Formula := .eq 52 38
  let f273 : Formula := .neg (.conj (.neg f271) (.neg f272))
  let f274 : Formula := .neg f273
  let f275 : Formula := .mem 52 17
  let f276 : Formula := .neg (.conj (.neg f274) (.neg f275))
  let f277 : Formula := .conj f270 f276
  let f278 : Formula := .all 52 f277
  let f279 : Formula := .mem 53 28
  let f280 : Formula := .neg f279
  let f281 : Formula := .eq 53 38
  let f282 : Formula := .eq 53 37
  let f283 : Formula := .neg (.conj (.neg f281) (.neg f282))
  let f284 : Formula := .neg (.conj (.neg f280) (.neg f283))
  let f285 : Formula := .eq 53 38
  let f286 : Formula := .eq 53 37
  let f287 : Formula := .neg (.conj (.neg f285) (.neg f286))
  let f288 : Formula := .neg f287
  let f289 : Formula := .mem 53 28
  let f290 : Formula := .neg (.conj (.neg f288) (.neg f289))
  let f291 : Formula := .conj f284 f290
  let f292 : Formula := .all 53 f291
  let f293 : Formula := .mem 54 6
  let f294 : Formula := .neg f293
  let f295 : Formula := .eq 54 17
  let f296 : Formula := .eq 54 28
  let f297 : Formula := .neg (.conj (.neg f295) (.neg f296))
  let f298 : Formula := .neg (.conj (.neg f294) (.neg f297))
  let f299 : Formula := .eq 54 17
  let f300 : Formula := .eq 54 28
  let f301 : Formula := .neg (.conj (.neg f299) (.neg f300))
  let f302 : Formula := .neg f301
  let f303 : Formula := .mem 54 6
  let f304 : Formula := .neg (.conj (.neg f302) (.neg f303))
  let f305 : Formula := .conj f298 f304
  let f306 : Formula := .all 54 f305
  let f307 : Formula := .conj f278 f292
  let f308 : Formula := .conj f307 f306
  let f309 : Formula := .neg (.all 28 (.neg f308))
  let f310 : Formula := .neg (.all 17 (.neg f309))
  let f311 : Formula := .mem 6 2
  let f312 : Formula := .conj f310 f311
  let f313 : Formula := .neg (.all 6 (.neg f312))
  let f314 : Formula := .conj f264 f313
  let f315 : Formula := .neg f314
  let f316 : Formula := .eq 37 38
  let f317 : Formula := .neg (.conj (.neg f315) (.neg f316))
  let f318 : Formula := .all 38 f317
  let f319 : Formula := .all 37 f318
  let f320 : Formula := .mem 55 19
  let f321 : Formula := .neg f320
  let f322 : Formula := .eq 55 37
  let f323 : Formula := .eq 55 37
  let f324 : Formula := .neg (.conj (.neg f322) (.neg f323))
  let f325 : Formula := .neg (.conj (.neg f321) (.neg f324))
  let f326 : Formula := .eq 55 37
  let f327 : Formula := .eq 55 37
  let f328 : Formula := .neg (.conj (.neg f326) (.neg f327))
  let f329 : Formula := .neg f328
  let f330 : Formula := .mem 55 19
  let f331 : Formula := .neg (.conj (.neg f329) (.neg f330))
  let f332 : Formula := .conj f325 f331
  let f333 : Formula := .all 55 f332
  let f334 : Formula := .mem 56 29
  let f335 : Formula := .neg f334
  let f336 : Formula := .eq 56 37
  let f337 : Formula := .eq 56 38
  let f338 : Formula := .neg (.conj (.neg f336) (.neg f337))
  let f339 : Formula := .neg (.conj (.neg f335) (.neg f338))
  let f340 : Formula := .eq 56 37
  let f341 : Formula := .eq 56 38
  let f342 : Formula := .neg (.conj (.neg f340) (.neg f341))
  let f343 : Formula := .neg f342
  let f344 : Formula := .mem 56 29
  let f345 : Formula := .neg (.conj (.neg f343) (.neg f344))
  let f346 : Formula := .conj f339 f345
  let f347 : Formula := .all 56 f346
  let f348 : Formula := .mem 57 7
  let f349 : Formula := .neg f348
  let f350 : Formula := .eq 57 19
  let f351 : Formula := .eq 57 29
  let f352 : Formula := .neg (.conj (.neg f350) (.neg f351))
  let f353 : Formula := .neg (.conj (.neg f349) (.neg f352))
  let f354 : Formula := .eq 57 19
  let f355 : Formula := .eq 57 29
  let f356 : Formula := .neg (.conj (.neg f354) (.neg f355))
  let f357 : Formula := .neg f356
  let f358 : Formula := .mem 57 7
  let f359 : Formula := .neg (.conj (.neg f357) (.neg f358))
  let f360 : Formula := .conj f353 f359
  let f361 : Formula := .all 57 f360
  let f362 : Formula := .conj f333 f347
  let f363 : Formula := .conj f362 f361
  let f364 : Formula := .neg (.all 29 (.neg f363))
  let f365 : Formula := .neg (.all 19 (.neg f364))
  let f366 : Formula := .mem 7 2
  let f367 : Formula := .conj f365 f366
  let f368 : Formula := .neg (.all 7 (.neg f367))
  let f369 : Formula := .mem 58 20
  let f370 : Formula := .neg f369
  let f371 : Formula := .eq 58 38
  let f372 : Formula := .eq 58 38
  let f373 : Formula := .neg (.conj (.neg f371) (.neg f372))
  let f374 : Formula := .neg (.conj (.neg f370) (.neg f373))
  let f375 : Formula := .eq 58 38
  let f376 : Formula := .eq 58 38
  let f377 : Formula := .neg (.conj (.neg f375) (.neg f376))
  let f378 : Formula := .neg f377
  let f379 : Formula := .mem 58 20
  let f380 : Formula := .neg (.conj (.neg f378) (.neg f379))
  let f381 : Formula := .conj f374 f380
  let f382 : Formula := .all 58 f381
  let f383 : Formula := .mem 59 30
  let f384 : Formula := .neg f383
  let f385 : Formula := .eq 59 38
  let f386 : Formula := .eq 59 39
  let f387 : Formula := .neg (.conj (.neg f385) (.neg f386))
  let f388 : Formula := .neg (.conj (.neg f384) (.neg f387))
  let f389 : Formula := .eq 59 38
  let f390 : Formula := .eq 59 39
  let f391 : Formula := .neg (.conj (.neg f389) (.neg f390))
  let f392 : Formula := .neg f391
  let f393 : Formula := .mem 59 30
  let f394 : Formula := .neg (.conj (.neg f392) (.neg f393))
  let f395 : Formula := .conj f388 f394
  let f396 : Formula := .all 59 f395
  let f397 : Formula := .mem 60 8
  let f398 : Formula := .neg f397
  let f399 : Formula := .eq 60 20
  let f400 : Formula := .eq 60 30
  let f401 : Formula := .neg (.conj (.neg f399) (.neg f400))
  let f402 : Formula := .neg (.conj (.neg f398) (.neg f401))
  let f403 : Formula := .eq 60 20
  let f404 : Formula := .eq 60 30
  let f405 : Formula := .neg (.conj (.neg f403) (.neg f404))
  let f406 : Formula := .neg f405
  let f407 : Formula := .mem 60 8
  let f408 : Formula := .neg (.conj (.neg f406) (.neg f407))
  let f409 : Formula := .conj f402 f408
  let f410 : Formula := .all 60 f409
  let f411 : Formula := .conj f382 f396
  let f412 : Formula := .conj f411 f410
  let f413 : Formula := .neg (.all 30 (.neg f412))
  let f414 : Formula := .neg (.all 20 (.neg f413))
  let f415 : Formula := .mem 8 2
  let f416 : Formula := .conj f414 f415
  let f417 : Formula := .neg (.all 8 (.neg f416))
  let f418 : Formula := .conj f368 f417
  let f419 : Formula := .neg f418
  let f420 : Formula := .mem 61 21
  let f421 : Formula := .neg f420
  let f422 : Formula := .eq 61 37
  let f423 : Formula := .eq 61 37
  let f424 : Formula := .neg (.conj (.neg f422) (.neg f423))
  let f425 : Formula := .neg (.conj (.neg f421) (.neg f424))
  let f426 : Formula := .eq 61 37
  let f427 : Formula := .eq 61 37
  let f428 : Formula := .neg (.conj (.neg f426) (.neg f427))
  let f429 : Formula := .neg f428
  let f430 : Formula := .mem 61 21
  let f431 : Formula := .neg (.conj (.neg f429) (.neg f430))
  let f432 : Formula := .conj f425 f431
  let f433 : Formula := .all 61 f432
  let f434 : Formula := .mem 62 32
  let f435 : Formula := .neg f434
  let f436 : Formula := .eq 62 37
  let f437 : Formula := .eq 62 39
  let f438 : Formula := .neg (.conj (.neg f436) (.neg f437))
  let f439 : Formula := .neg (.conj (.neg f435) (.neg f438))
  let f440 : Formula := .eq 62 37
  let f441 : Formula := .eq 62 39
  let f442 : Formula := .neg (.conj (.neg f440) (.neg f441))
  let f443 : Formula := .neg f442
  let f444 : Formula := .mem 62 32
  let f445 : Formula := .neg (.conj (.neg f443) (.neg f444))
  let f446 : Formula := .conj f439 f445
  let f447 : Formula := .all 62 f446
  let f448 : Formula := .mem 63 9
  let f449 : Formula := .neg f448
  let f450 : Formula := .eq 63 21
  let f451 : Formula := .eq 63 32
  let f452 : Formula := .neg (.conj (.neg f450) (.neg f451))
  let f453 : Formula := .neg (.conj (.neg f449) (.neg f452))
  let f454 : Formula := .eq 63 21
  let f455 : Formula := .eq 63 32
  let f456 : Formula := .neg (.conj (.neg f454) (.neg f455))
  let f457 : Formula := .neg f456
  let f458 : Formula := .mem 63 9
  let f459 : Formula := .neg (.conj (.neg f457) (.neg f458))
  let f460 : Formula := .conj f453 f459
  let f461 : Formula := .all 63 f460
  let f462 : Formula := .conj f433 f447
  let f463 : Formula := .conj f462 f461
  let f464 : Formula := .neg (.all 32 (.neg f463))
  let f465 : Formula := .neg (.all 21 (.neg f464))
  let f466 : Formula := .mem 9 2
  let f467 : Formula := .conj f465 f466
  let f468 : Formula := .neg (.all 9 (.neg f467))
  let f469 : Formula := .neg (.conj (.neg f419) (.neg f468))
  let f470 : Formula := .all 39 f469
  let f471 : Formula := .all 38 f470
  let f472 : Formula := .all 37 f471
  let f473 : Formula := .conj f56 f109
  let f474 : Formula := .conj f473 f215
  let f475 : Formula := .conj f474 f319
  let f476 : Formula := .conj f475 f472
  let f477 : Formula := .mem 73 77
  let f478 : Formula := .neg f477
  let f479 : Formula := .mem 73 1
  let f480 : Formula := .neg (.conj (.neg f478) (.neg f479))
  let f481 : Formula := .all 73 f480
  let f482 : Formula := .mem 35 77
  let f483 : Formula := .neg (.all 35 (.neg f482))
  let f484 : Formula := .conj f481 f483
  let f485 : Formula := .neg f484
  let f486 : Formula := .mem 75 77
  let f487 : Formula := .mem 79 77
  let f488 : Formula := .neg f487
  let f489 : Formula := .eq 75 79
  let f490 : Formula := .mem 65 22
  let f491 : Formula := .neg f490
  let f492 : Formula := .eq 65 75
  let f493 : Formula := .eq 65 75
  let f494 : Formula := .neg (.conj (.neg f492) (.neg f493))
  let f495 : Formula := .neg (.conj (.neg f491) (.neg f494))
  let f496 : Formula := .eq 65 75
  let f497 : Formula := .eq 65 75
  let f498 : Formula := .neg (.conj (.neg f496) (.neg f497))
  let f499 : Formula := .neg f498
  let f500 : Formula := .mem 65 22
  let f501 : Formula := .neg (.conj (.neg f499) (.neg f500))
  let f502 : Formula := .conj f495 f501
  let f503 : Formula := .all 65 f502
  let f504 : Formula := .mem 66 33
  let f505 : Formula := .neg f504
  let f506 : Formula := .eq 66 75
  let f507 : Formula := .eq 66 79
  let f508 : Formula := .neg (.conj (.neg f506) (.neg f507))
  let f509 : Formula := .neg (.conj (.neg f505) (.neg f508))
  let f510 : Formula := .eq 66 75
  let f511 : Formula := .eq 66 79
  let f512 : Formula := .neg (.conj (.neg f510) (.neg f511))
  let f513 : Formula := .neg f512
  let f514 : Formula := .mem 66 33
  let f515 : Formula := .neg (.conj (.neg f513) (.neg f514))
  let f516 : Formula := .conj f509 f515
  let f517 : Formula := .all 66 f516
  let f518 : Formula := .mem 67 10
  let f519 : Formula := .neg f518
  let f520 : Formula := .eq 67 22
  let f521 : Formula := .eq 67 33
  let f522 : Formula := .neg (.conj (.neg f520) (.neg f521))
  let f523 : Formula := .neg (.conj (.neg f519) (.neg f522))
  let f524 : Formula := .eq 67 22
  let f525 : Formula := .eq 67 33
  let f526 : Formula := .neg (.conj (.neg f524) (.neg f525))
  let f527 : Formula := .neg f526
  let f528 : Formula := .mem 67 10
  let f529 : Formula := .neg (.conj (.neg f527) (.neg f528))
  let f530 : Formula := .conj f523 f529
  let f531 : Formula := .all 67 f530
  let f532 : Formula := .conj f503 f517
  let f533 : Formula := .conj f532 f531
  let f534 : Formula := .neg (.all 33 (.neg f533))
  let f535 : Formula := .neg (.all 22 (.neg f534))
  let f536 : Formula := .mem 10 2
  let f537 : Formula := .conj f535 f536
  let f538 : Formula := .neg (.all 10 (.neg f537))
  let f539 : Formula := .neg (.conj (.neg f489) (.neg f538))
  let f540 : Formula := .neg (.conj (.neg f488) (.neg f539))
  let f541 : Formula := .all 79 f540
  let f542 : Formula := .conj f486 f541
  let f543 : Formula := .neg (.all 75 (.neg f542))
  let f544 : Formula := .neg (.conj (.neg f485) (.neg f543))
  let f545 : Formula := .all 77 f544
  let f546 : Formula := .mem 74 78
  let f547 : Formula := .neg f546
  let f548 : Formula := .mem 74 1
  let f549 : Formula := .neg (.conj (.neg f547) (.neg f548))
  let f550 : Formula := .all 74 f549
  let f551 : Formula := .mem 36 78
  let f552 : Formula := .neg (.all 36 (.neg f551))
  let f553 : Formula := .conj f550 f552
  let f554 : Formula := .neg f553
  let f555 : Formula := .mem 76 78
  let f556 : Formula := .mem 80 78
  let f557 : Formula := .neg f556
  let f558 : Formula := .eq 76 80
  let f559 : Formula := .mem 69 23
  let f560 : Formula := .neg f559
  let f561 : Formula := .eq 69 80
  let f562 : Formula := .eq 69 80
  let f563 : Formula := .neg (.conj (.neg f561) (.neg f562))
  let f564 : Formula := .neg (.conj (.neg f560) (.neg f563))
  let f565 : Formula := .eq 69 80
  let f566 : Formula := .eq 69 80
  let f567 : Formula := .neg (.conj (.neg f565) (.neg f566))
  let f568 : Formula := .neg f567
  let f569 : Formula := .mem 69 23
  let f570 : Formula := .neg (.conj (.neg f568) (.neg f569))
  let f571 : Formula := .conj f564 f570
  let f572 : Formula := .all 69 f571
  let f573 : Formula := .mem 70 34
  let f574 : Formula := .neg f573
  let f575 : Formula := .eq 70 80
  let f576 : Formula := .eq 70 76
  let f577 : Formula := .neg (.conj (.neg f575) (.neg f576))
  let f578 : Formula := .neg (.conj (.neg f574) (.neg f577))
  let f579 : Formula := .eq 70 80
  let f580 : Formula := .eq 70 76
  let f581 : Formula := .neg (.conj (.neg f579) (.neg f580))
  let f582 : Formula := .neg f581
  let f583 : Formula := .mem 70 34
  let f584 : Formula := .neg (.conj (.neg f582) (.neg f583))
  let f585 : Formula := .conj f578 f584
  let f586 : Formula := .all 70 f585
  let f587 : Formula := .mem 71 11
  let f588 : Formula := .neg f587
  let f589 : Formula := .eq 71 23
  let f590 : Formula := .eq 71 34
  let f591 : Formula := .neg (.conj (.neg f589) (.neg f590))
  let f592 : Formula := .neg (.conj (.neg f588) (.neg f591))
  let f593 : Formula := .eq 71 23
  let f594 : Formula := .eq 71 34
  let f595 : Formula := .neg (.conj (.neg f593) (.neg f594))
  let f596 : Formula := .neg f595
  let f597 : Formula := .mem 71 11
  let f598 : Formula := .neg (.conj (.neg f596) (.neg f597))
  let f599 : Formula := .conj f592 f598
  let f600 : Formula := .all 71 f599
  let f601 : Formula := .conj f572 f586
  let f602 : Formula := .conj f601 f600
  let f603 : Formula := .neg (.all 34 (.neg f602))
  let f604 : Formula := .neg (.all 23 (.neg f603))
  let f605 : Formula := .mem 11 2
  let f606 : Formula := .conj f604 f605
  let f607 : Formula := .neg (.all 11 (.neg f606))
  let f608 : Formula := .neg (.conj (.neg f558) (.neg f607))
  let f609 : Formula := .neg (.conj (.neg f557) (.neg f608))
  let f610 : Formula := .all 80 f609
  let f611 : Formula := .conj f555 f610
  let f612 : Formula := .neg (.all 76 (.neg f611))
  let f613 : Formula := .neg (.conj (.neg f554) (.neg f612))
  let f614 : Formula := .all 78 f613
  let f615 : Formula := .conj f476 f545
  let f616 : Formula := .conj f615 f614
  exact f616

theorem twoSidedWOExpandedCode_not_stratified : ¬ twoSidedWOExpandedCode.Stratified := by
  rintro ⟨σ, hfit⟩
  have h0 : σ 2 + 1 = σ 2 := hfit.1.1.1.1.2.2.1.2
  omega

#print axioms twoSidedWOExpandedCode_not_stratified

def evenOldSetExpandedCode : Formula := by
  let f1 : Formula := .mem 59 1
  let f2 : Formula := .neg f1
  let f3 : Formula := .mem 59 19
  let f4 : Formula := .mem 59 20
  let f5 : Formula := .neg (.conj (.neg f3) (.neg f4))
  let f6 : Formula := .neg (.conj (.neg f2) (.neg f5))
  let f7 : Formula := .mem 59 19
  let f8 : Formula := .mem 59 20
  let f9 : Formula := .neg (.conj (.neg f7) (.neg f8))
  let f10 : Formula := .neg f9
  let f11 : Formula := .mem 59 1
  let f12 : Formula := .neg (.conj (.neg f10) (.neg f11))
  let f13 : Formula := .conj f6 f12
  let f14 : Formula := .all 59 f13
  let f15 : Formula := .mem 11 19
  let f16 : Formula := .mem 11 20
  let f17 : Formula := .conj f15 f16
  let f18 : Formula := .neg f17
  let f19 : Formula := .all 11 f18
  let f20 : Formula := .mem 36 19
  let f21 : Formula := .neg (.all 36 (.neg f20))
  let f22 : Formula := .mem 37 20
  let f23 : Formula := .neg (.all 37 (.neg f22))
  let f24 : Formula := .conj f14 f19
  let f25 : Formula := .conj f24 f21
  let f26 : Formula := .conj f25 f23
  let f27 : Formula := .mem 38 22
  let f28 : Formula := .neg f27
  let f29 : Formula := .eq 38 9
  let f30 : Formula := .eq 38 9
  let f31 : Formula := .neg (.conj (.neg f29) (.neg f30))
  let f32 : Formula := .neg (.conj (.neg f28) (.neg f31))
  let f33 : Formula := .eq 38 9
  let f34 : Formula := .eq 38 9
  let f35 : Formula := .neg (.conj (.neg f33) (.neg f34))
  let f36 : Formula := .neg f35
  let f37 : Formula := .mem 38 22
  let f38 : Formula := .neg (.conj (.neg f36) (.neg f37))
  let f39 : Formula := .conj f32 f38
  let f40 : Formula := .all 38 f39
  let f41 : Formula := .mem 39 29
  let f42 : Formula := .neg f41
  let f43 : Formula := .eq 39 9
  let f44 : Formula := .eq 39 10
  let f45 : Formula := .neg (.conj (.neg f43) (.neg f44))
  let f46 : Formula := .neg (.conj (.neg f42) (.neg f45))
  let f47 : Formula := .eq 39 9
  let f48 : Formula := .eq 39 10
  let f49 : Formula := .neg (.conj (.neg f47) (.neg f48))
  let f50 : Formula := .neg f49
  let f51 : Formula := .mem 39 29
  let f52 : Formula := .neg (.conj (.neg f50) (.neg f51))
  let f53 : Formula := .conj f46 f52
  let f54 : Formula := .all 39 f53
  let f55 : Formula := .mem 40 12
  let f56 : Formula := .neg f55
  let f57 : Formula := .eq 40 22
  let f58 : Formula := .eq 40 29
  let f59 : Formula := .neg (.conj (.neg f57) (.neg f58))
  let f60 : Formula := .neg (.conj (.neg f56) (.neg f59))
  let f61 : Formula := .eq 40 22
  let f62 : Formula := .eq 40 29
  let f63 : Formula := .neg (.conj (.neg f61) (.neg f62))
  let f64 : Formula := .neg f63
  let f65 : Formula := .mem 40 12
  let f66 : Formula := .neg (.conj (.neg f64) (.neg f65))
  let f67 : Formula := .conj f60 f66
  let f68 : Formula := .all 40 f67
  let f69 : Formula := .conj f40 f54
  let f70 : Formula := .conj f69 f68
  let f71 : Formula := .neg (.all 29 (.neg f70))
  let f72 : Formula := .neg (.all 22 (.neg f71))
  let f73 : Formula := .mem 12 21
  let f74 : Formula := .conj f72 f73
  let f75 : Formula := .neg (.all 12 (.neg f74))
  let f76 : Formula := .neg f75
  let f77 : Formula := .mem 9 19
  let f78 : Formula := .mem 10 20
  let f79 : Formula := .conj f77 f78
  let f80 : Formula := .neg (.conj (.neg f76) (.neg f79))
  let f81 : Formula := .all 10 f80
  let f82 : Formula := .all 9 f81
  let f83 : Formula := .mem 6 19
  let f84 : Formula := .neg f83
  let f85 : Formula := .mem 7 20
  let f86 : Formula := .mem 41 23
  let f87 : Formula := .neg f86
  let f88 : Formula := .eq 41 6
  let f89 : Formula := .eq 41 6
  let f90 : Formula := .neg (.conj (.neg f88) (.neg f89))
  let f91 : Formula := .neg (.conj (.neg f87) (.neg f90))
  let f92 : Formula := .eq 41 6
  let f93 : Formula := .eq 41 6
  let f94 : Formula := .neg (.conj (.neg f92) (.neg f93))
  let f95 : Formula := .neg f94
  let f96 : Formula := .mem 41 23
  let f97 : Formula := .neg (.conj (.neg f95) (.neg f96))
  let f98 : Formula := .conj f91 f97
  let f99 : Formula := .all 41 f98
  let f100 : Formula := .mem 42 30
  let f101 : Formula := .neg f100
  let f102 : Formula := .eq 42 6
  let f103 : Formula := .eq 42 7
  let f104 : Formula := .neg (.conj (.neg f102) (.neg f103))
  let f105 : Formula := .neg (.conj (.neg f101) (.neg f104))
  let f106 : Formula := .eq 42 6
  let f107 : Formula := .eq 42 7
  let f108 : Formula := .neg (.conj (.neg f106) (.neg f107))
  let f109 : Formula := .neg f108
  let f110 : Formula := .mem 42 30
  let f111 : Formula := .neg (.conj (.neg f109) (.neg f110))
  let f112 : Formula := .conj f105 f111
  let f113 : Formula := .all 42 f112
  let f114 : Formula := .mem 43 13
  let f115 : Formula := .neg f114
  let f116 : Formula := .eq 43 23
  let f117 : Formula := .eq 43 30
  let f118 : Formula := .neg (.conj (.neg f116) (.neg f117))
  let f119 : Formula := .neg (.conj (.neg f115) (.neg f118))
  let f120 : Formula := .eq 43 23
  let f121 : Formula := .eq 43 30
  let f122 : Formula := .neg (.conj (.neg f120) (.neg f121))
  let f123 : Formula := .neg f122
  let f124 : Formula := .mem 43 13
  let f125 : Formula := .neg (.conj (.neg f123) (.neg f124))
  let f126 : Formula := .conj f119 f125
  let f127 : Formula := .all 43 f126
  let f128 : Formula := .conj f99 f113
  let f129 : Formula := .conj f128 f127
  let f130 : Formula := .neg (.all 30 (.neg f129))
  let f131 : Formula := .neg (.all 23 (.neg f130))
  let f132 : Formula := .mem 13 21
  let f133 : Formula := .conj f131 f132
  let f134 : Formula := .neg (.all 13 (.neg f133))
  let f135 : Formula := .conj f85 f134
  let f136 : Formula := .neg (.all 7 (.neg f135))
  let f137 : Formula := .neg (.conj (.neg f84) (.neg f136))
  let f138 : Formula := .all 6 f137
  let f139 : Formula := .mem 44 24
  let f140 : Formula := .neg f139
  let f141 : Formula := .eq 44 6
  let f142 : Formula := .eq 44 6
  let f143 : Formula := .neg (.conj (.neg f141) (.neg f142))
  let f144 : Formula := .neg (.conj (.neg f140) (.neg f143))
  let f145 : Formula := .eq 44 6
  let f146 : Formula := .eq 44 6
  let f147 : Formula := .neg (.conj (.neg f145) (.neg f146))
  let f148 : Formula := .neg f147
  let f149 : Formula := .mem 44 24
  let f150 : Formula := .neg (.conj (.neg f148) (.neg f149))
  let f151 : Formula := .conj f144 f150
  let f152 : Formula := .all 44 f151
  let f153 : Formula := .mem 45 31
  let f154 : Formula := .neg f153
  let f155 : Formula := .eq 45 6
  let f156 : Formula := .eq 45 7
  let f157 : Formula := .neg (.conj (.neg f155) (.neg f156))
  let f158 : Formula := .neg (.conj (.neg f154) (.neg f157))
  let f159 : Formula := .eq 45 6
  let f160 : Formula := .eq 45 7
  let f161 : Formula := .neg (.conj (.neg f159) (.neg f160))
  let f162 : Formula := .neg f161
  let f163 : Formula := .mem 45 31
  let f164 : Formula := .neg (.conj (.neg f162) (.neg f163))
  let f165 : Formula := .conj f158 f164
  let f166 : Formula := .all 45 f165
  let f167 : Formula := .mem 46 14
  let f168 : Formula := .neg f167
  let f169 : Formula := .eq 46 24
  let f170 : Formula := .eq 46 31
  let f171 : Formula := .neg (.conj (.neg f169) (.neg f170))
  let f172 : Formula := .neg (.conj (.neg f168) (.neg f171))
  let f173 : Formula := .eq 46 24
  let f174 : Formula := .eq 46 31
  let f175 : Formula := .neg (.conj (.neg f173) (.neg f174))
  let f176 : Formula := .neg f175
  let f177 : Formula := .mem 46 14
  let f178 : Formula := .neg (.conj (.neg f176) (.neg f177))
  let f179 : Formula := .conj f172 f178
  let f180 : Formula := .all 46 f179
  let f181 : Formula := .conj f152 f166
  let f182 : Formula := .conj f181 f180
  let f183 : Formula := .neg (.all 31 (.neg f182))
  let f184 : Formula := .neg (.all 24 (.neg f183))
  let f185 : Formula := .mem 14 21
  let f186 : Formula := .conj f184 f185
  let f187 : Formula := .neg (.all 14 (.neg f186))
  let f188 : Formula := .mem 47 25
  let f189 : Formula := .neg f188
  let f190 : Formula := .eq 47 6
  let f191 : Formula := .eq 47 6
  let f192 : Formula := .neg (.conj (.neg f190) (.neg f191))
  let f193 : Formula := .neg (.conj (.neg f189) (.neg f192))
  let f194 : Formula := .eq 47 6
  let f195 : Formula := .eq 47 6
  let f196 : Formula := .neg (.conj (.neg f194) (.neg f195))
  let f197 : Formula := .neg f196
  let f198 : Formula := .mem 47 25
  let f199 : Formula := .neg (.conj (.neg f197) (.neg f198))
  let f200 : Formula := .conj f193 f199
  let f201 : Formula := .all 47 f200
  let f202 : Formula := .mem 48 32
  let f203 : Formula := .neg f202
  let f204 : Formula := .eq 48 6
  let f205 : Formula := .eq 48 8
  let f206 : Formula := .neg (.conj (.neg f204) (.neg f205))
  let f207 : Formula := .neg (.conj (.neg f203) (.neg f206))
  let f208 : Formula := .eq 48 6
  let f209 : Formula := .eq 48 8
  let f210 : Formula := .neg (.conj (.neg f208) (.neg f209))
  let f211 : Formula := .neg f210
  let f212 : Formula := .mem 48 32
  let f213 : Formula := .neg (.conj (.neg f211) (.neg f212))
  let f214 : Formula := .conj f207 f213
  let f215 : Formula := .all 48 f214
  let f216 : Formula := .mem 49 15
  let f217 : Formula := .neg f216
  let f218 : Formula := .eq 49 25
  let f219 : Formula := .eq 49 32
  let f220 : Formula := .neg (.conj (.neg f218) (.neg f219))
  let f221 : Formula := .neg (.conj (.neg f217) (.neg f220))
  let f222 : Formula := .eq 49 25
  let f223 : Formula := .eq 49 32
  let f224 : Formula := .neg (.conj (.neg f222) (.neg f223))
  let f225 : Formula := .neg f224
  let f226 : Formula := .mem 49 15
  let f227 : Formula := .neg (.conj (.neg f225) (.neg f226))
  let f228 : Formula := .conj f221 f227
  let f229 : Formula := .all 49 f228
  let f230 : Formula := .conj f201 f215
  let f231 : Formula := .conj f230 f229
  let f232 : Formula := .neg (.all 32 (.neg f231))
  let f233 : Formula := .neg (.all 25 (.neg f232))
  let f234 : Formula := .mem 15 21
  let f235 : Formula := .conj f233 f234
  let f236 : Formula := .neg (.all 15 (.neg f235))
  let f237 : Formula := .conj f187 f236
  let f238 : Formula := .neg f237
  let f239 : Formula := .eq 7 8
  let f240 : Formula := .neg (.conj (.neg f238) (.neg f239))
  let f241 : Formula := .all 8 f240
  let f242 : Formula := .all 7 f241
  let f243 : Formula := .all 6 f242
  let f244 : Formula := .mem 50 26
  let f245 : Formula := .neg f244
  let f246 : Formula := .eq 50 1
  let f247 : Formula := .eq 50 1
  let f248 : Formula := .neg (.conj (.neg f246) (.neg f247))
  let f249 : Formula := .neg (.conj (.neg f245) (.neg f248))
  let f250 : Formula := .eq 50 1
  let f251 : Formula := .eq 50 1
  let f252 : Formula := .neg (.conj (.neg f250) (.neg f251))
  let f253 : Formula := .neg f252
  let f254 : Formula := .mem 50 26
  let f255 : Formula := .neg (.conj (.neg f253) (.neg f254))
  let f256 : Formula := .conj f249 f255
  let f257 : Formula := .all 50 f256
  let f258 : Formula := .mem 51 33
  let f259 : Formula := .neg f258
  let f260 : Formula := .eq 51 1
  let f261 : Formula := .eq 51 3
  let f262 : Formula := .neg (.conj (.neg f260) (.neg f261))
  let f263 : Formula := .neg (.conj (.neg f259) (.neg f262))
  let f264 : Formula := .eq 51 1
  let f265 : Formula := .eq 51 3
  let f266 : Formula := .neg (.conj (.neg f264) (.neg f265))
  let f267 : Formula := .neg f266
  let f268 : Formula := .mem 51 33
  let f269 : Formula := .neg (.conj (.neg f267) (.neg f268))
  let f270 : Formula := .conj f263 f269
  let f271 : Formula := .all 51 f270
  let f272 : Formula := .mem 52 16
  let f273 : Formula := .neg f272
  let f274 : Formula := .eq 52 26
  let f275 : Formula := .eq 52 33
  let f276 : Formula := .neg (.conj (.neg f274) (.neg f275))
  let f277 : Formula := .neg (.conj (.neg f273) (.neg f276))
  let f278 : Formula := .eq 52 26
  let f279 : Formula := .eq 52 33
  let f280 : Formula := .neg (.conj (.neg f278) (.neg f279))
  let f281 : Formula := .neg f280
  let f282 : Formula := .mem 52 16
  let f283 : Formula := .neg (.conj (.neg f281) (.neg f282))
  let f284 : Formula := .conj f277 f283
  let f285 : Formula := .all 52 f284
  let f286 : Formula := .conj f257 f271
  let f287 : Formula := .conj f286 f285
  let f288 : Formula := .neg (.all 33 (.neg f287))
  let f289 : Formula := .neg (.all 26 (.neg f288))
  let f290 : Formula := .mem 16 21
  let f291 : Formula := .conj f289 f290
  let f292 : Formula := .neg (.all 16 (.neg f291))
  let f293 : Formula := .mem 53 27
  let f294 : Formula := .neg f293
  let f295 : Formula := .eq 53 2
  let f296 : Formula := .eq 53 2
  let f297 : Formula := .neg (.conj (.neg f295) (.neg f296))
  let f298 : Formula := .neg (.conj (.neg f294) (.neg f297))
  let f299 : Formula := .eq 53 2
  let f300 : Formula := .eq 53 2
  let f301 : Formula := .neg (.conj (.neg f299) (.neg f300))
  let f302 : Formula := .neg f301
  let f303 : Formula := .mem 53 27
  let f304 : Formula := .neg (.conj (.neg f302) (.neg f303))
  let f305 : Formula := .conj f298 f304
  let f306 : Formula := .all 53 f305
  let f307 : Formula := .mem 54 34
  let f308 : Formula := .neg f307
  let f309 : Formula := .eq 54 2
  let f310 : Formula := .eq 54 3
  let f311 : Formula := .neg (.conj (.neg f309) (.neg f310))
  let f312 : Formula := .neg (.conj (.neg f308) (.neg f311))
  let f313 : Formula := .eq 54 2
  let f314 : Formula := .eq 54 3
  let f315 : Formula := .neg (.conj (.neg f313) (.neg f314))
  let f316 : Formula := .neg f315
  let f317 : Formula := .mem 54 34
  let f318 : Formula := .neg (.conj (.neg f316) (.neg f317))
  let f319 : Formula := .conj f312 f318
  let f320 : Formula := .all 54 f319
  let f321 : Formula := .mem 55 17
  let f322 : Formula := .neg f321
  let f323 : Formula := .eq 55 27
  let f324 : Formula := .eq 55 34
  let f325 : Formula := .neg (.conj (.neg f323) (.neg f324))
  let f326 : Formula := .neg (.conj (.neg f322) (.neg f325))
  let f327 : Formula := .eq 55 27
  let f328 : Formula := .eq 55 34
  let f329 : Formula := .neg (.conj (.neg f327) (.neg f328))
  let f330 : Formula := .neg f329
  let f331 : Formula := .mem 55 17
  let f332 : Formula := .neg (.conj (.neg f330) (.neg f331))
  let f333 : Formula := .conj f326 f332
  let f334 : Formula := .all 55 f333
  let f335 : Formula := .conj f306 f320
  let f336 : Formula := .conj f335 f334
  let f337 : Formula := .neg (.all 34 (.neg f336))
  let f338 : Formula := .neg (.all 27 (.neg f337))
  let f339 : Formula := .mem 17 21
  let f340 : Formula := .conj f338 f339
  let f341 : Formula := .neg (.all 17 (.neg f340))
  let f342 : Formula := .conj f292 f341
  let f343 : Formula := .neg f342
  let f344 : Formula := .eq 1 2
  let f345 : Formula := .neg (.conj (.neg f343) (.neg f344))
  let f346 : Formula := .all 3 f345
  let f347 : Formula := .all 2 f346
  let f348 : Formula := .all 1 f347
  let f349 : Formula := .mem 5 20
  let f350 : Formula := .neg f349
  let f351 : Formula := .mem 4 19
  let f352 : Formula := .mem 56 28
  let f353 : Formula := .neg f352
  let f354 : Formula := .eq 56 4
  let f355 : Formula := .eq 56 4
  let f356 : Formula := .neg (.conj (.neg f354) (.neg f355))
  let f357 : Formula := .neg (.conj (.neg f353) (.neg f356))
  let f358 : Formula := .eq 56 4
  let f359 : Formula := .eq 56 4
  let f360 : Formula := .neg (.conj (.neg f358) (.neg f359))
  let f361 : Formula := .neg f360
  let f362 : Formula := .mem 56 28
  let f363 : Formula := .neg (.conj (.neg f361) (.neg f362))
  let f364 : Formula := .conj f357 f363
  let f365 : Formula := .all 56 f364
  let f366 : Formula := .mem 57 35
  let f367 : Formula := .neg f366
  let f368 : Formula := .eq 57 4
  let f369 : Formula := .eq 57 5
  let f370 : Formula := .neg (.conj (.neg f368) (.neg f369))
  let f371 : Formula := .neg (.conj (.neg f367) (.neg f370))
  let f372 : Formula := .eq 57 4
  let f373 : Formula := .eq 57 5
  let f374 : Formula := .neg (.conj (.neg f372) (.neg f373))
  let f375 : Formula := .neg f374
  let f376 : Formula := .mem 57 35
  let f377 : Formula := .neg (.conj (.neg f375) (.neg f376))
  let f378 : Formula := .conj f371 f377
  let f379 : Formula := .all 57 f378
  let f380 : Formula := .mem 58 18
  let f381 : Formula := .neg f380
  let f382 : Formula := .eq 58 28
  let f383 : Formula := .eq 58 35
  let f384 : Formula := .neg (.conj (.neg f382) (.neg f383))
  let f385 : Formula := .neg (.conj (.neg f381) (.neg f384))
  let f386 : Formula := .eq 58 28
  let f387 : Formula := .eq 58 35
  let f388 : Formula := .neg (.conj (.neg f386) (.neg f387))
  let f389 : Formula := .neg f388
  let f390 : Formula := .mem 58 18
  let f391 : Formula := .neg (.conj (.neg f389) (.neg f390))
  let f392 : Formula := .conj f385 f391
  let f393 : Formula := .all 58 f392
  let f394 : Formula := .conj f365 f379
  let f395 : Formula := .conj f394 f393
  let f396 : Formula := .neg (.all 35 (.neg f395))
  let f397 : Formula := .neg (.all 28 (.neg f396))
  let f398 : Formula := .mem 18 21
  let f399 : Formula := .conj f397 f398
  let f400 : Formula := .neg (.all 18 (.neg f399))
  let f401 : Formula := .conj f351 f400
  let f402 : Formula := .neg (.all 4 (.neg f401))
  let f403 : Formula := .neg (.conj (.neg f350) (.neg f402))
  let f404 : Formula := .all 5 f403
  let f405 : Formula := .conj f82 f138
  let f406 : Formula := .conj f405 f243
  let f407 : Formula := .conj f406 f348
  let f408 : Formula := .conj f407 f404
  let f409 : Formula := .conj f26 f408
  let f410 : Formula := .neg (.all 21 (.neg f409))
  let f411 : Formula := .neg (.all 20 (.neg f410))
  let f412 : Formula := .neg (.all 19 (.neg f411))
  exact f412

theorem evenOldSetExpandedCode_not_stratified : ¬ evenOldSetExpandedCode.Stratified := by
  rintro ⟨σ, hfit⟩
  have h0 : σ 59 + 1 = σ 1 := hfit.1.1.1.1.1.1
  have h1 : σ 59 + 1 = σ 19 := hfit.1.1.1.1.1.2.1
  have h2 : σ 9 + 1 = σ 19 := hfit.2.1.1.1.1.2.1
  have h3 : σ 38 = σ 9 := hfit.2.1.1.1.1.1.1.1.1.1.2.1
  have h4 : σ 38 + 1 = σ 22 := hfit.2.1.1.1.1.1.1.1.1.1.1
  have h5 : σ 40 = σ 22 := hfit.2.1.1.1.1.1.1.2.1.2.1
  have h6 : σ 40 + 1 = σ 12 := hfit.2.1.1.1.1.1.1.2.1.1
  have h7 : σ 12 + 1 = σ 21 := hfit.2.1.1.1.1.1.2
  have h8 : σ 16 + 1 = σ 21 := hfit.2.1.2.1.1.2
  have h9 : σ 52 + 1 = σ 16 := hfit.2.1.2.1.1.1.2.1.1
  have h10 : σ 52 = σ 26 := hfit.2.1.2.1.1.1.2.1.2.1
  have h11 : σ 50 + 1 = σ 26 := hfit.2.1.2.1.1.1.1.1.1.1
  have h12 : σ 50 = σ 1 := hfit.2.1.2.1.1.1.1.1.1.2.1
  omega

#print axioms evenOldSetExpandedCode_not_stratified

end NF0Specker.AppendixObstructions


==> anc/Speck-Infinity-main/checks/legacy/TarskiAppendix.lean.txt <==
import NF0Specker.Run49

/-!
CURRENT STATUS (2026-10-16): This OPTIONAL module fails compilation at its
three expanded-code type certificates. Two literal formulas have independently
kernel-checked unstratifiability proofs in checks/AppendixObstructions.lean.
It is not imported by NF0Specker.All or Run68.infinity. See VERIFICATION_REPORT.md.
The source below is retained as a legacy candidate, not a verified appendix.
-/

/-!
NF−0 consolidated finiteness appendix.
Append after `NFMinusZero_Specker_CBBridge_SevenOne_TailBridge_UNCOMPILED.lean`.
Order: prior WO, new TF, prior parity.
WARNING: UNCOMPILED; equivalence not yet proved.
-/

/-!
NF−0 Specker: fully expanded syntactic candidates for two-sided WO
and the bad-initial-segment predicate.

Append after the original Formula definitions in the existing cumulative
`NFMinusZero_Specker_CBBridge_SevenOne_TailBridge_UNCOMPILED.lean`.

The pure Formula AST constructors are `.mem`, `.eq`, `.neg`, `.conj`, `.all`.
Existence and disjunction are expanded into these constructors.
All graph atoms are expanded into Kuratowski membership equations.

UNCOMPILED. The checker was run independently on the expansion in Python;
Lean `by decide` is a proposed kernel-checkable proof, not executed here.
No semantic theorems or new model axioms are assumed.
-/
namespace NFMinusZero

def Formula.twoSidedWOExpandedCode : Formula := by
  let f1 : Formula := .mem 64 18
  let f2 : Formula := .neg f1
  let f3 : Formula := .eq 64 37
  let f4 : Formula := .eq 64 37
  let f5 : Formula := .neg (.conj (.neg f3) (.neg f4))
  let f6 : Formula := .neg (.conj (.neg f2) (.neg f5))
  let f7 : Formula := .eq 64 37
  let f8 : Formula := .eq 64 37
  let f9 : Formula := .neg (.conj (.neg f7) (.neg f8))
  let f10 : Formula := .neg f9
  let f11 : Formula := .mem 64 18
  let f12 : Formula := .neg (.conj (.neg f10) (.neg f11))
  let f13 : Formula := .conj f6 f12
  let f14 : Formula := .all 64 f13
  let f15 : Formula := .mem 68 31
  let f16 : Formula := .neg f15
  let f17 : Formula := .eq 68 37
  let f18 : Formula := .eq 68 38
  let f19 : Formula := .neg (.conj (.neg f17) (.neg f18))
  let f20 : Formula := .neg (.conj (.neg f16) (.neg f19))
  let f21 : Formula := .eq 68 37
  let f22 : Formula := .eq 68 38
  let f23 : Formula := .neg (.conj (.neg f21) (.neg f22))
  let f24 : Formula := .neg f23
  let f25 : Formula := .mem 68 31
  let f26 : Formula := .neg (.conj (.neg f24) (.neg f25))
  let f27 : Formula := .conj f20 f26
  let f28 : Formula := .all 68 f27
  let f29 : Formula := .mem 72 5
  let f30 : Formula := .neg f29
  let f31 : Formula := .eq 72 18
  let f32 : Formula := .eq 72 31
  let f33 : Formula := .neg (.conj (.neg f31) (.neg f32))
  let f34 : Formula := .neg (.conj (.neg f30) (.neg f33))
  let f35 : Formula := .eq 72 18
  let f36 : Formula := .eq 72 31
  let f37 : Formula := .neg (.conj (.neg f35) (.neg f36))
  let f38 : Formula := .neg f37
  let f39 : Formula := .mem 72 5
  let f40 : Formula := .neg (.conj (.neg f38) (.neg f39))
  let f41 : Formula := .conj f34 f40
  let f42 : Formula := .all 72 f41
  let f43 : Formula := .conj f14 f28
  let f44 : Formula := .conj f43 f42
  let f45 : Formula := .neg (.all 31 (.neg f44))
  let f46 : Formula := .neg (.all 18 (.neg f45))
  let f47 : Formula := .mem 5 2
  let f48 : Formula := .conj f46 f47
  let f49 : Formula := .neg (.all 5 (.neg f48))
  let f50 : Formula := .neg f49
  let f51 : Formula := .mem 37 1
  let f52 : Formula := .mem 38 1
  let f53 : Formula := .conj f51 f52
  let f54 : Formula := .neg (.conj (.neg f50) (.neg f53))
  let f55 : Formula := .all 38 f54
  let f56 : Formula := .all 37 f55
  let f57 : Formula := .mem 37 1
  let f58 : Formula := .neg f57
  let f59 : Formula := .mem 40 13
  let f60 : Formula := .neg f59
  let f61 : Formula := .eq 40 37
  let f62 : Formula := .eq 40 37
  let f63 : Formula := .neg (.conj (.neg f61) (.neg f62))
  let f64 : Formula := .neg (.conj (.neg f60) (.neg f63))
  let f65 : Formula := .eq 40 37
  let f66 : Formula := .eq 40 37
  let f67 : Formula := .neg (.conj (.neg f65) (.neg f66))
  let f68 : Formula := .neg f67
  let f69 : Formula := .mem 40 13
  let f70 : Formula := .neg (.conj (.neg f68) (.neg f69))
  let f71 : Formula := .conj f64 f70
  let f72 : Formula := .all 40 f71
  let f73 : Formula := .mem 41 24
  let f74 : Formula := .neg f73
  let f75 : Formula := .eq 41 37
  let f76 : Formula := .eq 41 37
  let f77 : Formula := .neg (.conj (.neg f75) (.neg f76))
  let f78 : Formula := .neg (.conj (.neg f74) (.neg f77))
  let f79 : Formula := .eq 41 37
  let f80 : Formula := .eq 41 37
  let f81 : Formula := .neg (.conj (.neg f79) (.neg f80))
  let f82 : Formula := .neg f81
  let f83 : Formula := .mem 41 24
  let f84 : Formula := .neg (.conj (.neg f82) (.neg f83))
  let f85 : Formula := .conj f78 f84
  let f86 : Formula := .all 41 f85
  let f87 : Formula := .mem 42 12
  let f88 : Formula := .neg f87
  let f89 : Formula := .eq 42 13
  let f90 : Formula := .eq 42 24
  let f91 : Formula := .neg (.conj (.neg f89) (.neg f90))
  let f92 : Formula := .neg (.conj (.neg f88) (.neg f91))
  let f93 : Formula := .eq 42 13
  let f94 : Formula := .eq 42 24
  let f95 : Formula := .neg (.conj (.neg f93) (.neg f94))
  let f96 : Formula := .neg f95
  let f97 : Formula := .mem 42 12
  let f98 : Formula := .neg (.conj (.neg f96) (.neg f97))
  let f99 : Formula := .conj f92 f98
  let f100 : Formula := .all 42 f99
  let f101 : Formula := .conj f72 f86
  let f102 : Formula := .conj f101 f100
  let f103 : Formula := .neg (.all 24 (.neg f102))
  let f104 : Formula := .neg (.all 13 (.neg f103))
  let f105 : Formula := .mem 12 2
  let f106 : Formula := .conj f104 f105
  let f107 : Formula := .neg (.all 12 (.neg f106))
  let f108 : Formula := .neg (.conj (.neg f58) (.neg f107))
  let f109 : Formula := .all 37 f108
  let f110 : Formula := .mem 37 1
  let f111 : Formula := .mem 38 1
  let f112 : Formula := .conj f110 f111
  let f113 : Formula := .neg f112
  let f114 : Formula := .mem 43 14
  let f115 : Formula := .neg f114
  let f116 : Formula := .eq 43 37
  let f117 : Formula := .eq 43 37
  let f118 : Formula := .neg (.conj (.neg f116) (.neg f117))
  let f119 : Formula := .neg (.conj (.neg f115) (.neg f118))
  let f120 : Formula := .eq 43 37
  let f121 : Formula := .eq 43 37
  let f122 : Formula := .neg (.conj (.neg f120) (.neg f121))
  let f123 : Formula := .neg f122
  let f124 : Formula := .mem 43 14
  let f125 : Formula := .neg (.conj (.neg f123) (.neg f124))
  let f126 : Formula := .conj f119 f125
  let f127 : Formula := .all 43 f126
  let f128 : Formula := .mem 44 25
  let f129 : Formula := .neg f128
  let f130 : Formula := .eq 44 37
  let f131 : Formula := .eq 44 38
  let f132 : Formula := .neg (.conj (.neg f130) (.neg f131))
  let f133 : Formula := .neg (.conj (.neg f129) (.neg f132))
  let f134 : Formula := .eq 44 37
  let f135 : Formula := .eq 44 38
  let f136 : Formula := .neg (.conj (.neg f134) (.neg f135))
  let f137 : Formula := .neg f136
  let f138 : Formula := .mem 44 25
  let f139 : Formula := .neg (.conj (.neg f137) (.neg f138))
  let f140 : Formula := .conj f133 f139
  let f141 : Formula := .all 44 f140
  let f142 : Formula := .mem 45 2
  let f143 : Formula := .neg f142
  let f144 : Formula := .eq 45 14
  let f145 : Formula := .eq 45 25
  let f146 : Formula := .neg (.conj (.neg f144) (.neg f145))
  let f147 : Formula := .neg (.conj (.neg f143) (.neg f146))
  let f148 : Formula := .eq 45 14
  let f149 : Formula := .eq 45 25
  let f150 : Formula := .neg (.conj (.neg f148) (.neg f149))
  let f151 : Formula := .neg f150
  let f152 : Formula := .mem 45 2
  let f153 : Formula := .neg (.conj (.neg f151) (.neg f152))
  let f154 : Formula := .conj f147 f153
  let f155 : Formula := .all 45 f154
  let f156 : Formula := .conj f127 f141
  let f157 : Formula := .conj f156 f155
  let f158 : Formula := .neg (.all 25 (.neg f157))
  let f159 : Formula := .neg (.all 14 (.neg f158))
  let f160 : Formula := .mem 2 2
  let f161 : Formula := .conj f159 f160
  let f162 : Formula := .neg (.all 2 (.neg f161))
  let f163 : Formula := .mem 46 15
  let f164 : Formula := .neg f163
  let f165 : Formula := .eq 46 38
  let f166 : Formula := .eq 46 38
  let f167 : Formula := .neg (.conj (.neg f165) (.neg f166))
  let f168 : Formula := .neg (.conj (.neg f164) (.neg f167))
  let f169 : Formula := .eq 46 38
  let f170 : Formula := .eq 46 38
  let f171 : Formula := .neg (.conj (.neg f169) (.neg f170))
  let f172 : Formula := .neg f171
  let f173 : Formula := .mem 46 15
  let f174 : Formula := .neg (.conj (.neg f172) (.neg f173))
  let f175 : Formula := .conj f168 f174
  let f176 : Formula := .all 46 f175
  let f177 : Formula := .mem 47 26
  let f178 : Formula := .neg f177
  let f179 : Formula := .eq 47 38
  let f180 : Formula := .eq 47 37
  let f181 : Formula := .neg (.conj (.neg f179) (.neg f180))
  let f182 : Formula := .neg (.conj (.neg f178) (.neg f181))
  let f183 : Formula := .eq 47 38
  let f184 : Formula := .eq 47 37
  let f185 : Formula := .neg (.conj (.neg f183) (.neg f184))
  let f186 : Formula := .neg f185
  let f187 : Formula := .mem 47 26
  let f188 : Formula := .neg (.conj (.neg f186) (.neg f187))
  let f189 : Formula := .conj f182 f188
  let f190 : Formula := .all 47 f189
  let f191 : Formula := .mem 48 3
  let f192 : Formula := .neg f191
  let f193 : Formula := .eq 48 15
  let f194 : Formula := .eq 48 26
  let f195 : Formula := .neg (.conj (.neg f193) (.neg f194))
  let f196 : Formula := .neg (.conj (.neg f192) (.neg f195))
  let f197 : Formula := .eq 48 15
  let f198 : Formula := .eq 48 26
  let f199 : Formula := .neg (.conj (.neg f197) (.neg f198))
  let f200 : Formula := .neg f199
  let f201 : Formula := .mem 48 3
  let f202 : Formula := .neg (.conj (.neg f200) (.neg f201))
  let f203 : Formula := .conj f196 f202
  let f204 : Formula := .all 48 f203
  let f205 : Formula := .conj f176 f190
  let f206 : Formula := .conj f205 f204
  let f207 : Formula := .neg (.all 26 (.neg f206))
  let f208 : Formula := .neg (.all 15 (.neg f207))
  let f209 : Formula := .mem 3 2
  let f210 : Formula := .conj f208 f209
  let f211 : Formula := .neg (.all 3 (.neg f210))
  let f212 : Formula := .neg (.conj (.neg f162) (.neg f211))
  let f213 : Formula := .neg (.conj (.neg f113) (.neg f212))
  let f214 : Formula := .all 38 f213
  let f215 : Formula := .all 37 f214
  let f216 : Formula := .mem 49 16
  let f217 : Formula := .neg f216
  let f218 : Formula := .eq 49 37
  let f219 : Formula := .eq 49 37
  let f220 : Formula := .neg (.conj (.neg f218) (.neg f219))
  let f221 : Formula := .neg (.conj (.neg f217) (.neg f220))
  let f222 : Formula := .eq 49 37
  let f223 : Formula := .eq 49 37
  let f224 : Formula := .neg (.conj (.neg f222) (.neg f223))
  let f225 : Formula := .neg f224
  let f226 : Formula := .mem 49 16
  let f227 : Formula := .neg (.conj (.neg f225) (.neg f226))
  let f228 : Formula := .conj f221 f227
  let f229 : Formula := .all 49 f228
  let f230 : Formula := .mem 50 27
  let f231 : Formula := .neg f230
  let f232 : Formula := .eq 50 37
  let f233 : Formula := .eq 50 38
  let f234 : Formula := .neg (.conj (.neg f232) (.neg f233))
  let f235 : Formula := .neg (.conj (.neg f231) (.neg f234))
  let f236 : Formula := .eq 50 37
  let f237 : Formula := .eq 50 38
  let f238 : Formula := .neg (.conj (.neg f236) (.neg f237))
  let f239 : Formula := .neg f238
  let f240 : Formula := .mem 50 27
  let f241 : Formula := .neg (.conj (.neg f239) (.neg f240))
  let f242 : Formula := .conj f235 f241
  let f243 : Formula := .all 50 f242
  let f244 : Formula := .mem 51 4
  let f245 : Formula := .neg f244
  let f246 : Formula := .eq 51 16
  let f247 : Formula := .eq 51 27
  let f248 : Formula := .neg (.conj (.neg f246) (.neg f247))
  let f249 : Formula := .neg (.conj (.neg f245) (.neg f248))
  let f250 : Formula := .eq 51 16
  let f251 : Formula := .eq 51 27
  let f252 : Formula := .neg (.conj (.neg f250) (.neg f251))
  let f253 : Formula := .neg f252
  let f254 : Formula := .mem 51 4
  let f255 : Formula := .neg (.conj (.neg f253) (.neg f254))
  let f256 : Formula := .conj f249 f255
  let f257 : Formula := .all 51 f256
  let f258 : Formula := .conj f229 f243
  let f259 : Formula := .conj f258 f257
  let f260 : Formula := .neg (.all 27 (.neg f259))
  let f261 : Formula := .neg (.all 16 (.neg f260))
  let f262 : Formula := .mem 4 2
  let f263 : Formula := .conj f261 f262
  let f264 : Formula := .neg (.all 4 (.neg f263))
  let f265 : Formula := .mem 52 17
  let f266 : Formula := .neg f265
  let f267 : Formula := .eq 52 38
  let f268 : Formula := .eq 52 38
  let f269 : Formula := .neg (.conj (.neg f267) (.neg f268))
  let f270 : Formula := .neg (.conj (.neg f266) (.neg f269))
  let f271 : Formula := .eq 52 38
  let f272 : Formula := .eq 52 38
  let f273 : Formula := .neg (.conj (.neg f271) (.neg f272))
  let f274 : Formula := .neg f273
  let f275 : Formula := .mem 52 17
  let f276 : Formula := .neg (.conj (.neg f274) (.neg f275))
  let f277 : Formula := .conj f270 f276
  let f278 : Formula := .all 52 f277
  let f279 : Formula := .mem 53 28
  let f280 : Formula := .neg f279
  let f281 : Formula := .eq 53 38
  let f282 : Formula := .eq 53 37
  let f283 : Formula := .neg (.conj (.neg f281) (.neg f282))
  let f284 : Formula := .neg (.conj (.neg f280) (.neg f283))
  let f285 : Formula := .eq 53 38
  let f286 : Formula := .eq 53 37
  let f287 : Formula := .neg (.conj (.neg f285) (.neg f286))
  let f288 : Formula := .neg f287
  let f289 : Formula := .mem 53 28
  let f290 : Formula := .neg (.conj (.neg f288) (.neg f289))
  let f291 : Formula := .conj f284 f290
  let f292 : Formula := .all 53 f291
  let f293 : Formula := .mem 54 6
  let f294 : Formula := .neg f293
  let f295 : Formula := .eq 54 17
  let f296 : Formula := .eq 54 28
  let f297 : Formula := .neg (.conj (.neg f295) (.neg f296))
  let f298 : Formula := .neg (.conj (.neg f294) (.neg f297))
  let f299 : Formula := .eq 54 17
  let f300 : Formula := .eq 54 28
  let f301 : Formula := .neg (.conj (.neg f299) (.neg f300))
  let f302 : Formula := .neg f301
  let f303 : Formula := .mem 54 6
  let f304 : Formula := .neg (.conj (.neg f302) (.neg f303))
  let f305 : Formula := .conj f298 f304
  let f306 : Formula := .all 54 f305
  let f307 : Formula := .conj f278 f292
  let f308 : Formula := .conj f307 f306
  let f309 : Formula := .neg (.all 28 (.neg f308))
  let f310 : Formula := .neg (.all 17 (.neg f309))
  let f311 : Formula := .mem 6 2
  let f312 : Formula := .conj f310 f311
  let f313 : Formula := .neg (.all 6 (.neg f312))
  let f314 : Formula := .conj f264 f313
  let f315 : Formula := .neg f314
  let f316 : Formula := .eq 37 38
  let f317 : Formula := .neg (.conj (.neg f315) (.neg f316))
  let f318 : Formula := .all 38 f317
  let f319 : Formula := .all 37 f318
  let f320 : Formula := .mem 55 19
  let f321 : Formula := .neg f320
  let f322 : Formula := .eq 55 37
  let f323 : Formula := .eq 55 37
  let f324 : Formula := .neg (.conj (.neg f322) (.neg f323))
  let f325 : Formula := .neg (.conj (.neg f321) (.neg f324))
  let f326 : Formula := .eq 55 37
  let f327 : Formula := .eq 55 37
  let f328 : Formula := .neg (.conj (.neg f326) (.neg f327))
  let f329 : Formula := .neg f328
  let f330 : Formula := .mem 55 19
  let f331 : Formula := .neg (.conj (.neg f329) (.neg f330))
  let f332 : Formula := .conj f325 f331
  let f333 : Formula := .all 55 f332
  let f334 : Formula := .mem 56 29
  let f335 : Formula := .neg f334
  let f336 : Formula := .eq 56 37
  let f337 : Formula := .eq 56 38
  let f338 : Formula := .neg (.conj (.neg f336) (.neg f337))
  let f339 : Formula := .neg (.conj (.neg f335) (.neg f338))
  let f340 : Formula := .eq 56 37
  let f341 : Formula := .eq 56 38
  let f342 : Formula := .neg (.conj (.neg f340) (.neg f341))
  let f343 : Formula := .neg f342
  let f344 : Formula := .mem 56 29
  let f345 : Formula := .neg (.conj (.neg f343) (.neg f344))
  let f346 : Formula := .conj f339 f345
  let f347 : Formula := .all 56 f346
  let f348 : Formula := .mem 57 7
  let f349 : Formula := .neg f348
  let f350 : Formula := .eq 57 19
  let f351 : Formula := .eq 57 29
  let f352 : Formula := .neg (.conj (.neg f350) (.neg f351))
  let f353 : Formula := .neg (.conj (.neg f349) (.neg f352))
  let f354 : Formula := .eq 57 19
  let f355 : Formula := .eq 57 29
  let f356 : Formula := .neg (.conj (.neg f354) (.neg f355))
  let f357 : Formula := .neg f356
  let f358 : Formula := .mem 57 7
  let f359 : Formula := .neg (.conj (.neg f357) (.neg f358))
  let f360 : Formula := .conj f353 f359
  let f361 : Formula := .all 57 f360
  let f362 : Formula := .conj f333 f347
  let f363 : Formula := .conj f362 f361
  let f364 : Formula := .neg (.all 29 (.neg f363))
  let f365 : Formula := .neg (.all 19 (.neg f364))
  let f366 : Formula := .mem 7 2
  let f367 : Formula := .conj f365 f366
  let f368 : Formula := .neg (.all 7 (.neg f367))
  let f369 : Formula := .mem 58 20
  let f370 : Formula := .neg f369
  let f371 : Formula := .eq 58 38
  let f372 : Formula := .eq 58 38
  let f373 : Formula := .neg (.conj (.neg f371) (.neg f372))
  let f374 : Formula := .neg (.conj (.neg f370) (.neg f373))
  let f375 : Formula := .eq 58 38
  let f376 : Formula := .eq 58 38
  let f377 : Formula := .neg (.conj (.neg f375) (.neg f376))
  let f378 : Formula := .neg f377
  let f379 : Formula := .mem 58 20
  let f380 : Formula := .neg (.conj (.neg f378) (.neg f379))
  let f381 : Formula := .conj f374 f380
  let f382 : Formula := .all 58 f381
  let f383 : Formula := .mem 59 30
  let f384 : Formula := .neg f383
  let f385 : Formula := .eq 59 38
  let f386 : Formula := .eq 59 39
  let f387 : Formula := .neg (.conj (.neg f385) (.neg f386))
  let f388 : Formula := .neg (.conj (.neg f384) (.neg f387))
  let f389 : Formula := .eq 59 38
  let f390 : Formula := .eq 59 39
  let f391 : Formula := .neg (.conj (.neg f389) (.neg f390))
  let f392 : Formula := .neg f391
  let f393 : Formula := .mem 59 30
  let f394 : Formula := .neg (.conj (.neg f392) (.neg f393))
  let f395 : Formula := .conj f388 f394
  let f396 : Formula := .all 59 f395
  let f397 : Formula := .mem 60 8
  let f398 : Formula := .neg f397
  let f399 : Formula := .eq 60 20
  let f400 : Formula := .eq 60 30
  let f401 : Formula := .neg (.conj (.neg f399) (.neg f400))
  let f402 : Formula := .neg (.conj (.neg f398) (.neg f401))
  let f403 : Formula := .eq 60 20
  let f404 : Formula := .eq 60 30
  let f405 : Formula := .neg (.conj (.neg f403) (.neg f404))
  let f406 : Formula := .neg f405
  let f407 : Formula := .mem 60 8
  let f408 : Formula := .neg (.conj (.neg f406) (.neg f407))
  let f409 : Formula := .conj f402 f408
  let f410 : Formula := .all 60 f409
  let f411 : Formula := .conj f382 f396
  let f412 : Formula := .conj f411 f410
  let f413 : Formula := .neg (.all 30 (.neg f412))
  let f414 : Formula := .neg (.all 20 (.neg f413))
  let f415 : Formula := .mem 8 2
  let f416 : Formula := .conj f414 f415
  let f417 : Formula := .neg (.all 8 (.neg f416))
  let f418 : Formula := .conj f368 f417
  let f419 : Formula := .neg f418
  let f420 : Formula := .mem 61 21
  let f421 : Formula := .neg f420
  let f422 : Formula := .eq 61 37
  let f423 : Formula := .eq 61 37
  let f424 : Formula := .neg (.conj (.neg f422) (.neg f423))
  let f425 : Formula := .neg (.conj (.neg f421) (.neg f424))
  let f426 : Formula := .eq 61 37
  let f427 : Formula := .eq 61 37
  let f428 : Formula := .neg (.conj (.neg f426) (.neg f427))
  let f429 : Formula := .neg f428
  let f430 : Formula := .mem 61 21
  let f431 : Formula := .neg (.conj (.neg f429) (.neg f430))
  let f432 : Formula := .conj f425 f431
  let f433 : Formula := .all 61 f432
  let f434 : Formula := .mem 62 32
  let f435 : Formula := .neg f434
  let f436 : Formula := .eq 62 37
  let f437 : Formula := .eq 62 39
  let f438 : Formula := .neg (.conj (.neg f436) (.neg f437))
  let f439 : Formula := .neg (.conj (.neg f435) (.neg f438))
  let f440 : Formula := .eq 62 37
  let f441 : Formula := .eq 62 39
  let f442 : Formula := .neg (.conj (.neg f440) (.neg f441))
  let f443 : Formula := .neg f442
  let f444 : Formula := .mem 62 32
  let f445 : Formula := .neg (.conj (.neg f443) (.neg f444))
  let f446 : Formula := .conj f439 f445
  let f447 : Formula := .all 62 f446
  let f448 : Formula := .mem 63 9
  let f449 : Formula := .neg f448
  let f450 : Formula := .eq 63 21
  let f451 : Formula := .eq 63 32
  let f452 : Formula := .neg (.conj (.neg f450) (.neg f451))
  let f453 : Formula := .neg (.conj (.neg f449) (.neg f452))
  let f454 : Formula := .eq 63 21
  let f455 : Formula := .eq 63 32
  let f456 : Formula := .neg (.conj (.neg f454) (.neg f455))
  let f457 : Formula := .neg f456
  let f458 : Formula := .mem 63 9
  let f459 : Formula := .neg (.conj (.neg f457) (.neg f458))
  let f460 : Formula := .conj f453 f459
  let f461 : Formula := .all 63 f460
  let f462 : Formula := .conj f433 f447
  let f463 : Formula := .conj f462 f461
  let f464 : Formula := .neg (.all 32 (.neg f463))
  let f465 : Formula := .neg (.all 21 (.neg f464))
  let f466 : Formula := .mem 9 2
  let f467 : Formula := .conj f465 f466
  let f468 : Formula := .neg (.all 9 (.neg f467))
  let f469 : Formula := .neg (.conj (.neg f419) (.neg f468))
  let f470 : Formula := .all 39 f469
  let f471 : Formula := .all 38 f470
  let f472 : Formula := .all 37 f471
  let f473 : Formula := .conj f56 f109
  let f474 : Formula := .conj f473 f215
  let f475 : Formula := .conj f474 f319
  let f476 : Formula := .conj f475 f472
  let f477 : Formula := .mem 73 77
  let f478 : Formula := .neg f477
  let f479 : Formula := .mem 73 1
  let f480 : Formula := .neg (.conj (.neg f478) (.neg f479))
  let f481 : Formula := .all 73 f480
  let f482 : Formula := .mem 35 77
  let f483 : Formula := .neg (.all 35 (.neg f482))
  let f484 : Formula := .conj f481 f483
  let f485 : Formula := .neg f484
  let f486 : Formula := .mem 75 77
  let f487 : Formula := .mem 79 77
  let f488 : Formula := .neg f487
  let f489 : Formula := .eq 75 79
  let f490 : Formula := .mem 65 22
  let f491 : Formula := .neg f490
  let f492 : Formula := .eq 65 75
  let f493 : Formula := .eq 65 75
  let f494 : Formula := .neg (.conj (.neg f492) (.neg f493))
  let f495 : Formula := .neg (.conj (.neg f491) (.neg f494))
  let f496 : Formula := .eq 65 75
  let f497 : Formula := .eq 65 75
  let f498 : Formula := .neg (.conj (.neg f496) (.neg f497))
  let f499 : Formula := .neg f498
  let f500 : Formula := .mem 65 22
  let f501 : Formula := .neg (.conj (.neg f499) (.neg f500))
  let f502 : Formula := .conj f495 f501
  let f503 : Formula := .all 65 f502
  let f504 : Formula := .mem 66 33
  let f505 : Formula := .neg f504
  let f506 : Formula := .eq 66 75
  let f507 : Formula := .eq 66 79
  let f508 : Formula := .neg (.conj (.neg f506) (.neg f507))
  let f509 : Formula := .neg (.conj (.neg f505) (.neg f508))
  let f510 : Formula := .eq 66 75
  let f511 : Formula := .eq 66 79
  let f512 : Formula := .neg (.conj (.neg f510) (.neg f511))
  let f513 : Formula := .neg f512
  let f514 : Formula := .mem 66 33
  let f515 : Formula := .neg (.conj (.neg f513) (.neg f514))
  let f516 : Formula := .conj f509 f515
  let f517 : Formula := .all 66 f516
  let f518 : Formula := .mem 67 10
  let f519 : Formula := .neg f518
  let f520 : Formula := .eq 67 22
  let f521 : Formula := .eq 67 33
  let f522 : Formula := .neg (.conj (.neg f520) (.neg f521))
  let f523 : Formula := .neg (.conj (.neg f519) (.neg f522))
  let f524 : Formula := .eq 67 22
  let f525 : Formula := .eq 67 33
  let f526 : Formula := .neg (.conj (.neg f524) (.neg f525))
  let f527 : Formula := .neg f526
  let f528 : Formula := .mem 67 10
  let f529 : Formula := .neg (.conj (.neg f527) (.neg f528))
  let f530 : Formula := .conj f523 f529
  let f531 : Formula := .all 67 f530
  let f532 : Formula := .conj f503 f517
  let f533 : Formula := .conj f532 f531
  let f534 : Formula := .neg (.all 33 (.neg f533))
  let f535 : Formula := .neg (.all 22 (.neg f534))
  let f536 : Formula := .mem 10 2
  let f537 : Formula := .conj f535 f536
  let f538 : Formula := .neg (.all 10 (.neg f537))
  let f539 : Formula := .neg (.conj (.neg f489) (.neg f538))
  let f540 : Formula := .neg (.conj (.neg f488) (.neg f539))
  let f541 : Formula := .all 79 f540
  let f542 : Formula := .conj f486 f541
  let f543 : Formula := .neg (.all 75 (.neg f542))
  let f544 : Formula := .neg (.conj (.neg f485) (.neg f543))
  let f545 : Formula := .all 77 f544
  let f546 : Formula := .mem 74 78
  let f547 : Formula := .neg f546
  let f548 : Formula := .mem 74 1
  let f549 : Formula := .neg (.conj (.neg f547) (.neg f548))
  let f550 : Formula := .all 74 f549
  let f551 : Formula := .mem 36 78
  let f552 : Formula := .neg (.all 36 (.neg f551))
  let f553 : Formula := .conj f550 f552
  let f554 : Formula := .neg f553
  let f555 : Formula := .mem 76 78
  let f556 : Formula := .mem 80 78
  let f557 : Formula := .neg f556
  let f558 : Formula := .eq 76 80
  let f559 : Formula := .mem 69 23
  let f560 : Formula := .neg f559
  let f561 : Formula := .eq 69 80
  let f562 : Formula := .eq 69 80
  let f563 : Formula := .neg (.conj (.neg f561) (.neg f562))
  let f564 : Formula := .neg (.conj (.neg f560) (.neg f563))
  let f565 : Formula := .eq 69 80
  let f566 : Formula := .eq 69 80
  let f567 : Formula := .neg (.conj (.neg f565) (.neg f566))
  let f568 : Formula := .neg f567
  let f569 : Formula := .mem 69 23
  let f570 : Formula := .neg (.conj (.neg f568) (.neg f569))
  let f571 : Formula := .conj f564 f570
  let f572 : Formula := .all 69 f571
  let f573 : Formula := .mem 70 34
  let f574 : Formula := .neg f573
  let f575 : Formula := .eq 70 80
  let f576 : Formula := .eq 70 76
  let f577 : Formula := .neg (.conj (.neg f575) (.neg f576))
  let f578 : Formula := .neg (.conj (.neg f574) (.neg f577))
  let f579 : Formula := .eq 70 80
  let f580 : Formula := .eq 70 76
  let f581 : Formula := .neg (.conj (.neg f579) (.neg f580))
  let f582 : Formula := .neg f581
  let f583 : Formula := .mem 70 34
  let f584 : Formula := .neg (.conj (.neg f582) (.neg f583))
  let f585 : Formula := .conj f578 f584
  let f586 : Formula := .all 70 f585
  let f587 : Formula := .mem 71 11
  let f588 : Formula := .neg f587
  let f589 : Formula := .eq 71 23
  let f590 : Formula := .eq 71 34
  let f591 : Formula := .neg (.conj (.neg f589) (.neg f590))
  let f592 : Formula := .neg (.conj (.neg f588) (.neg f591))
  let f593 : Formula := .eq 71 23
  let f594 : Formula := .eq 71 34
  let f595 : Formula := .neg (.conj (.neg f593) (.neg f594))
  let f596 : Formula := .neg f595
  let f597 : Formula := .mem 71 11
  let f598 : Formula := .neg (.conj (.neg f596) (.neg f597))
  let f599 : Formula := .conj f592 f598
  let f600 : Formula := .all 71 f599
  let f601 : Formula := .conj f572 f586
  let f602 : Formula := .conj f601 f600
  let f603 : Formula := .neg (.all 34 (.neg f602))
  let f604 : Formula := .neg (.all 23 (.neg f603))
  let f605 : Formula := .mem 11 2
  let f606 : Formula := .conj f604 f605
  let f607 : Formula := .neg (.all 11 (.neg f606))
  let f608 : Formula := .neg (.conj (.neg f558) (.neg f607))
  let f609 : Formula := .neg (.conj (.neg f557) (.neg f608))
  let f610 : Formula := .all 80 f609
  let f611 : Formula := .conj f555 f610
  let f612 : Formula := .neg (.all 76 (.neg f611))
  let f613 : Formula := .neg (.conj (.neg f554) (.neg f612))
  let f614 : Formula := .all 78 f613
  let f615 : Formula := .conj f476 f545
  let f616 : Formula := .conj f615 f614
  exact f616

private def twoSidedWOExpandedCodeTypes : Nat → Int
  | 1 => 20
  | 2 => 21
  | 3 => 21
  | 4 => 21
  | 5 => 21
  | 6 => 21
  | 7 => 21
  | 8 => 21
  | 9 => 21
  | 10 => 21
  | 11 => 21
  | 12 => 21
  | 13 => 20
  | 14 => 20
  | 15 => 20
  | 16 => 20
  | 17 => 20
  | 18 => 20
  | 19 => 20
  | 20 => 20
  | 21 => 20
  | 22 => 20
  | 23 => 20
  | 24 => 20
  | 25 => 20
  | 26 => 20
  | 27 => 20
  | 28 => 20
  | 29 => 20
  | 30 => 20
  | 31 => 20
  | 32 => 20
  | 33 => 20
  | 34 => 20
  | 35 => 19
  | 36 => 19
  | 37 => 19
  | 38 => 19
  | 39 => 19
  | 40 => 19
  | 41 => 19
  | 42 => 20
  | 43 => 19
  | 44 => 19
  | 45 => 20
  | 46 => 19
  | 47 => 19
  | 48 => 20
  | 49 => 19
  | 50 => 19
  | 51 => 20
  | 52 => 19
  | 53 => 19
  | 54 => 20
  | 55 => 19
  | 56 => 19
  | 57 => 20
  | 58 => 19
  | 59 => 19
  | 60 => 20
  | 61 => 19
  | 62 => 19
  | 63 => 20
  | 64 => 19
  | 65 => 19
  | 66 => 19
  | 67 => 20
  | 68 => 19
  | 69 => 19
  | 70 => 19
  | 71 => 20
  | 72 => 20
  | 73 => 19
  | 74 => 19
  | 75 => 19
  | 76 => 19
  | 77 => 20
  | 78 => 20
  | 79 => 19
  | 80 => 19
  | _ => 0

theorem Formula.twoSidedWOExpandedCode_fits :
    (Formula.twoSidedWOExpandedCode).fits twoSidedWOExpandedCodeTypes := by
  decide

theorem Formula.twoSidedWOExpandedCode_stratified :
    (Formula.twoSidedWOExpandedCode).Stratified := by
  exact ⟨twoSidedWOExpandedCodeTypes, Formula.twoSidedWOExpandedCode_fits⟩

def Formula.badInitialExpandedCode : Formula := by
  let f1 : Formula := .mem 0 1
  let f2 : Formula := .mem 23 4
  let f3 : Formula := .neg f2
  let f4 : Formula := .mem 23 1
  let f5 : Formula := .eq 23 0
  let f6 : Formula := .mem 53 21
  let f7 : Formula := .neg f6
  let f8 : Formula := .eq 53 23
  let f9 : Formula := .eq 53 23
  let f10 : Formula := .neg (.conj (.neg f8) (.neg f9))
  let f11 : Formula := .neg (.conj (.neg f7) (.neg f10))
  let f12 : Formula := .eq 53 23
  let f13 : Formula := .eq 53 23
  let f14 : Formula := .neg (.conj (.neg f12) (.neg f13))
  let f15 : Formula := .neg f14
  let f16 : Formula := .mem 53 21
  let f17 : Formula := .neg (.conj (.neg f15) (.neg f16))
  let f18 : Formula := .conj f11 f17
  let f19 : Formula := .all 53 f18
  let f20 : Formula := .mem 54 33
  let f21 : Formula := .neg f20
  let f22 : Formula := .eq 54 23
  let f23 : Formula := .eq 54 0
  let f24 : Formula := .neg (.conj (.neg f22) (.neg f23))
  let f25 : Formula := .neg (.conj (.neg f21) (.neg f24))
  let f26 : Formula := .eq 54 23
  let f27 : Formula := .eq 54 0
  let f28 : Formula := .neg (.conj (.neg f26) (.neg f27))
  let f29 : Formula := .neg f28
  let f30 : Formula := .mem 54 33
  let f31 : Formula := .neg (.conj (.neg f29) (.neg f30))
  let f32 : Formula := .conj f25 f31
  let f33 : Formula := .all 54 f32
  let f34 : Formula := .mem 55 11
  let f35 : Formula := .neg f34
  let f36 : Formula := .eq 55 21
  let f37 : Formula := .eq 55 33
  let f38 : Formula := .neg (.conj (.neg f36) (.neg f37))
  let f39 : Formula := .neg (.conj (.neg f35) (.neg f38))
  let f40 : Formula := .eq 55 21
  let f41 : Formula := .eq 55 33
  let f42 : Formula := .neg (.conj (.neg f40) (.neg f41))
  let f43 : Formula := .neg f42
  let f44 : Formula := .mem 55 11
  let f45 : Formula := .neg (.conj (.neg f43) (.neg f44))
  let f46 : Formula := .conj f39 f45
  let f47 : Formula := .all 55 f46
  let f48 : Formula := .conj f19 f33
  let f49 : Formula := .conj f48 f47
  let f50 : Formula := .neg (.all 33 (.neg f49))
  let f51 : Formula := .neg (.all 21 (.neg f50))
  let f52 : Formula := .mem 11 2
  let f53 : Formula := .conj f51 f52
  let f54 : Formula := .neg (.all 11 (.neg f53))
  let f55 : Formula := .neg (.conj (.neg f5) (.neg f54))
  let f56 : Formula := .conj f4 f55
  let f57 : Formula := .neg (.conj (.neg f3) (.neg f56))
  let f58 : Formula := .mem 23 1
  let f59 : Formula := .eq 23 0
  let f60 : Formula := .mem 53 21
  let f61 : Formula := .neg f60
  let f62 : Formula := .eq 53 23
  let f63 : Formula := .eq 53 23
  let f64 : Formula := .neg (.conj (.neg f62) (.neg f63))
  let f65 : Formula := .neg (.conj (.neg f61) (.neg f64))
  let f66 : Formula := .eq 53 23
  let f67 : Formula := .eq 53 23
  let f68 : Formula := .neg (.conj (.neg f66) (.neg f67))
  let f69 : Formula := .neg f68
  let f70 : Formula := .mem 53 21
  let f71 : Formula := .neg (.conj (.neg f69) (.neg f70))
  let f72 : Formula := .conj f65 f71
  let f73 : Formula := .all 53 f72
  let f74 : Formula := .mem 54 33
  let f75 : Formula := .neg f74
  let f76 : Formula := .eq 54 23
  let f77 : Formula := .eq 54 0
  let f78 : Formula := .neg (.conj (.neg f76) (.neg f77))
  let f79 : Formula := .neg (.conj (.neg f75) (.neg f78))
  let f80 : Formula := .eq 54 23
  let f81 : Formula := .eq 54 0
  let f82 : Formula := .neg (.conj (.neg f80) (.neg f81))
  let f83 : Formula := .neg f82
  let f84 : Formula := .mem 54 33
  let f85 : Formula := .neg (.conj (.neg f83) (.neg f84))
  let f86 : Formula := .conj f79 f85
  let f87 : Formula := .all 54 f86
  let f88 : Formula := .mem 55 11
  let f89 : Formula := .neg f88
  let f90 : Formula := .eq 55 21
  let f91 : Formula := .eq 55 33
  let f92 : Formula := .neg (.conj (.neg f90) (.neg f91))
  let f93 : Formula := .neg (.conj (.neg f89) (.neg f92))
  let f94 : Formula := .eq 55 21
  let f95 : Formula := .eq 55 33
  let f96 : Formula := .neg (.conj (.neg f94) (.neg f95))
  let f97 : Formula := .neg f96
  let f98 : Formula := .mem 55 11
  let f99 : Formula := .neg (.conj (.neg f97) (.neg f98))
  let f100 : Formula := .conj f93 f99
  let f101 : Formula := .all 55 f100
  let f102 : Formula := .conj f73 f87
  let f103 : Formula := .conj f102 f101
  let f104 : Formula := .neg (.all 33 (.neg f103))
  let f105 : Formula := .neg (.all 21 (.neg f104))
  let f106 : Formula := .mem 11 2
  let f107 : Formula := .conj f105 f106
  let f108 : Formula := .neg (.all 11 (.neg f107))
  let f109 : Formula := .neg (.conj (.neg f59) (.neg f108))
  let f110 : Formula := .conj f58 f109
  let f111 : Formula := .neg f110
  let f112 : Formula := .mem 23 4
  let f113 : Formula := .neg (.conj (.neg f111) (.neg f112))
  let f114 : Formula := .conj f57 f113
  let f115 : Formula := .all 23 f114
  let f116 : Formula := .mem 56 22
  let f117 : Formula := .neg f116
  let f118 : Formula := .eq 56 13
  let f119 : Formula := .eq 56 13
  let f120 : Formula := .neg (.conj (.neg f118) (.neg f119))
  let f121 : Formula := .neg (.conj (.neg f117) (.neg f120))
  let f122 : Formula := .eq 56 13
  let f123 : Formula := .eq 56 13
  let f124 : Formula := .neg (.conj (.neg f122) (.neg f123))
  let f125 : Formula := .neg f124
  let f126 : Formula := .mem 56 22
  let f127 : Formula := .neg (.conj (.neg f125) (.neg f126))
  let f128 : Formula := .conj f121 f127
  let f129 : Formula := .all 56 f128
  let f130 : Formula := .mem 57 34
  let f131 : Formula := .neg f130
  let f132 : Formula := .eq 57 13
  let f133 : Formula := .eq 57 14
  let f134 : Formula := .neg (.conj (.neg f132) (.neg f133))
  let f135 : Formula := .neg (.conj (.neg f131) (.neg f134))
  let f136 : Formula := .eq 57 13
  let f137 : Formula := .eq 57 14
  let f138 : Formula := .neg (.conj (.neg f136) (.neg f137))
  let f139 : Formula := .neg f138
  let f140 : Formula := .mem 57 34
  let f141 : Formula := .neg (.conj (.neg f139) (.neg f140))
  let f142 : Formula := .conj f135 f141
  let f143 : Formula := .all 57 f142
  let f144 : Formula := .mem 58 12
  let f145 : Formula := .neg f144
  let f146 : Formula := .eq 58 22
  let f147 : Formula := .eq 58 34
  let f148 : Formula := .neg (.conj (.neg f146) (.neg f147))
  let f149 : Formula := .neg (.conj (.neg f145) (.neg f148))
  let f150 : Formula := .eq 58 22
  let f151 : Formula := .eq 58 34
  let f152 : Formula := .neg (.conj (.neg f150) (.neg f151))
  let f153 : Formula := .neg f152
  let f154 : Formula := .mem 58 12
  let f155 : Formula := .neg (.conj (.neg f153) (.neg f154))
  let f156 : Formula := .conj f149 f155
  let f157 : Formula := .all 58 f156
  let f158 : Formula := .conj f129 f143
  let f159 : Formula := .conj f158 f157
  let f160 : Formula := .neg (.all 34 (.neg f159))
  let f161 : Formula := .neg (.all 22 (.neg f160))
  let f162 : Formula := .mem 12 3
  let f163 : Formula := .conj f161 f162
  let f164 : Formula := .neg (.all 12 (.neg f163))
  let f165 : Formula := .neg f164
  let f166 : Formula := .mem 13 4
  let f167 : Formula := .mem 14 4
  let f168 : Formula := .conj f166 f167
  let f169 : Formula := .neg (.conj (.neg f165) (.neg f168))
  let f170 : Formula := .all 14 f169
  let f171 : Formula := .all 13 f170
  let f172 : Formula := .mem 61 4
  let f173 : Formula := .neg f172
  let f174 : Formula := .mem 62 4
  let f175 : Formula := .mem 35 15
  let f176 : Formula := .neg f175
  let f177 : Formula := .eq 35 61
  let f178 : Formula := .eq 35 61
  let f179 : Formula := .neg (.conj (.neg f177) (.neg f178))
  let f180 : Formula := .neg (.conj (.neg f176) (.neg f179))
  let f181 : Formula := .eq 35 61
  let f182 : Formula := .eq 35 61
  let f183 : Formula := .neg (.conj (.neg f181) (.neg f182))
  let f184 : Formula := .neg f183
  let f185 : Formula := .mem 35 15
  let f186 : Formula := .neg (.conj (.neg f184) (.neg f185))
  let f187 : Formula := .conj f180 f186
  let f188 : Formula := .all 35 f187
  let f189 : Formula := .mem 36 27
  let f190 : Formula := .neg f189
  let f191 : Formula := .eq 36 61
  let f192 : Formula := .eq 36 62
  let f193 : Formula := .neg (.conj (.neg f191) (.neg f192))
  let f194 : Formula := .neg (.conj (.neg f190) (.neg f193))
  let f195 : Formula := .eq 36 61
  let f196 : Formula := .eq 36 62
  let f197 : Formula := .neg (.conj (.neg f195) (.neg f196))
  let f198 : Formula := .neg f197
  let f199 : Formula := .mem 36 27
  let f200 : Formula := .neg (.conj (.neg f198) (.neg f199))
  let f201 : Formula := .conj f194 f200
  let f202 : Formula := .all 36 f201
  let f203 : Formula := .mem 37 5
  let f204 : Formula := .neg f203
  let f205 : Formula := .eq 37 15
  let f206 : Formula := .eq 37 27
  let f207 : Formula := .neg (.conj (.neg f205) (.neg f206))
  let f208 : Formula := .neg (.conj (.neg f204) (.neg f207))
  let f209 : Formula := .eq 37 15
  let f210 : Formula := .eq 37 27
  let f211 : Formula := .neg (.conj (.neg f209) (.neg f210))
  let f212 : Formula := .neg f211
  let f213 : Formula := .mem 37 5
  let f214 : Formula := .neg (.conj (.neg f212) (.neg f213))
  let f215 : Formula := .conj f208 f214
  let f216 : Formula := .all 37 f215
  let f217 : Formula := .conj f188 f202
  let f218 : Formula := .conj f217 f216
  let f219 : Formula := .neg (.all 27 (.neg f218))
  let f220 : Formula := .neg (.all 15 (.neg f219))
  let f221 : Formula := .mem 5 3
  let f222 : Formula := .conj f220 f221
  let f223 : Formula := .neg (.all 5 (.neg f222))
  let f224 : Formula := .conj f174 f223
  let f225 : Formula := .neg (.all 62 (.neg f224))
  let f226 : Formula := .neg (.conj (.neg f173) (.neg f225))
  let f227 : Formula := .all 61 f226
  let f228 : Formula := .mem 38 16
  let f229 : Formula := .neg f228
  let f230 : Formula := .eq 38 61
  let f231 : Formula := .eq 38 61
  let f232 : Formula := .neg (.conj (.neg f230) (.neg f231))
  let f233 : Formula := .neg (.conj (.neg f229) (.neg f232))
  let f234 : Formula := .eq 38 61
  let f235 : Formula := .eq 38 61
  let f236 : Formula := .neg (.conj (.neg f234) (.neg f235))
  let f237 : Formula := .neg f236
  let f238 : Formula := .mem 38 16
  let f239 : Formula := .neg (.conj (.neg f237) (.neg f238))
  let f240 : Formula := .conj f233 f239
  let f241 : Formula := .all 38 f240
  let f242 : Formula := .mem 39 28
  let f243 : Formula := .neg f242
  let f244 : Formula := .eq 39 61
  let f245 : Formula := .eq 39 62
  let f246 : Formula := .neg (.conj (.neg f244) (.neg f245))
  let f247 : Formula := .neg (.conj (.neg f243) (.neg f246))
  let f248 : Formula := .eq 39 61
  let f249 : Formula := .eq 39 62
  let f250 : Formula := .neg (.conj (.neg f248) (.neg f249))
  let f251 : Formula := .neg f250
  let f252 : Formula := .mem 39 28
  let f253 : Formula := .neg (.conj (.neg f251) (.neg f252))
  let f254 : Formula := .conj f247 f253
  let f255 : Formula := .all 39 f254
  let f256 : Formula := .mem 40 6
  let f257 : Formula := .neg f256
  let f258 : Formula := .eq 40 16
  let f259 : Formula := .eq 40 28
  let f260 : Formula := .neg (.conj (.neg f258) (.neg f259))
  let f261 : Formula := .neg (.conj (.neg f257) (.neg f260))
  let f262 : Formula := .eq 40 16
  let f263 : Formula := .eq 40 28
  let f264 : Formula := .neg (.conj (.neg f262) (.neg f263))
  let f265 : Formula := .neg f264
  let f266 : Formula := .mem 40 6
  let f267 : Formula := .neg (.conj (.neg f265) (.neg f266))
  let f268 : Formula := .conj f261 f267
  let f269 : Formula := .all 40 f268
  let f270 : Formula := .conj f241 f255
  let f271 : Formula := .conj f270 f269
  let f272 : Formula := .neg (.all 28 (.neg f271))
  let f273 : Formula := .neg (.all 16 (.neg f272))
  let f274 : Formula := .mem 6 3
  let f275 : Formula := .conj f273 f274
  let f276 : Formula := .neg (.all 6 (.neg f275))
  let f277 : Formula := .mem 41 17
  let f278 : Formula := .neg f277
  let f279 : Formula := .eq 41 61
  let f280 : Formula := .eq 41 61
  let f281 : Formula := .neg (.conj (.neg f279) (.neg f280))
  let f282 : Formula := .neg (.conj (.neg f278) (.neg f281))
  let f283 : Formula := .eq 41 61
  let f284 : Formula := .eq 41 61
  let f285 : Formula := .neg (.conj (.neg f283) (.neg f284))
  let f286 : Formula := .neg f285
  let f287 : Formula := .mem 41 17
  let f288 : Formula := .neg (.conj (.neg f286) (.neg f287))
  let f289 : Formula := .conj f282 f288
  let f290 : Formula := .all 41 f289
  let f291 : Formula := .mem 42 29
  let f292 : Formula := .neg f291
  let f293 : Formula := .eq 42 61
  let f294 : Formula := .eq 42 63
  let f295 : Formula := .neg (.conj (.neg f293) (.neg f294))
  let f296 : Formula := .neg (.conj (.neg f292) (.neg f295))
  let f297 : Formula := .eq 42 61
  let f298 : Formula := .eq 42 63
  let f299 : Formula := .neg (.conj (.neg f297) (.neg f298))
  let f300 : Formula := .neg f299
  let f301 : Formula := .mem 42 29
  let f302 : Formula := .neg (.conj (.neg f300) (.neg f301))
  let f303 : Formula := .conj f296 f302
  let f304 : Formula := .all 42 f303
  let f305 : Formula := .mem 43 7
  let f306 : Formula := .neg f305
  let f307 : Formula := .eq 43 17
  let f308 : Formula := .eq 43 29
  let f309 : Formula := .neg (.conj (.neg f307) (.neg f308))
  let f310 : Formula := .neg (.conj (.neg f306) (.neg f309))
  let f311 : Formula := .eq 43 17
  let f312 : Formula := .eq 43 29
  let f313 : Formula := .neg (.conj (.neg f311) (.neg f312))
  let f314 : Formula := .neg f313
  let f315 : Formula := .mem 43 7
  let f316 : Formula := .neg (.conj (.neg f314) (.neg f315))
  let f317 : Formula := .conj f310 f316
  let f318 : Formula := .all 43 f317
  let f319 : Formula := .conj f290 f304
  let f320 : Formula := .conj f319 f318
  let f321 : Formula := .neg (.all 29 (.neg f320))
  let f322 : Formula := .neg (.all 17 (.neg f321))
  let f323 : Formula := .mem 7 3
  let f324 : Formula := .conj f322 f323
  let f325 : Formula := .neg (.all 7 (.neg f324))
  let f326 : Formula := .conj f276 f325
  let f327 : Formula := .neg f326
  let f328 : Formula := .eq 62 63
  let f329 : Formula := .neg (.conj (.neg f327) (.neg f328))
  let f330 : Formula := .all 63 f329
  let f331 : Formula := .all 62 f330
  let f332 : Formula := .all 61 f331
  let f333 : Formula := .mem 44 18
  let f334 : Formula := .neg f333
  let f335 : Formula := .eq 44 24
  let f336 : Formula := .eq 44 24
  let f337 : Formula := .neg (.conj (.neg f335) (.neg f336))
  let f338 : Formula := .neg (.conj (.neg f334) (.neg f337))
  let f339 : Formula := .eq 44 24
  let f340 : Formula := .eq 44 24
  let f341 : Formula := .neg (.conj (.neg f339) (.neg f340))
  let f342 : Formula := .neg f341
  let f343 : Formula := .mem 44 18
  let f344 : Formula := .neg (.conj (.neg f342) (.neg f343))
  let f345 : Formula := .conj f338 f344
  let f346 : Formula := .all 44 f345
  let f347 : Formula := .mem 45 30
  let f348 : Formula := .neg f347
  let f349 : Formula := .eq 45 24
  let f350 : Formula := .eq 45 26
  let f351 : Formula := .neg (.conj (.neg f349) (.neg f350))
  let f352 : Formula := .neg (.conj (.neg f348) (.neg f351))
  let f353 : Formula := .eq 45 24
  let f354 : Formula := .eq 45 26
  let f355 : Formula := .neg (.conj (.neg f353) (.neg f354))
  let f356 : Formula := .neg f355
  let f357 : Formula := .mem 45 30
  let f358 : Formula := .neg (.conj (.neg f356) (.neg f357))
  let f359 : Formula := .conj f352 f358
  let f360 : Formula := .all 45 f359
  let f361 : Formula := .mem 46 8
  let f362 : Formula := .neg f361
  let f363 : Formula := .eq 46 18
  let f364 : Formula := .eq 46 30
  let f365 : Formula := .neg (.conj (.neg f363) (.neg f364))
  let f366 : Formula := .neg (.conj (.neg f362) (.neg f365))
  let f367 : Formula := .eq 46 18
  let f368 : Formula := .eq 46 30
  let f369 : Formula := .neg (.conj (.neg f367) (.neg f368))
  let f370 : Formula := .neg f369
  let f371 : Formula := .mem 46 8
  let f372 : Formula := .neg (.conj (.neg f370) (.neg f371))
  let f373 : Formula := .conj f366 f372
  let f374 : Formula := .all 46 f373
  let f375 : Formula := .conj f346 f360
  let f376 : Formula := .conj f375 f374
  let f377 : Formula := .neg (.all 30 (.neg f376))
  let f378 : Formula := .neg (.all 18 (.neg f377))
  let f379 : Formula := .mem 8 3
  let f380 : Formula := .conj f378 f379
  let f381 : Formula := .neg (.all 8 (.neg f380))
  let f382 : Formula := .mem 47 19
  let f383 : Formula := .neg f382
  let f384 : Formula := .eq 47 25
  let f385 : Formula := .eq 47 25
  let f386 : Formula := .neg (.conj (.neg f384) (.neg f385))
  let f387 : Formula := .neg (.conj (.neg f383) (.neg f386))
  let f388 : Formula := .eq 47 25
  let f389 : Formula := .eq 47 25
  let f390 : Formula := .neg (.conj (.neg f388) (.neg f389))
  let f391 : Formula := .neg f390
  let f392 : Formula := .mem 47 19
  let f393 : Formula := .neg (.conj (.neg f391) (.neg f392))
  let f394 : Formula := .conj f387 f393
  let f395 : Formula := .all 47 f394
  let f396 : Formula := .mem 48 31
  let f397 : Formula := .neg f396
  let f398 : Formula := .eq 48 25
  let f399 : Formula := .eq 48 26
  let f400 : Formula := .neg (.conj (.neg f398) (.neg f399))
  let f401 : Formula := .neg (.conj (.neg f397) (.neg f400))
  let f402 : Formula := .eq 48 25
  let f403 : Formula := .eq 48 26
  let f404 : Formula := .neg (.conj (.neg f402) (.neg f403))
  let f405 : Formula := .neg f404
  let f406 : Formula := .mem 48 31
  let f407 : Formula := .neg (.conj (.neg f405) (.neg f406))
  let f408 : Formula := .conj f401 f407
  let f409 : Formula := .all 48 f408
  let f410 : Formula := .mem 49 9
  let f411 : Formula := .neg f410
  let f412 : Formula := .eq 49 19
  let f413 : Formula := .eq 49 31
  let f414 : Formula := .neg (.conj (.neg f412) (.neg f413))
  let f415 : Formula := .neg (.conj (.neg f411) (.neg f414))
  let f416 : Formula := .eq 49 19
  let f417 : Formula := .eq 49 31
  let f418 : Formula := .neg (.conj (.neg f416) (.neg f417))
  let f419 : Formula := .neg f418
  let f420 : Formula := .mem 49 9
  let f421 : Formula := .neg (.conj (.neg f419) (.neg f420))
  let f422 : Formula := .conj f415 f421
  let f423 : Formula := .all 49 f422
  let f424 : Formula := .conj f395 f409
  let f425 : Formula := .conj f424 f423
  let f426 : Formula := .neg (.all 31 (.neg f425))
  let f427 : Formula := .neg (.all 19 (.neg f426))
  let f428 : Formula := .mem 9 3
  let f429 : Formula := .conj f427 f428
  let f430 : Formula := .neg (.all 9 (.neg f429))
  let f431 : Formula := .conj f381 f430
  let f432 : Formula := .neg f431
  let f433 : Formula := .eq 24 25
  let f434 : Formula := .neg (.conj (.neg f432) (.neg f433))
  let f435 : Formula := .all 26 f434
  let f436 : Formula := .all 25 f435
  let f437 : Formula := .all 24 f436
  let f438 : Formula := .conj f171 f227
  let f439 : Formula := .conj f438 f332
  let f440 : Formula := .conj f439 f437
  let f441 : Formula := .mem 60 4
  let f442 : Formula := .neg f441
  let f443 : Formula := .mem 59 4
  let f444 : Formula := .mem 50 20
  let f445 : Formula := .neg f444
  let f446 : Formula := .eq 50 59
  let f447 : Formula := .eq 50 59
  let f448 : Formula := .neg (.conj (.neg f446) (.neg f447))
  let f449 : Formula := .neg (.conj (.neg f445) (.neg f448))
  let f450 : Formula := .eq 50 59
  let f451 : Formula := .eq 50 59
  let f452 : Formula := .neg (.conj (.neg f450) (.neg f451))
  let f453 : Formula := .neg f452
  let f454 : Formula := .mem 50 20
  let f455 : Formula := .neg (.conj (.neg f453) (.neg f454))
  let f456 : Formula := .conj f449 f455
  let f457 : Formula := .all 50 f456
  let f458 : Formula := .mem 51 32
  let f459 : Formula := .neg f458
  let f460 : Formula := .eq 51 59
  let f461 : Formula := .eq 51 60
  let f462 : Formula := .neg (.conj (.neg f460) (.neg f461))
  let f463 : Formula := .neg (.conj (.neg f459) (.neg f462))
  let f464 : Formula := .eq 51 59
  let f465 : Formula := .eq 51 60
  let f466 : Formula := .neg (.conj (.neg f464) (.neg f465))
  let f467 : Formula := .neg f466
  let f468 : Formula := .mem 51 32
  let f469 : Formula := .neg (.conj (.neg f467) (.neg f468))
  let f470 : Formula := .conj f463 f469
  let f471 : Formula := .all 51 f470
  let f472 : Formula := .mem 52 10
  let f473 : Formula := .neg f472
  let f474 : Formula := .eq 52 20
  let f475 : Formula := .eq 52 32
  let f476 : Formula := .neg (.conj (.neg f474) (.neg f475))
  let f477 : Formula := .neg (.conj (.neg f473) (.neg f476))
  let f478 : Formula := .eq 52 20
  let f479 : Formula := .eq 52 32
  let f480 : Formula := .neg (.conj (.neg f478) (.neg f479))
  let f481 : Formula := .neg f480
  let f482 : Formula := .mem 52 10
  let f483 : Formula := .neg (.conj (.neg f481) (.neg f482))
  let f484 : Formula := .conj f477 f483
  let f485 : Formula := .all 52 f484
  let f486 : Formula := .conj f457 f471
  let f487 : Formula := .conj f486 f485
  let f488 : Formula := .neg (.all 32 (.neg f487))
  let f489 : Formula := .neg (.all 20 (.neg f488))
  let f490 : Formula := .mem 10 3
  let f491 : Formula := .conj f489 f490
  let f492 : Formula := .neg (.all 10 (.neg f491))
  let f493 : Formula := .conj f443 f492
  let f494 : Formula := .neg (.all 59 (.neg f493))
  let f495 : Formula := .neg (.conj (.neg f442) (.neg f494))
  let f496 : Formula := .all 60 f495
  let f497 : Formula := .neg f496
  let f498 : Formula := .conj f440 f497
  let f499 : Formula := .neg (.all 3 (.neg f498))
  let f500 : Formula := .conj f115 f499
  let f501 : Formula := .neg (.all 4 (.neg f500))
  let f502 : Formula := .conj f1 f501
  exact f502

private def badInitialExpandedCodeTypes : Nat → Int
  | 0 => 20
  | 1 => 21
  | 2 => 23
  | 3 => 23
  | 4 => 21
  | 5 => 22
  | 6 => 22
  | 7 => 22
  | 8 => 22
  | 9 => 22
  | 10 => 22
  | 11 => 22
  | 12 => 22
  | 13 => 20
  | 14 => 20
  | 15 => 21
  | 16 => 21
  | 17 => 21
  | 18 => 21
  | 19 => 21
  | 20 => 21
  | 21 => 21
  | 22 => 21
  | 23 => 20
  | 24 => 20
  | 25 => 20
  | 26 => 20
  | 27 => 21
  | 28 => 21
  | 29 => 21
  | 30 => 21
  | 31 => 21
  | 32 => 21
  | 33 => 21
  | 34 => 21
  | 35 => 20
  | 36 => 20
  | 37 => 21
  | 38 => 20
  | 39 => 20
  | 40 => 21
  | 41 => 20
  | 42 => 20
  | 43 => 21
  | 44 => 20
  | 45 => 20
  | 46 => 21
  | 47 => 20
  | 48 => 20
  | 49 => 21
  | 50 => 20
  | 51 => 20
  | 52 => 21
  | 53 => 20
  | 54 => 20
  | 55 => 21
  | 56 => 20
  | 57 => 20
  | 58 => 21
  | 59 => 20
  | 60 => 20
  | 61 => 20
  | 62 => 20
  | 63 => 20
  | _ => 0

theorem Formula.badInitialExpandedCode_fits :
    (Formula.badInitialExpandedCode).fits badInitialExpandedCodeTypes := by
  decide

theorem Formula.badInitialExpandedCode_stratified :
    (Formula.badInitialExpandedCode).Stratified := by
  exact ⟨badInitialExpandedCodeTypes, Formula.badInitialExpandedCode_fits⟩

def Formula.transposedRestrictionGraphExpandedCode : Formula := by
  let f1 : Formula := .mem 13 7
  let f2 : Formula := .neg f1
  let f3 : Formula := .eq 13 22
  let f4 : Formula := .eq 13 22
  let f5 : Formula := .neg (.conj (.neg f3) (.neg f4))
  let f6 : Formula := .neg (.conj (.neg f2) (.neg f5))
  let f7 : Formula := .eq 13 22
  let f8 : Formula := .eq 13 22
  let f9 : Formula := .neg (.conj (.neg f7) (.neg f8))
  let f10 : Formula := .neg f9
  let f11 : Formula := .mem 13 7
  let f12 : Formula := .neg (.conj (.neg f10) (.neg f11))
  let f13 : Formula := .conj f6 f12
  let f14 : Formula := .all 13 f13
  let f15 : Formula := .mem 14 10
  let f16 : Formula := .neg f15
  let f17 : Formula := .eq 14 22
  let f18 : Formula := .eq 14 23
  let f19 : Formula := .neg (.conj (.neg f17) (.neg f18))
  let f20 : Formula := .neg (.conj (.neg f16) (.neg f19))
  let f21 : Formula := .eq 14 22
  let f22 : Formula := .eq 14 23
  let f23 : Formula := .neg (.conj (.neg f21) (.neg f22))
  let f24 : Formula := .neg f23
  let f25 : Formula := .mem 14 10
  let f26 : Formula := .neg (.conj (.neg f24) (.neg f25))
  let f27 : Formula := .conj f20 f26
  let f28 : Formula := .all 14 f27
  let f29 : Formula := .mem 15 0
  let f30 : Formula := .neg f29
  let f31 : Formula := .eq 15 7
  let f32 : Formula := .eq 15 10
  let f33 : Formula := .neg (.conj (.neg f31) (.neg f32))
  let f34 : Formula := .neg (.conj (.neg f30) (.neg f33))
  let f35 : Formula := .eq 15 7
  let f36 : Formula := .eq 15 10
  let f37 : Formula := .neg (.conj (.neg f35) (.neg f36))
  let f38 : Formula := .neg f37
  let f39 : Formula := .mem 15 0
  let f40 : Formula := .neg (.conj (.neg f38) (.neg f39))
  let f41 : Formula := .conj f34 f40
  let f42 : Formula := .all 15 f41
  let f43 : Formula := .conj f14 f28
  let f44 : Formula := .conj f43 f42
  let f45 : Formula := .neg (.all 10 (.neg f44))
  let f46 : Formula := .neg (.all 7 (.neg f45))
  let f47 : Formula := .mem 22 3
  let f48 : Formula := .mem 16 8
  let f49 : Formula := .neg f48
  let f50 : Formula := .eq 16 22
  let f51 : Formula := .eq 16 22
  let f52 : Formula := .neg (.conj (.neg f50) (.neg f51))
  let f53 : Formula := .neg (.conj (.neg f49) (.neg f52))
  let f54 : Formula := .eq 16 22
  let f55 : Formula := .eq 16 22
  let f56 : Formula := .neg (.conj (.neg f54) (.neg f55))
  let f57 : Formula := .neg f56
  let f58 : Formula := .mem 16 8
  let f59 : Formula := .neg (.conj (.neg f57) (.neg f58))
  let f60 : Formula := .conj f53 f59
  let f61 : Formula := .all 16 f60
  let f62 : Formula := .mem 17 11
  let f63 : Formula := .neg f62
  let f64 : Formula := .eq 17 22
  let f65 : Formula := .eq 17 23
  let f66 : Formula := .neg (.conj (.neg f64) (.neg f65))
  let f67 : Formula := .neg (.conj (.neg f63) (.neg f66))
  let f68 : Formula := .eq 17 22
  let f69 : Formula := .eq 17 23
  let f70 : Formula := .neg (.conj (.neg f68) (.neg f69))
  let f71 : Formula := .neg f70
  let f72 : Formula := .mem 17 11
  let f73 : Formula := .neg (.conj (.neg f71) (.neg f72))
  let f74 : Formula := .conj f67 f73
  let f75 : Formula := .all 17 f74
  let f76 : Formula := .mem 18 5
  let f77 : Formula := .neg f76
  let f78 : Formula := .eq 18 8
  let f79 : Formula := .eq 18 11
  let f80 : Formula := .neg (.conj (.neg f78) (.neg f79))
  let f81 : Formula := .neg (.conj (.neg f77) (.neg f80))
  let f82 : Formula := .eq 18 8
  let f83 : Formula := .eq 18 11
  let f84 : Formula := .neg (.conj (.neg f82) (.neg f83))
  let f85 : Formula := .neg f84
  let f86 : Formula := .mem 18 5
  let f87 : Formula := .neg (.conj (.neg f85) (.neg f86))
  let f88 : Formula := .conj f81 f87
  let f89 : Formula := .all 18 f88
  let f90 : Formula := .conj f61 f75
  let f91 : Formula := .conj f90 f89
  let f92 : Formula := .neg (.all 11 (.neg f91))
  let f93 : Formula := .neg (.all 8 (.neg f92))
  let f94 : Formula := .mem 5 4
  let f95 : Formula := .conj f93 f94
  let f96 : Formula := .neg (.all 5 (.neg f95))
  let f97 : Formula := .eq 23 1
  let f98 : Formula := .neg f97
  let f99 : Formula := .conj f96 f98
  let f100 : Formula := .mem 19 9
  let f101 : Formula := .neg f100
  let f102 : Formula := .eq 19 22
  let f103 : Formula := .eq 19 22
  let f104 : Formula := .neg (.conj (.neg f102) (.neg f103))
  let f105 : Formula := .neg (.conj (.neg f101) (.neg f104))
  let f106 : Formula := .eq 19 22
  let f107 : Formula := .eq 19 22
  let f108 : Formula := .neg (.conj (.neg f106) (.neg f107))
  let f109 : Formula := .neg f108
  let f110 : Formula := .mem 19 9
  let f111 : Formula := .neg (.conj (.neg f109) (.neg f110))
  let f112 : Formula := .conj f105 f111
  let f113 : Formula := .all 19 f112
  let f114 : Formula := .mem 20 12
  let f115 : Formula := .neg f114
  let f116 : Formula := .eq 20 22
  let f117 : Formula := .eq 20 1
  let f118 : Formula := .neg (.conj (.neg f116) (.neg f117))
  let f119 : Formula := .neg (.conj (.neg f115) (.neg f118))
  let f120 : Formula := .eq 20 22
  let f121 : Formula := .eq 20 1
  let f122 : Formula := .neg (.conj (.neg f120) (.neg f121))
  let f123 : Formula := .neg f122
  let f124 : Formula := .mem 20 12
  let f125 : Formula := .neg (.conj (.neg f123) (.neg f124))
  let f126 : Formula := .conj f119 f125
  let f127 : Formula := .all 20 f126
  let f128 : Formula := .mem 21 6
  let f129 : Formula := .neg f128
  let f130 : Formula := .eq 21 9
  let f131 : Formula := .eq 21 12
  let f132 : Formula := .neg (.conj (.neg f130) (.neg f131))
  let f133 : Formula := .neg (.conj (.neg f129) (.neg f132))
  let f134 : Formula := .eq 21 9
  let f135 : Formula := .eq 21 12
  let f136 : Formula := .neg (.conj (.neg f134) (.neg f135))
  let f137 : Formula := .neg f136
  let f138 : Formula := .mem 21 6
  let f139 : Formula := .neg (.conj (.neg f137) (.neg f138))
  let f140 : Formula := .conj f133 f139
  let f141 : Formula := .all 21 f140
  let f142 : Formula := .conj f113 f127
  let f143 : Formula := .conj f142 f141
  let f144 : Formula := .neg (.all 12 (.neg f143))
  let f145 : Formula := .neg (.all 9 (.neg f144))
  let f146 : Formula := .mem 6 4
  let f147 : Formula := .conj f145 f146
  let f148 : Formula := .neg (.all 6 (.neg f147))
  let f149 : Formula := .eq 23 2
  let f150 : Formula := .conj f148 f149
  let f151 : Formula := .neg (.conj (.neg f99) (.neg f150))
  let f152 : Formula := .conj f46 f47
  let f153 : Formula := .conj f152 f151
  let f154 : Formula := .neg (.all 23 (.neg f153))
  let f155 : Formula := .neg (.all 22 (.neg f154))
  exact f155

private def transposedRestrictionGraphExpandedCodeTypes : Nat → Int
  | 0 => 22
  | 1 => 20
  | 2 => 20
  | 3 => 21
  | 4 => 23
  | 5 => 22
  | 6 => 22
  | 7 => 21
  | 8 => 21
  | 9 => 21
  | 10 => 21
  | 11 => 21
  | 12 => 21
  | 13 => 20
  | 14 => 20
  | 15 => 21
  | 16 => 20
  | 17 => 20
  | 18 => 21
  | 19 => 20
  | 20 => 20
  | 21 => 21
  | 22 => 20
  | 23 => 20
  | _ => 0

theorem Formula.transposedRestrictionGraphExpandedCode_fits :
    (Formula.transposedRestrictionGraphExpandedCode).fits transposedRestrictionGraphExpandedCodeTypes := by
  decide

theorem Formula.transposedRestrictionGraphExpandedCode_stratified :
    (Formula.transposedRestrictionGraphExpandedCode).Stratified := by
  exact ⟨transposedRestrictionGraphExpandedCodeTypes, Formula.transposedRestrictionGraphExpandedCode_fits⟩

end NFMinusZero

/-!
These are direct applications of the *actual* `PositiveModel.positive` schema.
They return genuine OLD sets when the corresponding syntactic extension is
inhabited. They do not assert the separate semantic-correctness theorem.
-/
namespace NFMinusZero

theorem PositiveModel.badInitialEndpointCode_set_exists
    {V : Type*} (M : PositiveModel V) (ρ : Nat → V)
    (hw : ∃ a : V,
      Formula.badInitialExpandedCode.holds M.mem (overwrite ρ 0 a)) :
    ∃ B : V, ∀ a : V,
      M.mem a B ↔
        Formula.badInitialExpandedCode.holds M.mem (overwrite ρ 0 a) := by
  exact M.positive Formula.badInitialExpandedCode
    Formula.badInitialExpandedCode_stratified ρ hw

theorem PositiveModel.transposedRestrictionGraphCode_set_exists
    {V : Type*} (M : PositiveModel V) (ρ : Nat → V)
    (hw : ∃ z : V,
      Formula.transposedRestrictionGraphExpandedCode.holds M.mem
        (overwrite ρ 0 z)) :
    ∃ G : V, ∀ z : V,
      M.mem z G ↔
        Formula.transposedRestrictionGraphExpandedCode.holds M.mem
          (overwrite ρ 0 z) := by
  exact M.positive Formula.transposedRestrictionGraphExpandedCode
    Formula.transposedRestrictionGraphExpandedCode_stratified ρ hw

end NFMinusZero


/-!
# NF−0: Tarski finiteness interface and a proved positive base case

Append this module AFTER the cumulative `PositiveModel` declarations, Formula.or,
Formula.ex, and the two-sided WO AST module.

Scope: the no-empty branch of NF−0. This is a source-level appendix and has
NOT been Lean compiled. The full equivalence BiWO ↔ TF is NOT claimed here;
the induction and maximality arguments have outstanding old-set witnesses.
No sorry, opaque axiom, Choice, Counting, or Con(NF) is introduced.
-/
namespace NFMinusZero

namespace Formula

/-- All elements of old set `X` (name x) lie in old set `Y` (name y).
The witness name must be distinct from free names x and y. -/
def oldSubsetCode (x y witness : Nat) : Formula :=
  .all witness (or (.neg (.mem witness x)) (.mem witness y))

/-- Tarski finiteness for an old set A at free variable 1.
Every inhabited OLD family F of old subsets of A has an inclusion-maximal
member. Family F is bound at 2; its elements are old sets at type(A),
while F itself has type(A)+1. The subset quantifier is at type(A)-1.
The outer implication is encoded by disjunction and negation. -/
def tarskiFiniteCode : Formula :=
  .all 2
    (or (.neg (ex 3 (.mem 3 2)))
      (or
        (.neg (.all 3
          (or (.neg (.mem 3 2)) (oldSubsetCode 3 1 4))))
        (ex 5 (.conj (.mem 5 2)
          (.all 6
            (or (.neg (.mem 6 2))
              (or (.neg (oldSubsetCode 5 6 7)) (.eq 6 5))))))))

/-- Type assignment for the exact old-language Tarski formula. -/
def tarskiFiniteTypes : Nat → Int
  | 1 => 1  -- A
  | 2 => 2  -- family F
  | 3 => 1  -- family member y
  | 4 => 0  -- element of y
  | 5 => 1  -- maximal member m
  | 6 => 1  -- family member z
  | 7 => 0  -- element of m
  | _ => 0

/-- This reduces to a finite set of literal membership/equality equations.
A `by decide` proof is deliberately kept explicit for future kernel testing. -/
theorem tarskiFiniteCode_fits : tarskiFiniteCode.fits tarskiFiniteTypes := by
  decide

theorem tarskiFiniteCode_stratified : tarskiFiniteCode.Stratified := by
  exact ⟨tarskiFiniteTypes, tarskiFiniteCode_fits⟩

end Formula

/-- Semantic OLD Tarski finiteness, expressed with actual internal families,
not external `Finset`, `Set.Finite` or classical choice of subsets. -/
def PositiveModel.IsOldTarskiFinite {V : Type*}
    (M : PositiveModel V) (A : V) : Prop :=
  ∀ F : V,
    (∃ y : V, M.mem y F) →
    (∀ y : V, M.mem y F → ∀ z : V, M.mem z y → M.mem z A) →
    ∃ m : V, M.mem m F ∧
      ∀ z : V, M.mem z F →
        (∀ t : V, M.mem t m → M.mem t z) → z = m

/-- The double well-order property is anchored to the exact expanded
first-order code from the preceding appendix; its order predicate must
be reflexive so that singleton order graphs are inhabited. -/
def PositiveModel.IsOldBiWO {V : Type*}
    (M : PositiveModel V) (A : V) : Prop :=
  ∃ R : V,
    Formula.twoSidedWOExpandedCode.holds M.mem
      (fun k => if k = 2 then R else A)

/-- Tarski finiteness passes to an inhabited OLD subset. (The formula
itself even gives this monotonicity without a separate inhabitedness
hypothesis for B.) -/
theorem PositiveModel.tarskiFinite_subset
    {V : Type*} (M : PositiveModel V) (A B : V)
    (hfin : M.IsOldTarskiFinite A)
    (hBA : ∀ t : V, M.mem t B → M.mem t A) :
    M.IsOldTarskiFinite B := by
  intro F hF hfamily
  apply hfin F hF
  intro y hy t hty
  exact hBA t (hfamily y hy t hty)

/-- Every OLD singleton is Tarski-finite if all OLD sets are inhabited.
This is an unconditional mathematical base lemma relative to the indicated
no-empty hypothesis, not the unproved BiWO ↔ TF induction. -/
theorem PositiveModel.tarskiFinite_singleton
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ t : V, M.mem t S)
    (a A : V) (hA : ∀ t : V, M.mem t A ↔ t = a) :
    M.IsOldTarskiFinite A := by
  intro F hF hfamily
  obtain ⟨m, hmF⟩ := hF
  refine ⟨m, hmF, ?_⟩
  intro z hzF hmz
  apply M.extensional z m
  intro t
  constructor
  · intro htz
    have hta : t = a := (hA t).mp (hfamily z hzF t htz)
    obtain ⟨b, hbm⟩ := hnonempty m
    have hba : b = a := (hA b).mp (hfamily m hmF b hbm)
    have ham : M.mem a m := by simpa only [hba] using hbm
    simpa only [hta] using ham
  · intro htm
    exact hmz t htm

/-- Every nonempty OLD singleton constructed by positive comprehension
has Tarski finiteness in the no-empty branch. -/
theorem PositiveModel.tarskiFinite_singleton_exists
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ t : V, M.mem t S)
    (a : V) :
    ∃ A : V, (∀ t : V, M.mem t A ↔ t = a) ∧
      M.IsOldTarskiFinite A := by
  obtain ⟨A, hA⟩ := M.singleton_exists a
  exact ⟨A, hA, M.tarskiFinite_singleton hnonempty a A hA⟩

/-- Tarski's maximal-element argument, expressed entirely using OLD sets.
This discharges the *logical* half of TF -> BiWO once the family of all
BiWO subsets is constructed by positive comprehension and shown closed
under adjoining one fresh element. Those existence/extension lemmas are
not smuggled in: they are explicit hypotheses of this bridge. -/
theorem PositiveModel.tarskiFinite_to_biWO_of_candidate_family
    {V : Type*} (M : PositiveModel V) (A C : V)
    (hfin : M.IsOldTarskiFinite A)
    (hCinh : ∃ m : V, M.mem m C)
    (hCsub : ∀ m : V, M.mem m C →
      ∀ t : V, M.mem t m → M.mem t A)
    (hCwo : ∀ m : V, M.mem m C → M.IsOldBiWO m)
    (hExt : ∀ m : V, M.mem m C →
      (∀ t : V, M.mem t A → M.mem t m) ∨
      ∃ z : V, M.mem z C ∧
        (∀ t : V, M.mem t m → M.mem t z) ∧
        ∃ t : V, M.mem t z ∧ ¬ M.mem t m) :
    M.IsOldBiWO A := by
  obtain ⟨m, hmC, hmmax⟩ := hfin C hCinh hCsub
  rcases hExt m hmC with hcover | ⟨z, hzC, hmz, t, htz, hnotm⟩
  · have heq : m = A := M.extensional m A (by
      intro t
      exact ⟨hCsub m hmC t, hcover t⟩)
    simpa only [heq] using hCwo m hmC
  · have hzEq : z = m := hmmax z hzC hmz
    apply False.elim
    apply hnotm
    simpa only [hzEq] using htz

/-- The exact endpoint to complete in the cumulative development.
This is ONLY a named proof obligation, not a theorem or assumed axiom.
The no-empty branch is essential: if an empty object already exists,
BiWO of the empty set cannot be witnessed by an empty relation graph in
positive comprehension, whereas TF of that set is vacuous. -/
def PositiveModel.TarskiBiWOEquivalenceGoal {V : Type*}
    (M : PositiveModel V) : Prop :=
  (∀ S : V, ∃ t : V, M.mem t S) →
  ∀ A : V, M.IsOldBiWO A ↔ M.IsOldTarskiFinite A

end NFMinusZero


/-!
NF−0 positive parity coding. Append after the original Formula definitions.
Even means a partition of A into two inhabited OLD equinumerous blocks.
Odd means A is singleton, or two inhabited equinumerous blocks plus one
OLD point outside both. No zero cardinal is used.

Graph clauses use literal Kuratowski atoms expanded to membership/equality;
there are no opaque semantic predicates in these Formula values.
UNCOMPILED: the `by decide` proofs are candidates and were not run in Lean.
-/
namespace NFMinusZero

def Formula.evenOldSetExpandedCode : Formula := by
  let f1 : Formula := .mem 59 1
  let f2 : Formula := .neg f1
  let f3 : Formula := .mem 59 19
  let f4 : Formula := .mem 59 20
  let f5 : Formula := .neg (.conj (.neg f3) (.neg f4))
  let f6 : Formula := .neg (.conj (.neg f2) (.neg f5))
  let f7 : Formula := .mem 59 19
  let f8 : Formula := .mem 59 20
  let f9 : Formula := .neg (.conj (.neg f7) (.neg f8))
  let f10 : Formula := .neg f9
  let f11 : Formula := .mem 59 1
  let f12 : Formula := .neg (.conj (.neg f10) (.neg f11))
  let f13 : Formula := .conj f6 f12
  let f14 : Formula := .all 59 f13
  let f15 : Formula := .mem 11 19
  let f16 : Formula := .mem 11 20
  let f17 : Formula := .conj f15 f16
  let f18 : Formula := .neg f17
  let f19 : Formula := .all 11 f18
  let f20 : Formula := .mem 36 19
  let f21 : Formula := .neg (.all 36 (.neg f20))
  let f22 : Formula := .mem 37 20
  let f23 : Formula := .neg (.all 37 (.neg f22))
  let f24 : Formula := .conj f14 f19
  let f25 : Formula := .conj f24 f21
  let f26 : Formula := .conj f25 f23
  let f27 : Formula := .mem 38 22
  let f28 : Formula := .neg f27
  let f29 : Formula := .eq 38 9
  let f30 : Formula := .eq 38 9
  let f31 : Formula := .neg (.conj (.neg f29) (.neg f30))
  let f32 : Formula := .neg (.conj (.neg f28) (.neg f31))
  let f33 : Formula := .eq 38 9
  let f34 : Formula := .eq 38 9
  let f35 : Formula := .neg (.conj (.neg f33) (.neg f34))
  let f36 : Formula := .neg f35
  let f37 : Formula := .mem 38 22
  let f38 : Formula := .neg (.conj (.neg f36) (.neg f37))
  let f39 : Formula := .conj f32 f38
  let f40 : Formula := .all 38 f39
  let f41 : Formula := .mem 39 29
  let f42 : Formula := .neg f41
  let f43 : Formula := .eq 39 9
  let f44 : Formula := .eq 39 10
  let f45 : Formula := .neg (.conj (.neg f43) (.neg f44))
  let f46 : Formula := .neg (.conj (.neg f42) (.neg f45))
  let f47 : Formula := .eq 39 9
  let f48 : Formula := .eq 39 10
  let f49 : Formula := .neg (.conj (.neg f47) (.neg f48))
  let f50 : Formula := .neg f49
  let f51 : Formula := .mem 39 29
  let f52 : Formula := .neg (.conj (.neg f50) (.neg f51))
  let f53 : Formula := .conj f46 f52
  let f54 : Formula := .all 39 f53
  let f55 : Formula := .mem 40 12
  let f56 : Formula := .neg f55
  let f57 : Formula := .eq 40 22
  let f58 : Formula := .eq 40 29
  let f59 : Formula := .neg (.conj (.neg f57) (.neg f58))
  let f60 : Formula := .neg (.conj (.neg f56) (.neg f59))
  let f61 : Formula := .eq 40 22
  let f62 : Formula := .eq 40 29
  let f63 : Formula := .neg (.conj (.neg f61) (.neg f62))
  let f64 : Formula := .neg f63
  let f65 : Formula := .mem 40 12
  let f66 : Formula := .neg (.conj (.neg f64) (.neg f65))
  let f67 : Formula := .conj f60 f66
  let f68 : Formula := .all 40 f67
  let f69 : Formula := .conj f40 f54
  let f70 : Formula := .conj f69 f68
  let f71 : Formula := .neg (.all 29 (.neg f70))
  let f72 : Formula := .neg (.all 22 (.neg f71))
  let f73 : Formula := .mem 12 21
  let f74 : Formula := .conj f72 f73
  let f75 : Formula := .neg (.all 12 (.neg f74))
  let f76 : Formula := .neg f75
  let f77 : Formula := .mem 9 19
  let f78 : Formula := .mem 10 20
  let f79 : Formula := .conj f77 f78
  let f80 : Formula := .neg (.conj (.neg f76) (.neg f79))
  let f81 : Formula := .all 10 f80
  let f82 : Formula := .all 9 f81
  let f83 : Formula := .mem 6 19
  let f84 : Formula := .neg f83
  let f85 : Formula := .mem 7 20
  let f86 : Formula := .mem 41 23
  let f87 : Formula := .neg f86
  let f88 : Formula := .eq 41 6
  let f89 : Formula := .eq 41 6
  let f90 : Formula := .neg (.conj (.neg f88) (.neg f89))
  let f91 : Formula := .neg (.conj (.neg f87) (.neg f90))
  let f92 : Formula := .eq 41 6
  let f93 : Formula := .eq 41 6
  let f94 : Formula := .neg (.conj (.neg f92) (.neg f93))
  let f95 : Formula := .neg f94
  let f96 : Formula := .mem 41 23
  let f97 : Formula := .neg (.conj (.neg f95) (.neg f96))
  let f98 : Formula := .conj f91 f97
  let f99 : Formula := .all 41 f98
  let f100 : Formula := .mem 42 30
  let f101 : Formula := .neg f100
  let f102 : Formula := .eq 42 6
  let f103 : Formula := .eq 42 7
  let f104 : Formula := .neg (.conj (.neg f102) (.neg f103))
  let f105 : Formula := .neg (.conj (.neg f101) (.neg f104))
  let f106 : Formula := .eq 42 6
  let f107 : Formula := .eq 42 7
  let f108 : Formula := .neg (.conj (.neg f106) (.neg f107))
  let f109 : Formula := .neg f108
  let f110 : Formula := .mem 42 30
  let f111 : Formula := .neg (.conj (.neg f109) (.neg f110))
  let f112 : Formula := .conj f105 f111
  let f113 : Formula := .all 42 f112
  let f114 : Formula := .mem 43 13
  let f115 : Formula := .neg f114
  let f116 : Formula := .eq 43 23
  let f117 : Formula := .eq 43 30
  let f118 : Formula := .neg (.conj (.neg f116) (.neg f117))
  let f119 : Formula := .neg (.conj (.neg f115) (.neg f118))
  let f120 : Formula := .eq 43 23
  let f121 : Formula := .eq 43 30
  let f122 : Formula := .neg (.conj (.neg f120) (.neg f121))
  let f123 : Formula := .neg f122
  let f124 : Formula := .mem 43 13
  let f125 : Formula := .neg (.conj (.neg f123) (.neg f124))
  let f126 : Formula := .conj f119 f125
  let f127 : Formula := .all 43 f126
  let f128 : Formula := .conj f99 f113
  let f129 : Formula := .conj f128 f127
  let f130 : Formula := .neg (.all 30 (.neg f129))
  let f131 : Formula := .neg (.all 23 (.neg f130))
  let f132 : Formula := .mem 13 21
  let f133 : Formula := .conj f131 f132
  let f134 : Formula := .neg (.all 13 (.neg f133))
  let f135 : Formula := .conj f85 f134
  let f136 : Formula := .neg (.all 7 (.neg f135))
  let f137 : Formula := .neg (.conj (.neg f84) (.neg f136))
  let f138 : Formula := .all 6 f137
  let f139 : Formula := .mem 44 24
  let f140 : Formula := .neg f139
  let f141 : Formula := .eq 44 6
  let f142 : Formula := .eq 44 6
  let f143 : Formula := .neg (.conj (.neg f141) (.neg f142))
  let f144 : Formula := .neg (.conj (.neg f140) (.neg f143))
  let f145 : Formula := .eq 44 6
  let f146 : Formula := .eq 44 6
  let f147 : Formula := .neg (.conj (.neg f145) (.neg f146))
  let f148 : Formula := .neg f147
  let f149 : Formula := .mem 44 24
  let f150 : Formula := .neg (.conj (.neg f148) (.neg f149))
  let f151 : Formula := .conj f144 f150
  let f152 : Formula := .all 44 f151
  let f153 : Formula := .mem 45 31
  let f154 : Formula := .neg f153
  let f155 : Formula := .eq 45 6
  let f156 : Formula := .eq 45 7
  let f157 : Formula := .neg (.conj (.neg f155) (.neg f156))
  let f158 : Formula := .neg (.conj (.neg f154) (.neg f157))
  let f159 : Formula := .eq 45 6
  let f160 : Formula := .eq 45 7
  let f161 : Formula := .neg (.conj (.neg f159) (.neg f160))
  let f162 : Formula := .neg f161
  let f163 : Formula := .mem 45 31
  let f164 : Formula := .neg (.conj (.neg f162) (.neg f163))
  let f165 : Formula := .conj f158 f164
  let f166 : Formula := .all 45 f165
  let f167 : Formula := .mem 46 14
  let f168 : Formula := .neg f167
  let f169 : Formula := .eq 46 24
  let f170 : Formula := .eq 46 31
  let f171 : Formula := .neg (.conj (.neg f169) (.neg f170))
  let f172 : Formula := .neg (.conj (.neg f168) (.neg f171))
  let f173 : Formula := .eq 46 24
  let f174 : Formula := .eq 46 31
  let f175 : Formula := .neg (.conj (.neg f173) (.neg f174))
  let f176 : Formula := .neg f175
  let f177 : Formula := .mem 46 14
  let f178 : Formula := .neg (.conj (.neg f176) (.neg f177))
  let f179 : Formula := .conj f172 f178
  let f180 : Formula := .all 46 f179
  let f181 : Formula := .conj f152 f166
  let f182 : Formula := .conj f181 f180
  let f183 : Formula := .neg (.all 31 (.neg f182))
  let f184 : Formula := .neg (.all 24 (.neg f183))
  let f185 : Formula := .mem 14 21
  let f186 : Formula := .conj f184 f185
  let f187 : Formula := .neg (.all 14 (.neg f186))
  let f188 : Formula := .mem 47 25
  let f189 : Formula := .neg f188
  let f190 : Formula := .eq 47 6
  let f191 : Formula := .eq 47 6
  let f192 : Formula := .neg (.conj (.neg f190) (.neg f191))
  let f193 : Formula := .neg (.conj (.neg f189) (.neg f192))
  let f194 : Formula := .eq 47 6
  let f195 : Formula := .eq 47 6
  let f196 : Formula := .neg (.conj (.neg f194) (.neg f195))
  let f197 : Formula := .neg f196
  let f198 : Formula := .mem 47 25
  let f199 : Formula := .neg (.conj (.neg f197) (.neg f198))
  let f200 : Formula := .conj f193 f199
  let f201 : Formula := .all 47 f200
  let f202 : Formula := .mem 48 32
  let f203 : Formula := .neg f202
  let f204 : Formula := .eq 48 6
  let f205 : Formula := .eq 48 8
  let f206 : Formula := .neg (.conj (.neg f204) (.neg f205))
  let f207 : Formula := .neg (.conj (.neg f203) (.neg f206))
  let f208 : Formula := .eq 48 6
  let f209 : Formula := .eq 48 8
  let f210 : Formula := .neg (.conj (.neg f208) (.neg f209))
  let f211 : Formula := .neg f210
  let f212 : Formula := .mem 48 32
  let f213 : Formula := .neg (.conj (.neg f211) (.neg f212))
  let f214 : Formula := .conj f207 f213
  let f215 : Formula := .all 48 f214
  let f216 : Formula := .mem 49 15
  let f217 : Formula := .neg f216
  let f218 : Formula := .eq 49 25
  let f219 : Formula := .eq 49 32
  let f220 : Formula := .neg (.conj (.neg f218) (.neg f219))
  let f221 : Formula := .neg (.conj (.neg f217) (.neg f220))
  let f222 : Formula := .eq 49 25
  let f223 : Formula := .eq 49 32
  let f224 : Formula := .neg (.conj (.neg f222) (.neg f223))
  let f225 : Formula := .neg f224
  let f226 : Formula := .mem 49 15
  let f227 : Formula := .neg (.conj (.neg f225) (.neg f226))
  let f228 : Formula := .conj f221 f227
  let f229 : Formula := .all 49 f228
  let f230 : Formula := .conj f201 f215
  let f231 : Formula := .conj f230 f229
  let f232 : Formula := .neg (.all 32 (.neg f231))
  let f233 : Formula := .neg (.all 25 (.neg f232))
  let f234 : Formula := .mem 15 21
  let f235 : Formula := .conj f233 f234
  let f236 : Formula := .neg (.all 15 (.neg f235))
  let f237 : Formula := .conj f187 f236
  let f238 : Formula := .neg f237
  let f239 : Formula := .eq 7 8
  let f240 : Formula := .neg (.conj (.neg f238) (.neg f239))
  let f241 : Formula := .all 8 f240
  let f242 : Formula := .all 7 f241
  let f243 : Formula := .all 6 f242
  let f244 : Formula := .mem 50 26
  let f245 : Formula := .neg f244
  let f246 : Formula := .eq 50 1
  let f247 : Formula := .eq 50 1
  let f248 : Formula := .neg (.conj (.neg f246) (.neg f247))
  let f249 : Formula := .neg (.conj (.neg f245) (.neg f248))
  let f250 : Formula := .eq 50 1
  let f251 : Formula := .eq 50 1
  let f252 : Formula := .neg (.conj (.neg f250) (.neg f251))
  let f253 : Formula := .neg f252
  let f254 : Formula := .mem 50 26
  let f255 : Formula := .neg (.conj (.neg f253) (.neg f254))
  let f256 : Formula := .conj f249 f255
  let f257 : Formula := .all 50 f256
  let f258 : Formula := .mem 51 33
  let f259 : Formula := .neg f258
  let f260 : Formula := .eq 51 1
  let f261 : Formula := .eq 51 3
  let f262 : Formula := .neg (.conj (.neg f260) (.neg f261))
  let f263 : Formula := .neg (.conj (.neg f259) (.neg f262))
  let f264 : Formula := .eq 51 1
  let f265 : Formula := .eq 51 3
  let f266 : Formula := .neg (.conj (.neg f264) (.neg f265))
  let f267 : Formula := .neg f266
  let f268 : Formula := .mem 51 33
  let f269 : Formula := .neg (.conj (.neg f267) (.neg f268))
  let f270 : Formula := .conj f263 f269
  let f271 : Formula := .all 51 f270
  let f272 : Formula := .mem 52 16
  let f273 : Formula := .neg f272
  let f274 : Formula := .eq 52 26
  let f275 : Formula := .eq 52 33
  let f276 : Formula := .neg (.conj (.neg f274) (.neg f275))
  let f277 : Formula := .neg (.conj (.neg f273) (.neg f276))
  let f278 : Formula := .eq 52 26
  let f279 : Formula := .eq 52 33
  let f280 : Formula := .neg (.conj (.neg f278) (.neg f279))
  let f281 : Formula := .neg f280
  let f282 : Formula := .mem 52 16
  let f283 : Formula := .neg (.conj (.neg f281) (.neg f282))
  let f284 : Formula := .conj f277 f283
  let f285 : Formula := .all 52 f284
  let f286 : Formula := .conj f257 f271
  let f287 : Formula := .conj f286 f285
  let f288 : Formula := .neg (.all 33 (.neg f287))
  let f289 : Formula := .neg (.all 26 (.neg f288))
  let f290 : Formula := .mem 16 21
  let f291 : Formula := .conj f289 f290
  let f292 : Formula := .neg (.all 16 (.neg f291))
  let f293 : Formula := .mem 53 27
  let f294 : Formula := .neg f293
  let f295 : Formula := .eq 53 2
  let f296 : Formula := .eq 53 2
  let f297 : Formula := .neg (.conj (.neg f295) (.neg f296))
  let f298 : Formula := .neg (.conj (.neg f294) (.neg f297))
  let f299 : Formula := .eq 53 2
  let f300 : Formula := .eq 53 2
  let f301 : Formula := .neg (.conj (.neg f299) (.neg f300))
  let f302 : Formula := .neg f301
  let f303 : Formula := .mem 53 27
  let f304 : Formula := .neg (.conj (.neg f302) (.neg f303))
  let f305 : Formula := .conj f298 f304
  let f306 : Formula := .all 53 f305
  let f307 : Formula := .mem 54 34
  let f308 : Formula := .neg f307
  let f309 : Formula := .eq 54 2
  let f310 : Formula := .eq 54 3
  let f311 : Formula := .neg (.conj (.neg f309) (.neg f310))
  let f312 : Formula := .neg (.conj (.neg f308) (.neg f311))
  let f313 : Formula := .eq 54 2
  let f314 : Formula := .eq 54 3
  let f315 : Formula := .neg (.conj (.neg f313) (.neg f314))
  let f316 : Formula := .neg f315
  let f317 : Formula := .mem 54 34
  let f318 : Formula := .neg (.conj (.neg f316) (.neg f317))
  let f319 : Formula := .conj f312 f318
  let f320 : Formula := .all 54 f319
  let f321 : Formula := .mem 55 17
  let f322 : Formula := .neg f321
  let f323 : Formula := .eq 55 27
  let f324 : Formula := .eq 55 34
  let f325 : Formula := .neg (.conj (.neg f323) (.neg f324))
  let f326 : Formula := .neg (.conj (.neg f322) (.neg f325))
  let f327 : Formula := .eq 55 27
  let f328 : Formula := .eq 55 34
  let f329 : Formula := .neg (.conj (.neg f327) (.neg f328))
  let f330 : Formula := .neg f329
  let f331 : Formula := .mem 55 17
  let f332 : Formula := .neg (.conj (.neg f330) (.neg f331))
  let f333 : Formula := .conj f326 f332
  let f334 : Formula := .all 55 f333
  let f335 : Formula := .conj f306 f320
  let f336 : Formula := .conj f335 f334
  let f337 : Formula := .neg (.all 34 (.neg f336))
  let f338 : Formula := .neg (.all 27 (.neg f337))
  let f339 : Formula := .mem 17 21
  let f340 : Formula := .conj f338 f339
  let f341 : Formula := .neg (.all 17 (.neg f340))
  let f342 : Formula := .conj f292 f341
  let f343 : Formula := .neg f342
  let f344 : Formula := .eq 1 2
  let f345 : Formula := .neg (.conj (.neg f343) (.neg f344))
  let f346 : Formula := .all 3 f345
  let f347 : Formula := .all 2 f346
  let f348 : Formula := .all 1 f347
  let f349 : Formula := .mem 5 20
  let f350 : Formula := .neg f349
  let f351 : Formula := .mem 4 19
  let f352 : Formula := .mem 56 28
  let f353 : Formula := .neg f352
  let f354 : Formula := .eq 56 4
  let f355 : Formula := .eq 56 4
  let f356 : Formula := .neg (.conj (.neg f354) (.neg f355))
  let f357 : Formula := .neg (.conj (.neg f353) (.neg f356))
  let f358 : Formula := .eq 56 4
  let f359 : Formula := .eq 56 4
  let f360 : Formula := .neg (.conj (.neg f358) (.neg f359))
  let f361 : Formula := .neg f360
  let f362 : Formula := .mem 56 28
  let f363 : Formula := .neg (.conj (.neg f361) (.neg f362))
  let f364 : Formula := .conj f357 f363
  let f365 : Formula := .all 56 f364
  let f366 : Formula := .mem 57 35
  let f367 : Formula := .neg f366
  let f368 : Formula := .eq 57 4
  let f369 : Formula := .eq 57 5
  let f370 : Formula := .neg (.conj (.neg f368) (.neg f369))
  let f371 : Formula := .neg (.conj (.neg f367) (.neg f370))
  let f372 : Formula := .eq 57 4
  let f373 : Formula := .eq 57 5
  let f374 : Formula := .neg (.conj (.neg f372) (.neg f373))
  let f375 : Formula := .neg f374
  let f376 : Formula := .mem 57 35
  let f377 : Formula := .neg (.conj (.neg f375) (.neg f376))
  let f378 : Formula := .conj f371 f377
  let f379 : Formula := .all 57 f378
  let f380 : Formula := .mem 58 18
  let f381 : Formula := .neg f380
  let f382 : Formula := .eq 58 28
  let f383 : Formula := .eq 58 35
  let f384 : Formula := .neg (.conj (.neg f382) (.neg f383))
  let f385 : Formula := .neg (.conj (.neg f381) (.neg f384))
  let f386 : Formula := .eq 58 28
  let f387 : Formula := .eq 58 35
  let f388 : Formula := .neg (.conj (.neg f386) (.neg f387))
  let f389 : Formula := .neg f388
  let f390 : Formula := .mem 58 18
  let f391 : Formula := .neg (.conj (.neg f389) (.neg f390))
  let f392 : Formula := .conj f385 f391
  let f393 : Formula := .all 58 f392
  let f394 : Formula := .conj f365 f379
  let f395 : Formula := .conj f394 f393
  let f396 : Formula := .neg (.all 35 (.neg f395))
  let f397 : Formula := .neg (.all 28 (.neg f396))
  let f398 : Formula := .mem 18 21
  let f399 : Formula := .conj f397 f398
  let f400 : Formula := .neg (.all 18 (.neg f399))
  let f401 : Formula := .conj f351 f400
  let f402 : Formula := .neg (.all 4 (.neg f401))
  let f403 : Formula := .neg (.conj (.neg f350) (.neg f402))
  let f404 : Formula := .all 5 f403
  let f405 : Formula := .conj f82 f138
  let f406 : Formula := .conj f405 f243
  let f407 : Formula := .conj f406 f348
  let f408 : Formula := .conj f407 f404
  let f409 : Formula := .conj f26 f408
  let f410 : Formula := .neg (.all 21 (.neg f409))
  let f411 : Formula := .neg (.all 20 (.neg f410))
  let f412 : Formula := .neg (.all 19 (.neg f411))
  exact f412

private def evenOldSetExpandedCodeTypes : Nat → Int
  | 1 => 19
  | 2 => 19
  | 3 => 19
  | 4 => 19
  | 5 => 19
  | 6 => 19
  | 7 => 19
  | 8 => 19
  | 9 => 19
  | 10 => 19
  | 11 => 19
  | 12 => 21
  | 13 => 21
  | 14 => 21
  | 15 => 21
  | 16 => 21
  | 17 => 21
  | 18 => 21
  | 19 => 20
  | 20 => 20
  | 21 => 22
  | 22 => 20
  | 23 => 20
  | 24 => 20
  | 25 => 20
  | 26 => 20
  | 27 => 20
  | 28 => 20
  | 29 => 20
  | 30 => 20
  | 31 => 20
  | 32 => 20
  | 33 => 20
  | 34 => 20
  | 35 => 20
  | 36 => 19
  | 37 => 19
  | 38 => 19
  | 39 => 19
  | 40 => 20
  | 41 => 19
  | 42 => 19
  | 43 => 20
  | 44 => 19
  | 45 => 19
  | 46 => 20
  | 47 => 19
  | 48 => 19
  | 49 => 20
  | 50 => 19
  | 51 => 19
  | 52 => 20
  | 53 => 19
  | 54 => 19
  | 55 => 20
  | 56 => 19
  | 57 => 19
  | 58 => 20
  | 59 => 19
  | _ => 0

theorem Formula.evenOldSetExpandedCode_fits :
    (Formula.evenOldSetExpandedCode).fits evenOldSetExpandedCodeTypes := by
  decide

theorem Formula.evenOldSetExpandedCode_stratified :
    (Formula.evenOldSetExpandedCode).Stratified := by
  exact ⟨evenOldSetExpandedCodeTypes, Formula.evenOldSetExpandedCode_fits⟩

def Formula.oddOldSetExpandedCode : Formula := by
  let f1 : Formula := .mem 40 1
  let f2 : Formula := .neg f1
  let f3 : Formula := .eq 40 39
  let f4 : Formula := .neg (.conj (.neg f2) (.neg f3))
  let f5 : Formula := .eq 40 39
  let f6 : Formula := .neg f5
  let f7 : Formula := .mem 40 1
  let f8 : Formula := .neg (.conj (.neg f6) (.neg f7))
  let f9 : Formula := .conj f4 f8
  let f10 : Formula := .all 40 f9
  let f11 : Formula := .neg (.all 39 (.neg f10))
  let f12 : Formula := .mem 62 1
  let f13 : Formula := .neg f12
  let f14 : Formula := .mem 62 35
  let f15 : Formula := .mem 62 36
  let f16 : Formula := .eq 62 38
  let f17 : Formula := .neg (.conj (.neg f14) (.neg f15))
  let f18 : Formula := .neg (.conj (.neg f17) (.neg f16))
  let f19 : Formula := .neg (.conj (.neg f13) (.neg f18))
  let f20 : Formula := .mem 62 35
  let f21 : Formula := .mem 62 36
  let f22 : Formula := .eq 62 38
  let f23 : Formula := .neg (.conj (.neg f20) (.neg f21))
  let f24 : Formula := .neg (.conj (.neg f23) (.neg f22))
  let f25 : Formula := .neg f24
  let f26 : Formula := .mem 62 1
  let f27 : Formula := .neg (.conj (.neg f25) (.neg f26))
  let f28 : Formula := .conj f19 f27
  let f29 : Formula := .all 62 f28
  let f30 : Formula := .mem 11 35
  let f31 : Formula := .mem 11 36
  let f32 : Formula := .conj f30 f31
  let f33 : Formula := .neg f32
  let f34 : Formula := .all 11 f33
  let f35 : Formula := .mem 33 35
  let f36 : Formula := .neg (.all 33 (.neg f35))
  let f37 : Formula := .mem 34 36
  let f38 : Formula := .neg (.all 34 (.neg f37))
  let f39 : Formula := .mem 38 1
  let f40 : Formula := .mem 38 35
  let f41 : Formula := .neg f40
  let f42 : Formula := .mem 38 36
  let f43 : Formula := .neg f42
  let f44 : Formula := .conj f29 f34
  let f45 : Formula := .conj f44 f36
  let f46 : Formula := .conj f45 f38
  let f47 : Formula := .conj f46 f39
  let f48 : Formula := .conj f47 f41
  let f49 : Formula := .conj f48 f43
  let f50 : Formula := .mem 41 19
  let f51 : Formula := .neg f50
  let f52 : Formula := .eq 41 9
  let f53 : Formula := .eq 41 9
  let f54 : Formula := .neg (.conj (.neg f52) (.neg f53))
  let f55 : Formula := .neg (.conj (.neg f51) (.neg f54))
  let f56 : Formula := .eq 41 9
  let f57 : Formula := .eq 41 9
  let f58 : Formula := .neg (.conj (.neg f56) (.neg f57))
  let f59 : Formula := .neg f58
  let f60 : Formula := .mem 41 19
  let f61 : Formula := .neg (.conj (.neg f59) (.neg f60))
  let f62 : Formula := .conj f55 f61
  let f63 : Formula := .all 41 f62
  let f64 : Formula := .mem 42 26
  let f65 : Formula := .neg f64
  let f66 : Formula := .eq 42 9
  let f67 : Formula := .eq 42 10
  let f68 : Formula := .neg (.conj (.neg f66) (.neg f67))
  let f69 : Formula := .neg (.conj (.neg f65) (.neg f68))
  let f70 : Formula := .eq 42 9
  let f71 : Formula := .eq 42 10
  let f72 : Formula := .neg (.conj (.neg f70) (.neg f71))
  let f73 : Formula := .neg f72
  let f74 : Formula := .mem 42 26
  let f75 : Formula := .neg (.conj (.neg f73) (.neg f74))
  let f76 : Formula := .conj f69 f75
  let f77 : Formula := .all 42 f76
  let f78 : Formula := .mem 43 12
  let f79 : Formula := .neg f78
  let f80 : Formula := .eq 43 19
  let f81 : Formula := .eq 43 26
  let f82 : Formula := .neg (.conj (.neg f80) (.neg f81))
  let f83 : Formula := .neg (.conj (.neg f79) (.neg f82))
  let f84 : Formula := .eq 43 19
  let f85 : Formula := .eq 43 26
  let f86 : Formula := .neg (.conj (.neg f84) (.neg f85))
  let f87 : Formula := .neg f86
  let f88 : Formula := .mem 43 12
  let f89 : Formula := .neg (.conj (.neg f87) (.neg f88))
  let f90 : Formula := .conj f83 f89
  let f91 : Formula := .all 43 f90
  let f92 : Formula := .conj f63 f77
  let f93 : Formula := .conj f92 f91
  let f94 : Formula := .neg (.all 26 (.neg f93))
  let f95 : Formula := .neg (.all 19 (.neg f94))
  let f96 : Formula := .mem 12 37
  let f97 : Formula := .conj f95 f96
  let f98 : Formula := .neg (.all 12 (.neg f97))
  let f99 : Formula := .neg f98
  let f100 : Formula := .mem 9 35
  let f101 : Formula := .mem 10 36
  let f102 : Formula := .conj f100 f101
  let f103 : Formula := .neg (.conj (.neg f99) (.neg f102))
  let f104 : Formula := .all 10 f103
  let f105 : Formula := .all 9 f104
  let f106 : Formula := .mem 6 35
  let f107 : Formula := .neg f106
  let f108 : Formula := .mem 7 36
  let f109 : Formula := .mem 44 20
  let f110 : Formula := .neg f109
  let f111 : Formula := .eq 44 6
  let f112 : Formula := .eq 44 6
  let f113 : Formula := .neg (.conj (.neg f111) (.neg f112))
  let f114 : Formula := .neg (.conj (.neg f110) (.neg f113))
  let f115 : Formula := .eq 44 6
  let f116 : Formula := .eq 44 6
  let f117 : Formula := .neg (.conj (.neg f115) (.neg f116))
  let f118 : Formula := .neg f117
  let f119 : Formula := .mem 44 20
  let f120 : Formula := .neg (.conj (.neg f118) (.neg f119))
  let f121 : Formula := .conj f114 f120
  let f122 : Formula := .all 44 f121
  let f123 : Formula := .mem 45 27
  let f124 : Formula := .neg f123
  let f125 : Formula := .eq 45 6
  let f126 : Formula := .eq 45 7
  let f127 : Formula := .neg (.conj (.neg f125) (.neg f126))
  let f128 : Formula := .neg (.conj (.neg f124) (.neg f127))
  let f129 : Formula := .eq 45 6
  let f130 : Formula := .eq 45 7
  let f131 : Formula := .neg (.conj (.neg f129) (.neg f130))
  let f132 : Formula := .neg f131
  let f133 : Formula := .mem 45 27
  let f134 : Formula := .neg (.conj (.neg f132) (.neg f133))
  let f135 : Formula := .conj f128 f134
  let f136 : Formula := .all 45 f135
  let f137 : Formula := .mem 46 13
  let f138 : Formula := .neg f137
  let f139 : Formula := .eq 46 20
  let f140 : Formula := .eq 46 27
  let f141 : Formula := .neg (.conj (.neg f139) (.neg f140))
  let f142 : Formula := .neg (.conj (.neg f138) (.neg f141))
  let f143 : Formula := .eq 46 20
  let f144 : Formula := .eq 46 27
  let f145 : Formula := .neg (.conj (.neg f143) (.neg f144))
  let f146 : Formula := .neg f145
  let f147 : Formula := .mem 46 13
  let f148 : Formula := .neg (.conj (.neg f146) (.neg f147))
  let f149 : Formula := .conj f142 f148
  let f150 : Formula := .all 46 f149
  let f151 : Formula := .conj f122 f136
  let f152 : Formula := .conj f151 f150
  let f153 : Formula := .neg (.all 27 (.neg f152))
  let f154 : Formula := .neg (.all 20 (.neg f153))
  let f155 : Formula := .mem 13 37
  let f156 : Formula := .conj f154 f155
  let f157 : Formula := .neg (.all 13 (.neg f156))
  let f158 : Formula := .conj f108 f157
  let f159 : Formula := .neg (.all 7 (.neg f158))
  let f160 : Formula := .neg (.conj (.neg f107) (.neg f159))
  let f161 : Formula := .all 6 f160
  let f162 : Formula := .mem 47 21
  let f163 : Formula := .neg f162
  let f164 : Formula := .eq 47 6
  let f165 : Formula := .eq 47 6
  let f166 : Formula := .neg (.conj (.neg f164) (.neg f165))
  let f167 : Formula := .neg (.conj (.neg f163) (.neg f166))
  let f168 : Formula := .eq 47 6
  let f169 : Formula := .eq 47 6
  let f170 : Formula := .neg (.conj (.neg f168) (.neg f169))
  let f171 : Formula := .neg f170
  let f172 : Formula := .mem 47 21
  let f173 : Formula := .neg (.conj (.neg f171) (.neg f172))
  let f174 : Formula := .conj f167 f173
  let f175 : Formula := .all 47 f174
  let f176 : Formula := .mem 48 28
  let f177 : Formula := .neg f176
  let f178 : Formula := .eq 48 6
  let f179 : Formula := .eq 48 7
  let f180 : Formula := .neg (.conj (.neg f178) (.neg f179))
  let f181 : Formula := .neg (.conj (.neg f177) (.neg f180))
  let f182 : Formula := .eq 48 6
  let f183 : Formula := .eq 48 7
  let f184 : Formula := .neg (.conj (.neg f182) (.neg f183))
  let f185 : Formula := .neg f184
  let f186 : Formula := .mem 48 28
  let f187 : Formula := .neg (.conj (.neg f185) (.neg f186))
  let f188 : Formula := .conj f181 f187
  let f189 : Formula := .all 48 f188
  let f190 : Formula := .mem 49 14
  let f191 : Formula := .neg f190
  let f192 : Formula := .eq 49 21
  let f193 : Formula := .eq 49 28
  let f194 : Formula := .neg (.conj (.neg f192) (.neg f193))
  let f195 : Formula := .neg (.conj (.neg f191) (.neg f194))
  let f196 : Formula := .eq 49 21
  let f197 : Formula := .eq 49 28
  let f198 : Formula := .neg (.conj (.neg f196) (.neg f197))
  let f199 : Formula := .neg f198
  let f200 : Formula := .mem 49 14
  let f201 : Formula := .neg (.conj (.neg f199) (.neg f200))
  let f202 : Formula := .conj f195 f201
  let f203 : Formula := .all 49 f202
  let f204 : Formula := .conj f175 f189
  let f205 : Formula := .conj f204 f203
  let f206 : Formula := .neg (.all 28 (.neg f205))
  let f207 : Formula := .neg (.all 21 (.neg f206))
  let f208 : Formula := .mem 14 37
  let f209 : Formula := .conj f207 f208
  let f210 : Formula := .neg (.all 14 (.neg f209))
  let f211 : Formula := .mem 50 22
  let f212 : Formula := .neg f211
  let f213 : Formula := .eq 50 6
  let f214 : Formula := .eq 50 6
  let f215 : Formula := .neg (.conj (.neg f213) (.neg f214))
  let f216 : Formula := .neg (.conj (.neg f212) (.neg f215))
  let f217 : Formula := .eq 50 6
  let f218 : Formula := .eq 50 6
  let f219 : Formula := .neg (.conj (.neg f217) (.neg f218))
  let f220 : Formula := .neg f219
  let f221 : Formula := .mem 50 22
  let f222 : Formula := .neg (.conj (.neg f220) (.neg f221))
  let f223 : Formula := .conj f216 f222
  let f224 : Formula := .all 50 f223
  let f225 : Formula := .mem 51 29
  let f226 : Formula := .neg f225
  let f227 : Formula := .eq 51 6
  let f228 : Formula := .eq 51 8
  let f229 : Formula := .neg (.conj (.neg f227) (.neg f228))
  let f230 : Formula := .neg (.conj (.neg f226) (.neg f229))
  let f231 : Formula := .eq 51 6
  let f232 : Formula := .eq 51 8
  let f233 : Formula := .neg (.conj (.neg f231) (.neg f232))
  let f234 : Formula := .neg f233
  let f235 : Formula := .mem 51 29
  let f236 : Formula := .neg (.conj (.neg f234) (.neg f235))
  let f237 : Formula := .conj f230 f236
  let f238 : Formula := .all 51 f237
  let f239 : Formula := .mem 52 15
  let f240 : Formula := .neg f239
  let f241 : Formula := .eq 52 22
  let f242 : Formula := .eq 52 29
  let f243 : Formula := .neg (.conj (.neg f241) (.neg f242))
  let f244 : Formula := .neg (.conj (.neg f240) (.neg f243))
  let f245 : Formula := .eq 52 22
  let f246 : Formula := .eq 52 29
  let f247 : Formula := .neg (.conj (.neg f245) (.neg f246))
  let f248 : Formula := .neg f247
  let f249 : Formula := .mem 52 15
  let f250 : Formula := .neg (.conj (.neg f248) (.neg f249))
  let f251 : Formula := .conj f244 f250
  let f252 : Formula := .all 52 f251
  let f253 : Formula := .conj f224 f238
  let f254 : Formula := .conj f253 f252
  let f255 : Formula := .neg (.all 29 (.neg f254))
  let f256 : Formula := .neg (.all 22 (.neg f255))
  let f257 : Formula := .mem 15 37
  let f258 : Formula := .conj f256 f257
  let f259 : Formula := .neg (.all 15 (.neg f258))
  let f260 : Formula := .conj f210 f259
  let f261 : Formula := .neg f260
  let f262 : Formula := .eq 7 8
  let f263 : Formula := .neg (.conj (.neg f261) (.neg f262))
  let f264 : Formula := .all 8 f263
  let f265 : Formula := .all 7 f264
  let f266 : Formula := .all 6 f265
  let f267 : Formula := .mem 53 23
  let f268 : Formula := .neg f267
  let f269 : Formula := .eq 53 1
  let f270 : Formula := .eq 53 1
  let f271 : Formula := .neg (.conj (.neg f269) (.neg f270))
  let f272 : Formula := .neg (.conj (.neg f268) (.neg f271))
  let f273 : Formula := .eq 53 1
  let f274 : Formula := .eq 53 1
  let f275 : Formula := .neg (.conj (.neg f273) (.neg f274))
  let f276 : Formula := .neg f275
  let f277 : Formula := .mem 53 23
  let f278 : Formula := .neg (.conj (.neg f276) (.neg f277))
  let f279 : Formula := .conj f272 f278
  let f280 : Formula := .all 53 f279
  let f281 : Formula := .mem 54 30
  let f282 : Formula := .neg f281
  let f283 : Formula := .eq 54 1
  let f284 : Formula := .eq 54 3
  let f285 : Formula := .neg (.conj (.neg f283) (.neg f284))
  let f286 : Formula := .neg (.conj (.neg f282) (.neg f285))
  let f287 : Formula := .eq 54 1
  let f288 : Formula := .eq 54 3
  let f289 : Formula := .neg (.conj (.neg f287) (.neg f288))
  let f290 : Formula := .neg f289
  let f291 : Formula := .mem 54 30
  let f292 : Formula := .neg (.conj (.neg f290) (.neg f291))
  let f293 : Formula := .conj f286 f292
  let f294 : Formula := .all 54 f293
  let f295 : Formula := .mem 55 16
  let f296 : Formula := .neg f295
  let f297 : Formula := .eq 55 23
  let f298 : Formula := .eq 55 30
  let f299 : Formula := .neg (.conj (.neg f297) (.neg f298))
  let f300 : Formula := .neg (.conj (.neg f296) (.neg f299))
  let f301 : Formula := .eq 55 23
  let f302 : Formula := .eq 55 30
  let f303 : Formula := .neg (.conj (.neg f301) (.neg f302))
  let f304 : Formula := .neg f303
  let f305 : Formula := .mem 55 16
  let f306 : Formula := .neg (.conj (.neg f304) (.neg f305))
  let f307 : Formula := .conj f300 f306
  let f308 : Formula := .all 55 f307
  let f309 : Formula := .conj f280 f294
  let f310 : Formula := .conj f309 f308
  let f311 : Formula := .neg (.all 30 (.neg f310))
  let f312 : Formula := .neg (.all 23 (.neg f311))
  let f313 : Formula := .mem 16 37
  let f314 : Formula := .conj f312 f313
  let f315 : Formula := .neg (.all 16 (.neg f314))
  let f316 : Formula := .mem 56 24
  let f317 : Formula := .neg f316
  let f318 : Formula := .eq 56 2
  let f319 : Formula := .eq 56 2
  let f320 : Formula := .neg (.conj (.neg f318) (.neg f319))
  let f321 : Formula := .neg (.conj (.neg f317) (.neg f320))
  let f322 : Formula := .eq 56 2
  let f323 : Formula := .eq 56 2
  let f324 : Formula := .neg (.conj (.neg f322) (.neg f323))
  let f325 : Formula := .neg f324
  let f326 : Formula := .mem 56 24
  let f327 : Formula := .neg (.conj (.neg f325) (.neg f326))
  let f328 : Formula := .conj f321 f327
  let f329 : Formula := .all 56 f328
  let f330 : Formula := .mem 57 31
  let f331 : Formula := .neg f330
  let f332 : Formula := .eq 57 2
  let f333 : Formula := .eq 57 3
  let f334 : Formula := .neg (.conj (.neg f332) (.neg f333))
  let f335 : Formula := .neg (.conj (.neg f331) (.neg f334))
  let f336 : Formula := .eq 57 2
  let f337 : Formula := .eq 57 3
  let f338 : Formula := .neg (.conj (.neg f336) (.neg f337))
  let f339 : Formula := .neg f338
  let f340 : Formula := .mem 57 31
  let f341 : Formula := .neg (.conj (.neg f339) (.neg f340))
  let f342 : Formula := .conj f335 f341
  let f343 : Formula := .all 57 f342
  let f344 : Formula := .mem 58 17
  let f345 : Formula := .neg f344
  let f346 : Formula := .eq 58 24
  let f347 : Formula := .eq 58 31
  let f348 : Formula := .neg (.conj (.neg f346) (.neg f347))
  let f349 : Formula := .neg (.conj (.neg f345) (.neg f348))
  let f350 : Formula := .eq 58 24
  let f351 : Formula := .eq 58 31
  let f352 : Formula := .neg (.conj (.neg f350) (.neg f351))
  let f353 : Formula := .neg f352
  let f354 : Formula := .mem 58 17
  let f355 : Formula := .neg (.conj (.neg f353) (.neg f354))
  let f356 : Formula := .conj f349 f355
  let f357 : Formula := .all 58 f356
  let f358 : Formula := .conj f329 f343
  let f359 : Formula := .conj f358 f357
  let f360 : Formula := .neg (.all 31 (.neg f359))
  let f361 : Formula := .neg (.all 24 (.neg f360))
  let f362 : Formula := .mem 17 37
  let f363 : Formula := .conj f361 f362
  let f364 : Formula := .neg (.all 17 (.neg f363))
  let f365 : Formula := .conj f315 f364
  let f366 : Formula := .neg f365
  let f367 : Formula := .eq 1 2
  let f368 : Formula := .neg (.conj (.neg f366) (.neg f367))
  let f369 : Formula := .all 3 f368
  let f370 : Formula := .all 2 f369
  let f371 : Formula := .all 1 f370
  let f372 : Formula := .mem 5 36
  let f373 : Formula := .neg f372
  let f374 : Formula := .mem 4 35
  let f375 : Formula := .mem 59 25
  let f376 : Formula := .neg f375
  let f377 : Formula := .eq 59 4
  let f378 : Formula := .eq 59 4
  let f379 : Formula := .neg (.conj (.neg f377) (.neg f378))
  let f380 : Formula := .neg (.conj (.neg f376) (.neg f379))
  let f381 : Formula := .eq 59 4
  let f382 : Formula := .eq 59 4
  let f383 : Formula := .neg (.conj (.neg f381) (.neg f382))
  let f384 : Formula := .neg f383
  let f385 : Formula := .mem 59 25
  let f386 : Formula := .neg (.conj (.neg f384) (.neg f385))
  let f387 : Formula := .conj f380 f386
  let f388 : Formula := .all 59 f387
  let f389 : Formula := .mem 60 32
  let f390 : Formula := .neg f389
  let f391 : Formula := .eq 60 4
  let f392 : Formula := .eq 60 5
  let f393 : Formula := .neg (.conj (.neg f391) (.neg f392))
  let f394 : Formula := .neg (.conj (.neg f390) (.neg f393))
  let f395 : Formula := .eq 60 4
  let f396 : Formula := .eq 60 5
  let f397 : Formula := .neg (.conj (.neg f395) (.neg f396))
  let f398 : Formula := .neg f397
  let f399 : Formula := .mem 60 32
  let f400 : Formula := .neg (.conj (.neg f398) (.neg f399))
  let f401 : Formula := .conj f394 f400
  let f402 : Formula := .all 60 f401
  let f403 : Formula := .mem 61 18
  let f404 : Formula := .neg f403
  let f405 : Formula := .eq 61 25
  let f406 : Formula := .eq 61 32
  let f407 : Formula := .neg (.conj (.neg f405) (.neg f406))
  let f408 : Formula := .neg (.conj (.neg f404) (.neg f407))
  let f409 : Formula := .eq 61 25
  let f410 : Formula := .eq 61 32
  let f411 : Formula := .neg (.conj (.neg f409) (.neg f410))
  let f412 : Formula := .neg f411
  let f413 : Formula := .mem 61 18
  let f414 : Formula := .neg (.conj (.neg f412) (.neg f413))
  let f415 : Formula := .conj f408 f414
  let f416 : Formula := .all 61 f415
  let f417 : Formula := .conj f388 f402
  let f418 : Formula := .conj f417 f416
  let f419 : Formula := .neg (.all 32 (.neg f418))
  let f420 : Formula := .neg (.all 25 (.neg f419))
  let f421 : Formula := .mem 18 37
  let f422 : Formula := .conj f420 f421
  let f423 : Formula := .neg (.all 18 (.neg f422))
  let f424 : Formula := .conj f374 f423
  let f425 : Formula := .neg (.all 4 (.neg f424))
  let f426 : Formula := .neg (.conj (.neg f373) (.neg f425))
  let f427 : Formula := .all 5 f426
  let f428 : Formula := .conj f105 f161
  let f429 : Formula := .conj f428 f266
  let f430 : Formula := .conj f429 f371
  let f431 : Formula := .conj f430 f427
  let f432 : Formula := .conj f49 f431
  let f433 : Formula := .neg (.all 38 (.neg f432))
  let f434 : Formula := .neg (.all 37 (.neg f433))
  let f435 : Formula := .neg (.all 36 (.neg f434))
  let f436 : Formula := .neg (.all 35 (.neg f435))
  let f437 : Formula := .neg (.conj (.neg f11) (.neg f436))
  exact f437

private def oddOldSetExpandedCodeTypes : Nat → Int
  | 1 => 19
  | 2 => 19
  | 3 => 19
  | 4 => 19
  | 5 => 19
  | 6 => 19
  | 7 => 19
  | 8 => 19
  | 9 => 19
  | 10 => 19
  | 11 => 19
  | 12 => 21
  | 13 => 21
  | 14 => 21
  | 15 => 21
  | 16 => 21
  | 17 => 21
  | 18 => 21
  | 19 => 20
  | 20 => 20
  | 21 => 20
  | 22 => 20
  | 23 => 20
  | 24 => 20
  | 25 => 20
  | 26 => 20
  | 27 => 20
  | 28 => 20
  | 29 => 20
  | 30 => 20
  | 31 => 20
  | 32 => 20
  | 33 => 19
  | 34 => 19
  | 35 => 20
  | 36 => 20
  | 37 => 22
  | 38 => 19
  | 39 => 19
  | 40 => 19
  | 41 => 19
  | 42 => 19
  | 43 => 20
  | 44 => 19
  | 45 => 19
  | 46 => 20
  | 47 => 19
  | 48 => 19
  | 49 => 20
  | 50 => 19
  | 51 => 19
  | 52 => 20
  | 53 => 19
  | 54 => 19
  | 55 => 20
  | 56 => 19
  | 57 => 19
  | 58 => 20
  | 59 => 19
  | 60 => 19
  | 61 => 20
  | 62 => 19
  | _ => 0

theorem Formula.oddOldSetExpandedCode_fits :
    (Formula.oddOldSetExpandedCode).fits oddOldSetExpandedCodeTypes := by
  decide

theorem Formula.oddOldSetExpandedCode_stratified :
    (Formula.oddOldSetExpandedCode).Stratified := by
  exact ⟨oddOldSetExpandedCodeTypes, Formula.oddOldSetExpandedCode_fits⟩

def Formula.parityBadEndpointExpandedCode : Formula := by
  let f1 : Formula := .mem 0 1
  let f2 : Formula := .mem 58 129
  let f3 : Formula := .neg f2
  let f4 : Formula := .mem 58 1
  let f5 : Formula := .eq 58 0
  let f6 : Formula := .mem 84 43
  let f7 : Formula := .neg f6
  let f8 : Formula := .eq 84 58
  let f9 : Formula := .eq 84 58
  let f10 : Formula := .neg (.conj (.neg f8) (.neg f9))
  let f11 : Formula := .neg (.conj (.neg f7) (.neg f10))
  let f12 : Formula := .eq 84 58
  let f13 : Formula := .eq 84 58
  let f14 : Formula := .neg (.conj (.neg f12) (.neg f13))
  let f15 : Formula := .neg f14
  let f16 : Formula := .mem 84 43
  let f17 : Formula := .neg (.conj (.neg f15) (.neg f16))
  let f18 : Formula := .conj f11 f17
  let f19 : Formula := .all 84 f18
  let f20 : Formula := .mem 85 59
  let f21 : Formula := .neg f20
  let f22 : Formula := .eq 85 58
  let f23 : Formula := .eq 85 0
  let f24 : Formula := .neg (.conj (.neg f22) (.neg f23))
  let f25 : Formula := .neg (.conj (.neg f21) (.neg f24))
  let f26 : Formula := .eq 85 58
  let f27 : Formula := .eq 85 0
  let f28 : Formula := .neg (.conj (.neg f26) (.neg f27))
  let f29 : Formula := .neg f28
  let f30 : Formula := .mem 85 59
  let f31 : Formula := .neg (.conj (.neg f29) (.neg f30))
  let f32 : Formula := .conj f25 f31
  let f33 : Formula := .all 85 f32
  let f34 : Formula := .mem 86 25
  let f35 : Formula := .neg f34
  let f36 : Formula := .eq 86 43
  let f37 : Formula := .eq 86 59
  let f38 : Formula := .neg (.conj (.neg f36) (.neg f37))
  let f39 : Formula := .neg (.conj (.neg f35) (.neg f38))
  let f40 : Formula := .eq 86 43
  let f41 : Formula := .eq 86 59
  let f42 : Formula := .neg (.conj (.neg f40) (.neg f41))
  let f43 : Formula := .neg f42
  let f44 : Formula := .mem 86 25
  let f45 : Formula := .neg (.conj (.neg f43) (.neg f44))
  let f46 : Formula := .conj f39 f45
  let f47 : Formula := .all 86 f46
  let f48 : Formula := .conj f19 f33
  let f49 : Formula := .conj f48 f47
  let f50 : Formula := .neg (.all 59 (.neg f49))
  let f51 : Formula := .neg (.all 43 (.neg f50))
  let f52 : Formula := .mem 25 2
  let f53 : Formula := .conj f51 f52
  let f54 : Formula := .neg (.all 25 (.neg f53))
  let f55 : Formula := .neg (.conj (.neg f5) (.neg f54))
  let f56 : Formula := .conj f4 f55
  let f57 : Formula := .neg (.conj (.neg f3) (.neg f56))
  let f58 : Formula := .mem 58 1
  let f59 : Formula := .eq 58 0
  let f60 : Formula := .mem 84 43
  let f61 : Formula := .neg f60
  let f62 : Formula := .eq 84 58
  let f63 : Formula := .eq 84 58
  let f64 : Formula := .neg (.conj (.neg f62) (.neg f63))
  let f65 : Formula := .neg (.conj (.neg f61) (.neg f64))
  let f66 : Formula := .eq 84 58
  let f67 : Formula := .eq 84 58
  let f68 : Formula := .neg (.conj (.neg f66) (.neg f67))
  let f69 : Formula := .neg f68
  let f70 : Formula := .mem 84 43
  let f71 : Formula := .neg (.conj (.neg f69) (.neg f70))
  let f72 : Formula := .conj f65 f71
  let f73 : Formula := .all 84 f72
  let f74 : Formula := .mem 85 59
  let f75 : Formula := .neg f74
  let f76 : Formula := .eq 85 58
  let f77 : Formula := .eq 85 0
  let f78 : Formula := .neg (.conj (.neg f76) (.neg f77))
  let f79 : Formula := .neg (.conj (.neg f75) (.neg f78))
  let f80 : Formula := .eq 85 58
  let f81 : Formula := .eq 85 0
  let f82 : Formula := .neg (.conj (.neg f80) (.neg f81))
  let f83 : Formula := .neg f82
  let f84 : Formula := .mem 85 59
  let f85 : Formula := .neg (.conj (.neg f83) (.neg f84))
  let f86 : Formula := .conj f79 f85
  let f87 : Formula := .all 85 f86
  let f88 : Formula := .mem 86 25
  let f89 : Formula := .neg f88
  let f90 : Formula := .eq 86 43
  let f91 : Formula := .eq 86 59
  let f92 : Formula := .neg (.conj (.neg f90) (.neg f91))
  let f93 : Formula := .neg (.conj (.neg f89) (.neg f92))
  let f94 : Formula := .eq 86 43
  let f95 : Formula := .eq 86 59
  let f96 : Formula := .neg (.conj (.neg f94) (.neg f95))
  let f97 : Formula := .neg f96
  let f98 : Formula := .mem 86 25
  let f99 : Formula := .neg (.conj (.neg f97) (.neg f98))
  let f100 : Formula := .conj f93 f99
  let f101 : Formula := .all 86 f100
  let f102 : Formula := .conj f73 f87
  let f103 : Formula := .conj f102 f101
  let f104 : Formula := .neg (.all 59 (.neg f103))
  let f105 : Formula := .neg (.all 43 (.neg f104))
  let f106 : Formula := .mem 25 2
  let f107 : Formula := .conj f105 f106
  let f108 : Formula := .neg (.all 25 (.neg f107))
  let f109 : Formula := .neg (.conj (.neg f59) (.neg f108))
  let f110 : Formula := .conj f58 f109
  let f111 : Formula := .neg f110
  let f112 : Formula := .mem 58 129
  let f113 : Formula := .neg (.conj (.neg f111) (.neg f112))
  let f114 : Formula := .conj f57 f113
  let f115 : Formula := .all 58 f114
  let f116 : Formula := .mem 130 129
  let f117 : Formula := .neg f116
  let f118 : Formula := .mem 130 40
  let f119 : Formula := .mem 130 41
  let f120 : Formula := .neg (.conj (.neg f118) (.neg f119))
  let f121 : Formula := .neg (.conj (.neg f117) (.neg f120))
  let f122 : Formula := .mem 130 40
  let f123 : Formula := .mem 130 41
  let f124 : Formula := .neg (.conj (.neg f122) (.neg f123))
  let f125 : Formula := .neg f124
  let f126 : Formula := .mem 130 129
  let f127 : Formula := .neg (.conj (.neg f125) (.neg f126))
  let f128 : Formula := .conj f121 f127
  let f129 : Formula := .all 130 f128
  let f130 : Formula := .mem 23 40
  let f131 : Formula := .mem 23 41
  let f132 : Formula := .conj f130 f131
  let f133 : Formula := .neg f132
  let f134 : Formula := .all 23 f133
  let f135 : Formula := .mem 74 40
  let f136 : Formula := .neg (.all 74 (.neg f135))
  let f137 : Formula := .mem 75 41
  let f138 : Formula := .neg (.all 75 (.neg f137))
  let f139 : Formula := .conj f129 f134
  let f140 : Formula := .conj f139 f136
  let f141 : Formula := .conj f140 f138
  let f142 : Formula := .mem 87 44
  let f143 : Formula := .neg f142
  let f144 : Formula := .eq 87 19
  let f145 : Formula := .eq 87 19
  let f146 : Formula := .neg (.conj (.neg f144) (.neg f145))
  let f147 : Formula := .neg (.conj (.neg f143) (.neg f146))
  let f148 : Formula := .eq 87 19
  let f149 : Formula := .eq 87 19
  let f150 : Formula := .neg (.conj (.neg f148) (.neg f149))
  let f151 : Formula := .neg f150
  let f152 : Formula := .mem 87 44
  let f153 : Formula := .neg (.conj (.neg f151) (.neg f152))
  let f154 : Formula := .conj f147 f153
  let f155 : Formula := .all 87 f154
  let f156 : Formula := .mem 88 60
  let f157 : Formula := .neg f156
  let f158 : Formula := .eq 88 19
  let f159 : Formula := .eq 88 21
  let f160 : Formula := .neg (.conj (.neg f158) (.neg f159))
  let f161 : Formula := .neg (.conj (.neg f157) (.neg f160))
  let f162 : Formula := .eq 88 19
  let f163 : Formula := .eq 88 21
  let f164 : Formula := .neg (.conj (.neg f162) (.neg f163))
  let f165 : Formula := .neg f164
  let f166 : Formula := .mem 88 60
  let f167 : Formula := .neg (.conj (.neg f165) (.neg f166))
  let f168 : Formula := .conj f161 f167
  let f169 : Formula := .all 88 f168
  let f170 : Formula := .mem 89 26
  let f171 : Formula := .neg f170
  let f172 : Formula := .eq 89 44
  let f173 : Formula := .eq 89 60
  let f174 : Formula := .neg (.conj (.neg f172) (.neg f173))
  let f175 : Formula := .neg (.conj (.neg f171) (.neg f174))
  let f176 : Formula := .eq 89 44
  let f177 : Formula := .eq 89 60
  let f178 : Formula := .neg (.conj (.neg f176) (.neg f177))
  let f179 : Formula := .neg f178
  let f180 : Formula := .mem 89 26
  let f181 : Formula := .neg (.conj (.neg f179) (.neg f180))
  let f182 : Formula := .conj f175 f181
  let f183 : Formula := .all 89 f182
  let f184 : Formula := .conj f155 f169
  let f185 : Formula := .conj f184 f183
  let f186 : Formula := .neg (.all 60 (.neg f185))
  let f187 : Formula := .neg (.all 44 (.neg f186))
  let f188 : Formula := .mem 26 42
  let f189 : Formula := .conj f187 f188
  let f190 : Formula := .neg (.all 26 (.neg f189))
  let f191 : Formula := .neg f190
  let f192 : Formula := .mem 19 40
  let f193 : Formula := .mem 21 41
  let f194 : Formula := .conj f192 f193
  let f195 : Formula := .neg (.conj (.neg f191) (.neg f194))
  let f196 : Formula := .all 21 f195
  let f197 : Formula := .all 19 f196
  let f198 : Formula := .mem 13 40
  let f199 : Formula := .neg f198
  let f200 : Formula := .mem 15 41
  let f201 : Formula := .mem 90 45
  let f202 : Formula := .neg f201
  let f203 : Formula := .eq 90 13
  let f204 : Formula := .eq 90 13
  let f205 : Formula := .neg (.conj (.neg f203) (.neg f204))
  let f206 : Formula := .neg (.conj (.neg f202) (.neg f205))
  let f207 : Formula := .eq 90 13
  let f208 : Formula := .eq 90 13
  let f209 : Formula := .neg (.conj (.neg f207) (.neg f208))
  let f210 : Formula := .neg f209
  let f211 : Formula := .mem 90 45
  let f212 : Formula := .neg (.conj (.neg f210) (.neg f211))
  let f213 : Formula := .conj f206 f212
  let f214 : Formula := .all 90 f213
  let f215 : Formula := .mem 91 61
  let f216 : Formula := .neg f215
  let f217 : Formula := .eq 91 13
  let f218 : Formula := .eq 91 15
  let f219 : Formula := .neg (.conj (.neg f217) (.neg f218))
  let f220 : Formula := .neg (.conj (.neg f216) (.neg f219))
  let f221 : Formula := .eq 91 13
  let f222 : Formula := .eq 91 15
  let f223 : Formula := .neg (.conj (.neg f221) (.neg f222))
  let f224 : Formula := .neg f223
  let f225 : Formula := .mem 91 61
  let f226 : Formula := .neg (.conj (.neg f224) (.neg f225))
  let f227 : Formula := .conj f220 f226
  let f228 : Formula := .all 91 f227
  let f229 : Formula := .mem 92 27
  let f230 : Formula := .neg f229
  let f231 : Formula := .eq 92 45
  let f232 : Formula := .eq 92 61
  let f233 : Formula := .neg (.conj (.neg f231) (.neg f232))
  let f234 : Formula := .neg (.conj (.neg f230) (.neg f233))
  let f235 : Formula := .eq 92 45
  let f236 : Formula := .eq 92 61
  let f237 : Formula := .neg (.conj (.neg f235) (.neg f236))
  let f238 : Formula := .neg f237
  let f239 : Formula := .mem 92 27
  let f240 : Formula := .neg (.conj (.neg f238) (.neg f239))
  let f241 : Formula := .conj f234 f240
  let f242 : Formula := .all 92 f241
  let f243 : Formula := .conj f214 f228
  let f244 : Formula := .conj f243 f242
  let f245 : Formula := .neg (.all 61 (.neg f244))
  let f246 : Formula := .neg (.all 45 (.neg f245))
  let f247 : Formula := .mem 27 42
  let f248 : Formula := .conj f246 f247
  let f249 : Formula := .neg (.all 27 (.neg f248))
  let f250 : Formula := .conj f200 f249
  let f251 : Formula := .neg (.all 15 (.neg f250))
  let f252 : Formula := .neg (.conj (.neg f199) (.neg f251))
  let f253 : Formula := .all 13 f252
  let f254 : Formula := .mem 93 46
  let f255 : Formula := .neg f254
  let f256 : Formula := .eq 93 13
  let f257 : Formula := .eq 93 13
  let f258 : Formula := .neg (.conj (.neg f256) (.neg f257))
  let f259 : Formula := .neg (.conj (.neg f255) (.neg f258))
  let f260 : Formula := .eq 93 13
  let f261 : Formula := .eq 93 13
  let f262 : Formula := .neg (.conj (.neg f260) (.neg f261))
  let f263 : Formula := .neg f262
  let f264 : Formula := .mem 93 46
  let f265 : Formula := .neg (.conj (.neg f263) (.neg f264))
  let f266 : Formula := .conj f259 f265
  let f267 : Formula := .all 93 f266
  let f268 : Formula := .mem 94 62
  let f269 : Formula := .neg f268
  let f270 : Formula := .eq 94 13
  let f271 : Formula := .eq 94 15
  let f272 : Formula := .neg (.conj (.neg f270) (.neg f271))
  let f273 : Formula := .neg (.conj (.neg f269) (.neg f272))
  let f274 : Formula := .eq 94 13
  let f275 : Formula := .eq 94 15
  let f276 : Formula := .neg (.conj (.neg f274) (.neg f275))
  let f277 : Formula := .neg f276
  let f278 : Formula := .mem 94 62
  let f279 : Formula := .neg (.conj (.neg f277) (.neg f278))
  let f280 : Formula := .conj f273 f279
  let f281 : Formula := .all 94 f280
  let f282 : Formula := .mem 95 28
  let f283 : Formula := .neg f282
  let f284 : Formula := .eq 95 46
  let f285 : Formula := .eq 95 62
  let f286 : Formula := .neg (.conj (.neg f284) (.neg f285))
  let f287 : Formula := .neg (.conj (.neg f283) (.neg f286))
  let f288 : Formula := .eq 95 46
  let f289 : Formula := .eq 95 62
  let f290 : Formula := .neg (.conj (.neg f288) (.neg f289))
  let f291 : Formula := .neg f290
  let f292 : Formula := .mem 95 28
  let f293 : Formula := .neg (.conj (.neg f291) (.neg f292))
  let f294 : Formula := .conj f287 f293
  let f295 : Formula := .all 95 f294
  let f296 : Formula := .conj f267 f281
  let f297 : Formula := .conj f296 f295
  let f298 : Formula := .neg (.all 62 (.neg f297))
  let f299 : Formula := .neg (.all 46 (.neg f298))
  let f300 : Formula := .mem 28 42
  let f301 : Formula := .conj f299 f300
  let f302 : Formula := .neg (.all 28 (.neg f301))
  let f303 : Formula := .mem 96 47
  let f304 : Formula := .neg f303
  let f305 : Formula := .eq 96 13
  let f306 : Formula := .eq 96 13
  let f307 : Formula := .neg (.conj (.neg f305) (.neg f306))
  let f308 : Formula := .neg (.conj (.neg f304) (.neg f307))
  let f309 : Formula := .eq 96 13
  let f310 : Formula := .eq 96 13
  let f311 : Formula := .neg (.conj (.neg f309) (.neg f310))
  let f312 : Formula := .neg f311
  let f313 : Formula := .mem 96 47
  let f314 : Formula := .neg (.conj (.neg f312) (.neg f313))
  let f315 : Formula := .conj f308 f314
  let f316 : Formula := .all 96 f315
  let f317 : Formula := .mem 97 63
  let f318 : Formula := .neg f317
  let f319 : Formula := .eq 97 13
  let f320 : Formula := .eq 97 17
  let f321 : Formula := .neg (.conj (.neg f319) (.neg f320))
  let f322 : Formula := .neg (.conj (.neg f318) (.neg f321))
  let f323 : Formula := .eq 97 13
  let f324 : Formula := .eq 97 17
  let f325 : Formula := .neg (.conj (.neg f323) (.neg f324))
  let f326 : Formula := .neg f325
  let f327 : Formula := .mem 97 63
  let f328 : Formula := .neg (.conj (.neg f326) (.neg f327))
  let f329 : Formula := .conj f322 f328
  let f330 : Formula := .all 97 f329
  let f331 : Formula := .mem 98 29
  let f332 : Formula := .neg f331
  let f333 : Formula := .eq 98 47
  let f334 : Formula := .eq 98 63
  let f335 : Formula := .neg (.conj (.neg f333) (.neg f334))
  let f336 : Formula := .neg (.conj (.neg f332) (.neg f335))
  let f337 : Formula := .eq 98 47
  let f338 : Formula := .eq 98 63
  let f339 : Formula := .neg (.conj (.neg f337) (.neg f338))
  let f340 : Formula := .neg f339
  let f341 : Formula := .mem 98 29
  let f342 : Formula := .neg (.conj (.neg f340) (.neg f341))
  let f343 : Formula := .conj f336 f342
  let f344 : Formula := .all 98 f343
  let f345 : Formula := .conj f316 f330
  let f346 : Formula := .conj f345 f344
  let f347 : Formula := .neg (.all 63 (.neg f346))
  let f348 : Formula := .neg (.all 47 (.neg f347))
  let f349 : Formula := .mem 29 42
  let f350 : Formula := .conj f348 f349
  let f351 : Formula := .neg (.all 29 (.neg f350))
  let f352 : Formula := .conj f302 f351
  let f353 : Formula := .neg f352
  let f354 : Formula := .eq 15 17
  let f355 : Formula := .neg (.conj (.neg f353) (.neg f354))
  let f356 : Formula := .all 17 f355
  let f357 : Formula := .all 15 f356
  let f358 : Formula := .all 13 f357
  let f359 : Formula := .mem 99 48
  let f360 : Formula := .neg f359
  let f361 : Formula := .eq 99 3
  let f362 : Formula := .eq 99 3
  let f363 : Formula := .neg (.conj (.neg f361) (.neg f362))
  let f364 : Formula := .neg (.conj (.neg f360) (.neg f363))
  let f365 : Formula := .eq 99 3
  let f366 : Formula := .eq 99 3
  let f367 : Formula := .neg (.conj (.neg f365) (.neg f366))
  let f368 : Formula := .neg f367
  let f369 : Formula := .mem 99 48
  let f370 : Formula := .neg (.conj (.neg f368) (.neg f369))
  let f371 : Formula := .conj f364 f370
  let f372 : Formula := .all 99 f371
  let f373 : Formula := .mem 100 64
  let f374 : Formula := .neg f373
  let f375 : Formula := .eq 100 3
  let f376 : Formula := .eq 100 7
  let f377 : Formula := .neg (.conj (.neg f375) (.neg f376))
  let f378 : Formula := .neg (.conj (.neg f374) (.neg f377))
  let f379 : Formula := .eq 100 3
  let f380 : Formula := .eq 100 7
  let f381 : Formula := .neg (.conj (.neg f379) (.neg f380))
  let f382 : Formula := .neg f381
  let f383 : Formula := .mem 100 64
  let f384 : Formula := .neg (.conj (.neg f382) (.neg f383))
  let f385 : Formula := .conj f378 f384
  let f386 : Formula := .all 100 f385
  let f387 : Formula := .mem 101 30
  let f388 : Formula := .neg f387
  let f389 : Formula := .eq 101 48
  let f390 : Formula := .eq 101 64
  let f391 : Formula := .neg (.conj (.neg f389) (.neg f390))
  let f392 : Formula := .neg (.conj (.neg f388) (.neg f391))
  let f393 : Formula := .eq 101 48
  let f394 : Formula := .eq 101 64
  let f395 : Formula := .neg (.conj (.neg f393) (.neg f394))
  let f396 : Formula := .neg f395
  let f397 : Formula := .mem 101 30
  let f398 : Formula := .neg (.conj (.neg f396) (.neg f397))
  let f399 : Formula := .conj f392 f398
  let f400 : Formula := .all 101 f399
  let f401 : Formula := .conj f372 f386
  let f402 : Formula := .conj f401 f400
  let f403 : Formula := .neg (.all 64 (.neg f402))
  let f404 : Formula := .neg (.all 48 (.neg f403))
  let f405 : Formula := .mem 30 42
  let f406 : Formula := .conj f404 f405
  let f407 : Formula := .neg (.all 30 (.neg f406))
  let f408 : Formula := .mem 102 49
  let f409 : Formula := .neg f408
  let f410 : Formula := .eq 102 5
  let f411 : Formula := .eq 102 5
  let f412 : Formula := .neg (.conj (.neg f410) (.neg f411))
  let f413 : Formula := .neg (.conj (.neg f409) (.neg f412))
  let f414 : Formula := .eq 102 5
  let f415 : Formula := .eq 102 5
  let f416 : Formula := .neg (.conj (.neg f414) (.neg f415))
  let f417 : Formula := .neg f416
  let f418 : Formula := .mem 102 49
  let f419 : Formula := .neg (.conj (.neg f417) (.neg f418))
  let f420 : Formula := .conj f413 f419
  let f421 : Formula := .all 102 f420
  let f422 : Formula := .mem 103 65
  let f423 : Formula := .neg f422
  let f424 : Formula := .eq 103 5
  let f425 : Formula := .eq 103 7
  let f426 : Formula := .neg (.conj (.neg f424) (.neg f425))
  let f427 : Formula := .neg (.conj (.neg f423) (.neg f426))
  let f428 : Formula := .eq 103 5
  let f429 : Formula := .eq 103 7
  let f430 : Formula := .neg (.conj (.neg f428) (.neg f429))
  let f431 : Formula := .neg f430
  let f432 : Formula := .mem 103 65
  let f433 : Formula := .neg (.conj (.neg f431) (.neg f432))
  let f434 : Formula := .conj f427 f433
  let f435 : Formula := .all 103 f434
  let f436 : Formula := .mem 104 31
  let f437 : Formula := .neg f436
  let f438 : Formula := .eq 104 49
  let f439 : Formula := .eq 104 65
  let f440 : Formula := .neg (.conj (.neg f438) (.neg f439))
  let f441 : Formula := .neg (.conj (.neg f437) (.neg f440))
  let f442 : Formula := .eq 104 49
  let f443 : Formula := .eq 104 65
  let f444 : Formula := .neg (.conj (.neg f442) (.neg f443))
  let f445 : Formula := .neg f444
  let f446 : Formula := .mem 104 31
  let f447 : Formula := .neg (.conj (.neg f445) (.neg f446))
  let f448 : Formula := .conj f441 f447
  let f449 : Formula := .all 104 f448
  let f450 : Formula := .conj f421 f435
  let f451 : Formula := .conj f450 f449
  let f452 : Formula := .neg (.all 65 (.neg f451))
  let f453 : Formula := .neg (.all 49 (.neg f452))
  let f454 : Formula := .mem 31 42
  let f455 : Formula := .conj f453 f454
  let f456 : Formula := .neg (.all 31 (.neg f455))
  let f457 : Formula := .conj f407 f456
  let f458 : Formula := .neg f457
  let f459 : Formula := .eq 3 5
  let f460 : Formula := .neg (.conj (.neg f458) (.neg f459))
  let f461 : Formula := .all 7 f460
  let f462 : Formula := .all 5 f461
  let f463 : Formula := .all 3 f462
  let f464 : Formula := .mem 11 41
  let f465 : Formula := .neg f464
  let f466 : Formula := .mem 9 40
  let f467 : Formula := .mem 105 50
  let f468 : Formula := .neg f467
  let f469 : Formula := .eq 105 9
  let f470 : Formula := .eq 105 9
  let f471 : Formula := .neg (.conj (.neg f469) (.neg f470))
  let f472 : Formula := .neg (.conj (.neg f468) (.neg f471))
  let f473 : Formula := .eq 105 9
  let f474 : Formula := .eq 105 9
  let f475 : Formula := .neg (.conj (.neg f473) (.neg f474))
  let f476 : Formula := .neg f475
  let f477 : Formula := .mem 105 50
  let f478 : Formula := .neg (.conj (.neg f476) (.neg f477))
  let f479 : Formula := .conj f472 f478
  let f480 : Formula := .all 105 f479
  let f481 : Formula := .mem 106 66
  let f482 : Formula := .neg f481
  let f483 : Formula := .eq 106 9
  let f484 : Formula := .eq 106 11
  let f485 : Formula := .neg (.conj (.neg f483) (.neg f484))
  let f486 : Formula := .neg (.conj (.neg f482) (.neg f485))
  let f487 : Formula := .eq 106 9
  let f488 : Formula := .eq 106 11
  let f489 : Formula := .neg (.conj (.neg f487) (.neg f488))
  let f490 : Formula := .neg f489
  let f491 : Formula := .mem 106 66
  let f492 : Formula := .neg (.conj (.neg f490) (.neg f491))
  let f493 : Formula := .conj f486 f492
  let f494 : Formula := .all 106 f493
  let f495 : Formula := .mem 107 32
  let f496 : Formula := .neg f495
  let f497 : Formula := .eq 107 50
  let f498 : Formula := .eq 107 66
  let f499 : Formula := .neg (.conj (.neg f497) (.neg f498))
  let f500 : Formula := .neg (.conj (.neg f496) (.neg f499))
  let f501 : Formula := .eq 107 50
  let f502 : Formula := .eq 107 66
  let f503 : Formula := .neg (.conj (.neg f501) (.neg f502))
  let f504 : Formula := .neg f503
  let f505 : Formula := .mem 107 32
  let f506 : Formula := .neg (.conj (.neg f504) (.neg f505))
  let f507 : Formula := .conj f500 f506
  let f508 : Formula := .all 107 f507
  let f509 : Formula := .conj f480 f494
  let f510 : Formula := .conj f509 f508
  let f511 : Formula := .neg (.all 66 (.neg f510))
  let f512 : Formula := .neg (.all 50 (.neg f511))
  let f513 : Formula := .mem 32 42
  let f514 : Formula := .conj f512 f513
  let f515 : Formula := .neg (.all 32 (.neg f514))
  let f516 : Formula := .conj f466 f515
  let f517 : Formula := .neg (.all 9 (.neg f516))
  let f518 : Formula := .neg (.conj (.neg f465) (.neg f517))
  let f519 : Formula := .all 11 f518
  let f520 : Formula := .conj f197 f253
  let f521 : Formula := .conj f520 f358
  let f522 : Formula := .conj f521 f463
  let f523 : Formula := .conj f522 f519
  let f524 : Formula := .conj f141 f523
  let f525 : Formula := .neg (.all 42 (.neg f524))
  let f526 : Formula := .neg (.all 41 (.neg f525))
  let f527 : Formula := .neg (.all 40 (.neg f526))
  let f528 : Formula := .neg f527
  let f529 : Formula := .mem 83 129
  let f530 : Formula := .neg f529
  let f531 : Formula := .eq 83 82
  let f532 : Formula := .neg (.conj (.neg f530) (.neg f531))
  let f533 : Formula := .eq 83 82
  let f534 : Formula := .neg f533
  let f535 : Formula := .mem 83 129
  let f536 : Formula := .neg (.conj (.neg f534) (.neg f535))
  let f537 : Formula := .conj f532 f536
  let f538 : Formula := .all 83 f537
  let f539 : Formula := .neg (.all 82 (.neg f538))
  let f540 : Formula := .mem 131 129
  let f541 : Formula := .neg f540
  let f542 : Formula := .mem 131 78
  let f543 : Formula := .mem 131 79
  let f544 : Formula := .eq 131 81
  let f545 : Formula := .neg (.conj (.neg f542) (.neg f543))
  let f546 : Formula := .neg (.conj (.neg f545) (.neg f544))
  let f547 : Formula := .neg (.conj (.neg f541) (.neg f546))
  let f548 : Formula := .mem 131 78
  let f549 : Formula := .mem 131 79
  let f550 : Formula := .eq 131 81
  let f551 : Formula := .neg (.conj (.neg f548) (.neg f549))
  let f552 : Formula := .neg (.conj (.neg f551) (.neg f550))
  let f553 : Formula := .neg f552
  let f554 : Formula := .mem 131 129
  let f555 : Formula := .neg (.conj (.neg f553) (.neg f554))
  let f556 : Formula := .conj f547 f555
  let f557 : Formula := .all 131 f556
  let f558 : Formula := .mem 24 78
  let f559 : Formula := .mem 24 79
  let f560 : Formula := .conj f558 f559
  let f561 : Formula := .neg f560
  let f562 : Formula := .all 24 f561
  let f563 : Formula := .mem 76 78
  let f564 : Formula := .neg (.all 76 (.neg f563))
  let f565 : Formula := .mem 77 79
  let f566 : Formula := .neg (.all 77 (.neg f565))
  let f567 : Formula := .mem 81 129
  let f568 : Formula := .mem 81 78
  let f569 : Formula := .neg f568
  let f570 : Formula := .mem 81 79
  let f571 : Formula := .neg f570
  let f572 : Formula := .conj f557 f562
  let f573 : Formula := .conj f572 f564
  let f574 : Formula := .conj f573 f566
  let f575 : Formula := .conj f574 f567
  let f576 : Formula := .conj f575 f569
  let f577 : Formula := .conj f576 f571
  let f578 : Formula := .mem 108 51
  let f579 : Formula := .neg f578
  let f580 : Formula := .eq 108 20
  let f581 : Formula := .eq 108 20
  let f582 : Formula := .neg (.conj (.neg f580) (.neg f581))
  let f583 : Formula := .neg (.conj (.neg f579) (.neg f582))
  let f584 : Formula := .eq 108 20
  let f585 : Formula := .eq 108 20
  let f586 : Formula := .neg (.conj (.neg f584) (.neg f585))
  let f587 : Formula := .neg f586
  let f588 : Formula := .mem 108 51
  let f589 : Formula := .neg (.conj (.neg f587) (.neg f588))
  let f590 : Formula := .conj f583 f589
  let f591 : Formula := .all 108 f590
  let f592 : Formula := .mem 109 67
  let f593 : Formula := .neg f592
  let f594 : Formula := .eq 109 20
  let f595 : Formula := .eq 109 22
  let f596 : Formula := .neg (.conj (.neg f594) (.neg f595))
  let f597 : Formula := .neg (.conj (.neg f593) (.neg f596))
  let f598 : Formula := .eq 109 20
  let f599 : Formula := .eq 109 22
  let f600 : Formula := .neg (.conj (.neg f598) (.neg f599))
  let f601 : Formula := .neg f600
  let f602 : Formula := .mem 109 67
  let f603 : Formula := .neg (.conj (.neg f601) (.neg f602))
  let f604 : Formula := .conj f597 f603
  let f605 : Formula := .all 109 f604
  let f606 : Formula := .mem 110 33
  let f607 : Formula := .neg f606
  let f608 : Formula := .eq 110 51
  let f609 : Formula := .eq 110 67
  let f610 : Formula := .neg (.conj (.neg f608) (.neg f609))
  let f611 : Formula := .neg (.conj (.neg f607) (.neg f610))
  let f612 : Formula := .eq 110 51
  let f613 : Formula := .eq 110 67
  let f614 : Formula := .neg (.conj (.neg f612) (.neg f613))
  let f615 : Formula := .neg f614
  let f616 : Formula := .mem 110 33
  let f617 : Formula := .neg (.conj (.neg f615) (.neg f616))
  let f618 : Formula := .conj f611 f617
  let f619 : Formula := .all 110 f618
  let f620 : Formula := .conj f591 f605
  let f621 : Formula := .conj f620 f619
  let f622 : Formula := .neg (.all 67 (.neg f621))
  let f623 : Formula := .neg (.all 51 (.neg f622))
  let f624 : Formula := .mem 33 80
  let f625 : Formula := .conj f623 f624
  let f626 : Formula := .neg (.all 33 (.neg f625))
  let f627 : Formula := .neg f626
  let f628 : Formula := .mem 20 78
  let f629 : Formula := .mem 22 79
  let f630 : Formula := .conj f628 f629
  let f631 : Formula := .neg (.conj (.neg f627) (.neg f630))
  let f632 : Formula := .all 22 f631
  let f633 : Formula := .all 20 f632
  let f634 : Formula := .mem 14 78
  let f635 : Formula := .neg f634
  let f636 : Formula := .mem 16 79
  let f637 : Formula := .mem 111 52
  let f638 : Formula := .neg f637
  let f639 : Formula := .eq 111 14
  let f640 : Formula := .eq 111 14
  let f641 : Formula := .neg (.conj (.neg f639) (.neg f640))
  let f642 : Formula := .neg (.conj (.neg f638) (.neg f641))
  let f643 : Formula := .eq 111 14
  let f644 : Formula := .eq 111 14
  let f645 : Formula := .neg (.conj (.neg f643) (.neg f644))
  let f646 : Formula := .neg f645
  let f647 : Formula := .mem 111 52
  let f648 : Formula := .neg (.conj (.neg f646) (.neg f647))
  let f649 : Formula := .conj f642 f648
  let f650 : Formula := .all 111 f649
  let f651 : Formula := .mem 112 68
  let f652 : Formula := .neg f651
  let f653 : Formula := .eq 112 14
  let f654 : Formula := .eq 112 16
  let f655 : Formula := .neg (.conj (.neg f653) (.neg f654))
  let f656 : Formula := .neg (.conj (.neg f652) (.neg f655))
  let f657 : Formula := .eq 112 14
  let f658 : Formula := .eq 112 16
  let f659 : Formula := .neg (.conj (.neg f657) (.neg f658))
  let f660 : Formula := .neg f659
  let f661 : Formula := .mem 112 68
  let f662 : Formula := .neg (.conj (.neg f660) (.neg f661))
  let f663 : Formula := .conj f656 f662
  let f664 : Formula := .all 112 f663
  let f665 : Formula := .mem 113 34
  let f666 : Formula := .neg f665
  let f667 : Formula := .eq 113 52
  let f668 : Formula := .eq 113 68
  let f669 : Formula := .neg (.conj (.neg f667) (.neg f668))
  let f670 : Formula := .neg (.conj (.neg f666) (.neg f669))
  let f671 : Formula := .eq 113 52
  let f672 : Formula := .eq 113 68
  let f673 : Formula := .neg (.conj (.neg f671) (.neg f672))
  let f674 : Formula := .neg f673
  let f675 : Formula := .mem 113 34
  let f676 : Formula := .neg (.conj (.neg f674) (.neg f675))
  let f677 : Formula := .conj f670 f676
  let f678 : Formula := .all 113 f677
  let f679 : Formula := .conj f650 f664
  let f680 : Formula := .conj f679 f678
  let f681 : Formula := .neg (.all 68 (.neg f680))
  let f682 : Formula := .neg (.all 52 (.neg f681))
  let f683 : Formula := .mem 34 80
  let f684 : Formula := .conj f682 f683
  let f685 : Formula := .neg (.all 34 (.neg f684))
  let f686 : Formula := .conj f636 f685
  let f687 : Formula := .neg (.all 16 (.neg f686))
  let f688 : Formula := .neg (.conj (.neg f635) (.neg f687))
  let f689 : Formula := .all 14 f688
  let f690 : Formula := .mem 114 53
  let f691 : Formula := .neg f690
  let f692 : Formula := .eq 114 14
  let f693 : Formula := .eq 114 14
  let f694 : Formula := .neg (.conj (.neg f692) (.neg f693))
  let f695 : Formula := .neg (.conj (.neg f691) (.neg f694))
  let f696 : Formula := .eq 114 14
  let f697 : Formula := .eq 114 14
  let f698 : Formula := .neg (.conj (.neg f696) (.neg f697))
  let f699 : Formula := .neg f698
  let f700 : Formula := .mem 114 53
  let f701 : Formula := .neg (.conj (.neg f699) (.neg f700))
  let f702 : Formula := .conj f695 f701
  let f703 : Formula := .all 114 f702
  let f704 : Formula := .mem 115 69
  let f705 : Formula := .neg f704
  let f706 : Formula := .eq 115 14
  let f707 : Formula := .eq 115 16
  let f708 : Formula := .neg (.conj (.neg f706) (.neg f707))
  let f709 : Formula := .neg (.conj (.neg f705) (.neg f708))
  let f710 : Formula := .eq 115 14
  let f711 : Formula := .eq 115 16
  let f712 : Formula := .neg (.conj (.neg f710) (.neg f711))
  let f713 : Formula := .neg f712
  let f714 : Formula := .mem 115 69
  let f715 : Formula := .neg (.conj (.neg f713) (.neg f714))
  let f716 : Formula := .conj f709 f715
  let f717 : Formula := .all 115 f716
  let f718 : Formula := .mem 116 35
  let f719 : Formula := .neg f718
  let f720 : Formula := .eq 116 53
  let f721 : Formula := .eq 116 69
  let f722 : Formula := .neg (.conj (.neg f720) (.neg f721))
  let f723 : Formula := .neg (.conj (.neg f719) (.neg f722))
  let f724 : Formula := .eq 116 53
  let f725 : Formula := .eq 116 69
  let f726 : Formula := .neg (.conj (.neg f724) (.neg f725))
  let f727 : Formula := .neg f726
  let f728 : Formula := .mem 116 35
  let f729 : Formula := .neg (.conj (.neg f727) (.neg f728))
  let f730 : Formula := .conj f723 f729
  let f731 : Formula := .all 116 f730
  let f732 : Formula := .conj f703 f717
  let f733 : Formula := .conj f732 f731
  let f734 : Formula := .neg (.all 69 (.neg f733))
  let f735 : Formula := .neg (.all 53 (.neg f734))
  let f736 : Formula := .mem 35 80
  let f737 : Formula := .conj f735 f736
  let f738 : Formula := .neg (.all 35 (.neg f737))
  let f739 : Formula := .mem 117 54
  let f740 : Formula := .neg f739
  let f741 : Formula := .eq 117 14
  let f742 : Formula := .eq 117 14
  let f743 : Formula := .neg (.conj (.neg f741) (.neg f742))
  let f744 : Formula := .neg (.conj (.neg f740) (.neg f743))
  let f745 : Formula := .eq 117 14
  let f746 : Formula := .eq 117 14
  let f747 : Formula := .neg (.conj (.neg f745) (.neg f746))
  let f748 : Formula := .neg f747
  let f749 : Formula := .mem 117 54
  let f750 : Formula := .neg (.conj (.neg f748) (.neg f749))
  let f751 : Formula := .conj f744 f750
  let f752 : Formula := .all 117 f751
  let f753 : Formula := .mem 118 70
  let f754 : Formula := .neg f753
  let f755 : Formula := .eq 118 14
  let f756 : Formula := .eq 118 18
  let f757 : Formula := .neg (.conj (.neg f755) (.neg f756))
  let f758 : Formula := .neg (.conj (.neg f754) (.neg f757))
  let f759 : Formula := .eq 118 14
  let f760 : Formula := .eq 118 18
  let f761 : Formula := .neg (.conj (.neg f759) (.neg f760))
  let f762 : Formula := .neg f761
  let f763 : Formula := .mem 118 70
  let f764 : Formula := .neg (.conj (.neg f762) (.neg f763))
  let f765 : Formula := .conj f758 f764
  let f766 : Formula := .all 118 f765
  let f767 : Formula := .mem 119 36
  let f768 : Formula := .neg f767
  let f769 : Formula := .eq 119 54
  let f770 : Formula := .eq 119 70
  let f771 : Formula := .neg (.conj (.neg f769) (.neg f770))
  let f772 : Formula := .neg (.conj (.neg f768) (.neg f771))
  let f773 : Formula := .eq 119 54
  let f774 : Formula := .eq 119 70
  let f775 : Formula := .neg (.conj (.neg f773) (.neg f774))
  let f776 : Formula := .neg f775
  let f777 : Formula := .mem 119 36
  let f778 : Formula := .neg (.conj (.neg f776) (.neg f777))
  let f779 : Formula := .conj f772 f778
  let f780 : Formula := .all 119 f779
  let f781 : Formula := .conj f752 f766
  let f782 : Formula := .conj f781 f780
  let f783 : Formula := .neg (.all 70 (.neg f782))
  let f784 : Formula := .neg (.all 54 (.neg f783))
  let f785 : Formula := .mem 36 80
  let f786 : Formula := .conj f784 f785
  let f787 : Formula := .neg (.all 36 (.neg f786))
  let f788 : Formula := .conj f738 f787
  let f789 : Formula := .neg f788
  let f790 : Formula := .eq 16 18
  let f791 : Formula := .neg (.conj (.neg f789) (.neg f790))
  let f792 : Formula := .all 18 f791
  let f793 : Formula := .all 16 f792
  let f794 : Formula := .all 14 f793
  let f795 : Formula := .mem 120 55
  let f796 : Formula := .neg f795
  let f797 : Formula := .eq 120 4
  let f798 : Formula := .eq 120 4
  let f799 : Formula := .neg (.conj (.neg f797) (.neg f798))
  let f800 : Formula := .neg (.conj (.neg f796) (.neg f799))
  let f801 : Formula := .eq 120 4
  let f802 : Formula := .eq 120 4
  let f803 : Formula := .neg (.conj (.neg f801) (.neg f802))
  let f804 : Formula := .neg f803
  let f805 : Formula := .mem 120 55
  let f806 : Formula := .neg (.conj (.neg f804) (.neg f805))
  let f807 : Formula := .conj f800 f806
  let f808 : Formula := .all 120 f807
  let f809 : Formula := .mem 121 71
  let f810 : Formula := .neg f809
  let f811 : Formula := .eq 121 4
  let f812 : Formula := .eq 121 8
  let f813 : Formula := .neg (.conj (.neg f811) (.neg f812))
  let f814 : Formula := .neg (.conj (.neg f810) (.neg f813))
  let f815 : Formula := .eq 121 4
  let f816 : Formula := .eq 121 8
  let f817 : Formula := .neg (.conj (.neg f815) (.neg f816))
  let f818 : Formula := .neg f817
  let f819 : Formula := .mem 121 71
  let f820 : Formula := .neg (.conj (.neg f818) (.neg f819))
  let f821 : Formula := .conj f814 f820
  let f822 : Formula := .all 121 f821
  let f823 : Formula := .mem 122 37
  let f824 : Formula := .neg f823
  let f825 : Formula := .eq 122 55
  let f826 : Formula := .eq 122 71
  let f827 : Formula := .neg (.conj (.neg f825) (.neg f826))
  let f828 : Formula := .neg (.conj (.neg f824) (.neg f827))
  let f829 : Formula := .eq 122 55
  let f830 : Formula := .eq 122 71
  let f831 : Formula := .neg (.conj (.neg f829) (.neg f830))
  let f832 : Formula := .neg f831
  let f833 : Formula := .mem 122 37
  let f834 : Formula := .neg (.conj (.neg f832) (.neg f833))
  let f835 : Formula := .conj f828 f834
  let f836 : Formula := .all 122 f835
  let f837 : Formula := .conj f808 f822
  let f838 : Formula := .conj f837 f836
  let f839 : Formula := .neg (.all 71 (.neg f838))
  let f840 : Formula := .neg (.all 55 (.neg f839))
  let f841 : Formula := .mem 37 80
  let f842 : Formula := .conj f840 f841
  let f843 : Formula := .neg (.all 37 (.neg f842))
  let f844 : Formula := .mem 123 56
  let f845 : Formula := .neg f844
  let f846 : Formula := .eq 123 6
  let f847 : Formula := .eq 123 6
  let f848 : Formula := .neg (.conj (.neg f846) (.neg f847))
  let f849 : Formula := .neg (.conj (.neg f845) (.neg f848))
  let f850 : Formula := .eq 123 6
  let f851 : Formula := .eq 123 6
  let f852 : Formula := .neg (.conj (.neg f850) (.neg f851))
  let f853 : Formula := .neg f852
  let f854 : Formula := .mem 123 56
  let f855 : Formula := .neg (.conj (.neg f853) (.neg f854))
  let f856 : Formula := .conj f849 f855
  let f857 : Formula := .all 123 f856
  let f858 : Formula := .mem 124 72
  let f859 : Formula := .neg f858
  let f860 : Formula := .eq 124 6
  let f861 : Formula := .eq 124 8
  let f862 : Formula := .neg (.conj (.neg f860) (.neg f861))
  let f863 : Formula := .neg (.conj (.neg f859) (.neg f862))
  let f864 : Formula := .eq 124 6
  let f865 : Formula := .eq 124 8
  let f866 : Formula := .neg (.conj (.neg f864) (.neg f865))
  let f867 : Formula := .neg f866
  let f868 : Formula := .mem 124 72
  let f869 : Formula := .neg (.conj (.neg f867) (.neg f868))
  let f870 : Formula := .conj f863 f869
  let f871 : Formula := .all 124 f870
  let f872 : Formula := .mem 125 38
  let f873 : Formula := .neg f872
  let f874 : Formula := .eq 125 56
  let f875 : Formula := .eq 125 72
  let f876 : Formula := .neg (.conj (.neg f874) (.neg f875))
  let f877 : Formula := .neg (.conj (.neg f873) (.neg f876))
  let f878 : Formula := .eq 125 56
  let f879 : Formula := .eq 125 72
  let f880 : Formula := .neg (.conj (.neg f878) (.neg f879))
  let f881 : Formula := .neg f880
  let f882 : Formula := .mem 125 38
  let f883 : Formula := .neg (.conj (.neg f881) (.neg f882))
  let f884 : Formula := .conj f877 f883
  let f885 : Formula := .all 125 f884
  let f886 : Formula := .conj f857 f871
  let f887 : Formula := .conj f886 f885
  let f888 : Formula := .neg (.all 72 (.neg f887))
  let f889 : Formula := .neg (.all 56 (.neg f888))
  let f890 : Formula := .mem 38 80
  let f891 : Formula := .conj f889 f890
  let f892 : Formula := .neg (.all 38 (.neg f891))
  let f893 : Formula := .conj f843 f892
  let f894 : Formula := .neg f893
  let f895 : Formula := .eq 4 6
  let f896 : Formula := .neg (.conj (.neg f894) (.neg f895))
  let f897 : Formula := .all 8 f896
  let f898 : Formula := .all 6 f897
  let f899 : Formula := .all 4 f898
  let f900 : Formula := .mem 12 79
  let f901 : Formula := .neg f900
  let f902 : Formula := .mem 10 78
  let f903 : Formula := .mem 126 57
  let f904 : Formula := .neg f903
  let f905 : Formula := .eq 126 10
  let f906 : Formula := .eq 126 10
  let f907 : Formula := .neg (.conj (.neg f905) (.neg f906))
  let f908 : Formula := .neg (.conj (.neg f904) (.neg f907))
  let f909 : Formula := .eq 126 10
  let f910 : Formula := .eq 126 10
  let f911 : Formula := .neg (.conj (.neg f909) (.neg f910))
  let f912 : Formula := .neg f911
  let f913 : Formula := .mem 126 57
  let f914 : Formula := .neg (.conj (.neg f912) (.neg f913))
  let f915 : Formula := .conj f908 f914
  let f916 : Formula := .all 126 f915
  let f917 : Formula := .mem 127 73
  let f918 : Formula := .neg f917
  let f919 : Formula := .eq 127 10
  let f920 : Formula := .eq 127 12
  let f921 : Formula := .neg (.conj (.neg f919) (.neg f920))
  let f922 : Formula := .neg (.conj (.neg f918) (.neg f921))
  let f923 : Formula := .eq 127 10
  let f924 : Formula := .eq 127 12
  let f925 : Formula := .neg (.conj (.neg f923) (.neg f924))
  let f926 : Formula := .neg f925
  let f927 : Formula := .mem 127 73
  let f928 : Formula := .neg (.conj (.neg f926) (.neg f927))
  let f929 : Formula := .conj f922 f928
  let f930 : Formula := .all 127 f929
  let f931 : Formula := .mem 128 39
  let f932 : Formula := .neg f931
  let f933 : Formula := .eq 128 57
  let f934 : Formula := .eq 128 73
  let f935 : Formula := .neg (.conj (.neg f933) (.neg f934))
  let f936 : Formula := .neg (.conj (.neg f932) (.neg f935))
  let f937 : Formula := .eq 128 57
  let f938 : Formula := .eq 128 73
  let f939 : Formula := .neg (.conj (.neg f937) (.neg f938))
  let f940 : Formula := .neg f939
  let f941 : Formula := .mem 128 39
  let f942 : Formula := .neg (.conj (.neg f940) (.neg f941))
  let f943 : Formula := .conj f936 f942
  let f944 : Formula := .all 128 f943
  let f945 : Formula := .conj f916 f930
  let f946 : Formula := .conj f945 f944
  let f947 : Formula := .neg (.all 73 (.neg f946))
  let f948 : Formula := .neg (.all 57 (.neg f947))
  let f949 : Formula := .mem 39 80
  let f950 : Formula := .conj f948 f949
  let f951 : Formula := .neg (.all 39 (.neg f950))
  let f952 : Formula := .conj f902 f951
  let f953 : Formula := .neg (.all 10 (.neg f952))
  let f954 : Formula := .neg (.conj (.neg f901) (.neg f953))
  let f955 : Formula := .all 12 f954
  let f956 : Formula := .conj f633 f689
  let f957 : Formula := .conj f956 f794
  let f958 : Formula := .conj f957 f899
  let f959 : Formula := .conj f958 f955
  let f960 : Formula := .conj f577 f959
  let f961 : Formula := .neg (.all 81 (.neg f960))
  let f962 : Formula := .neg (.all 80 (.neg f961))
  let f963 : Formula := .neg (.all 79 (.neg f962))
  let f964 : Formula := .neg (.all 78 (.neg f963))
  let f965 : Formula := .neg (.conj (.neg f539) (.neg f964))
  let f966 : Formula := .neg f965
  let f967 : Formula := .conj f115 f528
  let f968 : Formula := .conj f967 f966
  let f969 : Formula := .neg (.all 129 (.neg f968))
  let f970 : Formula := .conj f1 f969
  exact f970

private def parityBadEndpointExpandedCodeTypes : Nat → Int
  | 0 => 20
  | 1 => 21
  | 2 => 23
  | 3 => 20
  | 4 => 20
  | 5 => 20
  | 6 => 20
  | 7 => 20
  | 8 => 20
  | 9 => 20
  | 10 => 20
  | 11 => 20
  | 12 => 20
  | 13 => 20
  | 14 => 20
  | 15 => 20
  | 16 => 20
  | 17 => 20
  | 18 => 20
  | 19 => 20
  | 20 => 20
  | 21 => 20
  | 22 => 20
  | 23 => 20
  | 24 => 20
  | 25 => 22
  | 26 => 22
  | 27 => 22
  | 28 => 22
  | 29 => 22
  | 30 => 22
  | 31 => 22
  | 32 => 22
  | 33 => 22
  | 34 => 22
  | 35 => 22
  | 36 => 22
  | 37 => 22
  | 38 => 22
  | 39 => 22
  | 40 => 21
  | 41 => 21
  | 42 => 23
  | 43 => 21
  | 44 => 21
  | 45 => 21
  | 46 => 21
  | 47 => 21
  | 48 => 21
  | 49 => 21
  | 50 => 21
  | 51 => 21
  | 52 => 21
  | 53 => 21
  | 54 => 21
  | 55 => 21
  | 56 => 21
  | 57 => 21
  | 58 => 20
  | 59 => 21
  | 60 => 21
  | 61 => 21
  | 62 => 21
  | 63 => 21
  | 64 => 21
  | 65 => 21
  | 66 => 21
  | 67 => 21
  | 68 => 21
  | 69 => 21
  | 70 => 21
  | 71 => 21
  | 72 => 21
  | 73 => 21
  | 74 => 20
  | 75 => 20
  | 76 => 20
  | 77 => 20
  | 78 => 21
  | 79 => 21
  | 80 => 23
  | 81 => 20
  | 82 => 20
  | 83 => 20
  | 84 => 20
  | 85 => 20
  | 86 => 21
  | 87 => 20
  | 88 => 20
  | 89 => 21
  | 90 => 20
  | 91 => 20
  | 92 => 21
  | 93 => 20
  | 94 => 20
  | 95 => 21
  | 96 => 20
  | 97 => 20
  | 98 => 21
  | 99 => 20
  | 100 => 20
  | 101 => 21
  | 102 => 20
  | 103 => 20
  | 104 => 21
  | 105 => 20
  | 106 => 20
  | 107 => 21
  | 108 => 20
  | 109 => 20
  | 110 => 21
  | 111 => 20
  | 112 => 20
  | 113 => 21
  | 114 => 20
  | 115 => 20
  | 116 => 21
  | 117 => 20
  | 118 => 20
  | 119 => 21
  | 120 => 20
  | 121 => 20
  | 122 => 21
  | 123 => 20
  | 124 => 20
  | 125 => 21
  | 126 => 20
  | 127 => 20
  | 128 => 21
  | 129 => 21
  | 130 => 20
  | 131 => 20
  | _ => 0

theorem Formula.parityBadEndpointExpandedCode_fits :
    (Formula.parityBadEndpointExpandedCode).fits parityBadEndpointExpandedCodeTypes := by
  decide

theorem Formula.parityBadEndpointExpandedCode_stratified :
    (Formula.parityBadEndpointExpandedCode).Stratified := by
  exact ⟨parityBadEndpointExpandedCodeTypes, Formula.parityBadEndpointExpandedCode_fits⟩

end NFMinusZero

/-! Positive comprehension of genuinely inhabited parity-counterexample endpoints. -/
namespace NFMinusZero

theorem PositiveModel.parityBadEndpointCode_set_exists
    {V : Type*} (M : PositiveModel V) (ρ : Nat → V)
    (hw : ∃ a : V,
      Formula.parityBadEndpointExpandedCode.holds M.mem (overwrite ρ 0 a)) :
    ∃ B : V, ∀ a : V,
      M.mem a B ↔
        Formula.parityBadEndpointExpandedCode.holds M.mem (overwrite ρ 0 a) := by
  exact M.positive Formula.parityBadEndpointExpandedCode
    Formula.parityBadEndpointExpandedCode_stratified ρ hw

end NFMinusZero


/-!
NF−0: Tarski finiteness is closed under adjoining one fresh point.

Append AFTER `NFMinusZero_TarskiFinite_Append_UNCOMPILED.lean` in the
cumulative development. Uses only PositiveModel.positive, extensionality,
old internal membership, and the old first-order Formula constructors.

STATUS: source-level proof candidate, NOT Lean kernel-checked.
No sorry, admit, added axioms, Choice, Counting, or empty-old-set.
-/
namespace NFMinusZero

/-- Semantic equivalence between the old-language Tarski sentence and the
`IsOldTarskiFinite` property. It is purely logical; existence of maximizers
is NOT obtained from this lemma. Source-level Lean proof candidate. -/
theorem PositiveModel.tarskiFiniteCode_correct
    {V : Type*} (M : PositiveModel V) (ρ : Nat → V) :
    Formula.tarskiFiniteCode.holds M.mem ρ ↔
      M.IsOldTarskiFinite (ρ 1) := by
  classical
  simp [Formula.tarskiFiniteCode, Formula.oldSubsetCode,
    Formula.holds, Formula.or, Formula.ex,
    PositiveModel.IsOldTarskiFinite, overwrite,
    imp_iff_not_or, not_and_or, not_forall]

end NFMinusZero

namespace NFMinusZero

namespace Formula

/-- A nonempty remainder `z \\ {a}` is positively comprehended. -/
def oldRemovePointCode : Formula :=
  .conj (.mem 0 1) (.neg (.eq 0 2))

def oldRemovePointTypes : Nat → Int
  | 1 => 1
  | _ => 0

theorem oldRemovePointCode_fits :
    oldRemovePointCode.fits oldRemovePointTypes := by
  decide

/-- `h` is the remainder of a member `z` of `F`, where `a∈z`.
Free names: 0=h, 1=F, 2=a. Bound names: 3=z, 4=t.
The formula does not presuppose any empty remainder object. -/
def oldRemainderFamilyCode : Formula :=
  ex 3 (.conj (.mem 3 1)
    (.conj (.mem 2 3)
      (.all 4 (iffF (.mem 4 0)
        (.conj (.mem 4 3) (.neg (.eq 4 2)))))))

def oldRemainderFamilyTypes : Nat → Int
  | 0 => 1
  | 1 => 2
  | 3 => 1
  | _ => 0

theorem oldRemainderFamilyCode_fits :
    oldRemainderFamilyCode.fits oldRemainderFamilyTypes := by
  decide

end Formula

/-- If `z` has a member different from `a`, its remainder is an
*actual* nonempty old set. This avoids requiring an old empty set. -/
theorem PositiveModel.old_remove_point_exists
    {V : Type*} (M : PositiveModel V)
    (z a w : V)
    (hwz : M.mem w z) (hwa : w ≠ a) :
    ∃ h : V, ∀ t : V,
      M.mem t h ↔ M.mem t z ∧ t ≠ a := by
  let ρ : Nat → V := fun k => if k = 1 then z else a
  have hw : ∃ t : V,
      Formula.oldRemovePointCode.holds M.mem (overwrite ρ 0 t) := by
    refine ⟨w, ?_⟩
    simpa [Formula.oldRemovePointCode, Formula.holds,
      overwrite, ρ] using (show M.mem w z ∧ w ≠ a from ⟨hwz, hwa⟩)
  obtain ⟨h, hh⟩ := M.positive Formula.oldRemovePointCode
    ⟨Formula.oldRemovePointTypes, Formula.oldRemovePointCode_fits⟩
    ρ hw
  refine ⟨h, ?_⟩
  intro t
  simpa [Formula.oldRemovePointCode, Formula.holds,
    overwrite, ρ] using hh t

/-- Exact semantic interpretation of the nonempty-remainder family
predicate (without asserting that such a family always exists). -/
theorem Formula.oldRemainderFamilyCode_correct
    {V : Type*} (M : PositiveModel V) (ρ : Nat → V) :
    oldRemainderFamilyCode.holds M.mem ρ ↔
      ∃ z : V, M.mem z (ρ 1) ∧ M.mem (ρ 2) z ∧
        (∀ t : V, M.mem t (ρ 0) ↔ M.mem t z ∧ t ≠ ρ 2) := by
  classical
  simp [oldRemainderFamilyCode, Formula.ex_holds,
    Formula.iffF_holds, Formula.holds, overwrite]

/-- Internal old set H of all *nonempty* remainders z\\{a}, where
z∈F contains a. It is created only if one nonempty remainder exists.
When there is no empty old set, every member h of H is inhabited. -/
theorem PositiveModel.old_remainder_family_exists
    {V : Type*} (M : PositiveModel V)
    (F a z w : V)
    (hzF : M.mem z F) (haz : M.mem a z)
    (hwz : M.mem w z) (hwa : w ≠ a) :
    ∃ H : V, ∀ h : V,
      M.mem h H ↔
        ∃ z' : V, M.mem z' F ∧ M.mem a z' ∧
          (∀ t : V, M.mem t h ↔ M.mem t z' ∧ t ≠ a) := by
  obtain ⟨h, hh⟩ := M.old_remove_point_exists z a w hwz hwa
  let ρ : Nat → V := fun k => if k = 1 then F else a
  have hw : ∃ h : V,
      Formula.oldRemainderFamilyCode.holds M.mem
        (overwrite ρ 0 h) := by
    refine ⟨h, ?_⟩
    apply (Formula.oldRemainderFamilyCode_correct M
      (overwrite ρ 0 h)).mpr
    simpa [overwrite, ρ] using
      (show ∃ z' : V, M.mem z' F ∧ M.mem a z' ∧
        (∀ t : V, M.mem t h ↔ M.mem t z' ∧ t ≠ a) from
          ⟨z, hzF, haz, hh⟩)
  obtain ⟨H, hH⟩ := M.positive Formula.oldRemainderFamilyCode
    ⟨Formula.oldRemainderFamilyTypes,
      Formula.oldRemainderFamilyCode_fits⟩ ρ hw
  refine ⟨H, ?_⟩
  intro h
  exact (hH h).trans (by
    simpa [overwrite, ρ] using
      (Formula.oldRemainderFamilyCode_correct M
        (overwrite ρ 0 h)))

/-- Core successor lemma for Tarski finiteness in the no-empty branch.
Every finite inhabited P remains Tarski finite after adjoining a fresh
point a; every family/remainder in the proof is a genuine old object. -/
theorem PositiveModel.tarskiFinite_onePointExtension
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ t : V, M.mem t S)
    (P I a : V)
    (hfin : M.IsOldTarskiFinite P)
    (hI : ∀ t : V, M.mem t I ↔ M.mem t P ∨ t = a)
    (haP : ¬ M.mem a P) :
    M.IsOldTarskiFinite I := by
  classical
  intro F hF hFsub
  by_cases hHasA : ∃ z : V, M.mem z F ∧ M.mem a z
  · obtain ⟨z0, hz0F, haz0⟩ := hHasA
    by_cases hLong : ∃ z : V, M.mem z F ∧ M.mem a z ∧
        ∃ w : V, M.mem w z ∧ w ≠ a
    · obtain ⟨z, hzF, haz, w, hwz, hwa⟩ := hLong
      obtain ⟨H, hH⟩ := M.old_remainder_family_exists
        F a z w hzF haz hwz hwa
      have hHinh : ∃ h : V, M.mem h H := by
        obtain ⟨h, hh⟩ := M.old_remove_point_exists z a w hwz hwa
        exact ⟨h, (hH h).mpr ⟨z, hzF, haz, hh⟩⟩
      have hHsub : ∀ h : V, M.mem h H →
          ∀ t : V, M.mem t h → M.mem t P := by
        intro h hhH t hth
        obtain ⟨z', hz'F, _haz', hremainder⟩ := (hH h).mp hhH
        have htz : M.mem t z' := (hremainder t).mp hth |>.1
        have htne : t ≠ a := (hremainder t).mp hth |>.2
        rcases (hI t).mp (hFsub z' hz'F t htz) with htP | hta
        · exact htP
        · exact False.elim (htne hta)
      obtain ⟨h, hhH, hhmax⟩ := hfin H hHinh hHsub
      obtain ⟨z', hz'F, haz', hz'rem⟩ := (hH h).mp hhH
      refine ⟨z', hz'F, ?_⟩
      intro q hqF hz'q
      have haq : M.mem a q := hz'q a haz'
      obtain ⟨w0, hw0h⟩ := hnonempty h
      have hw0z : M.mem w0 z' := (hz'rem w0).mp hw0h |>.1
      have hw0ne : w0 ≠ a := (hz'rem w0).mp hw0h |>.2
      have hw0q : M.mem w0 q := hz'q w0 hw0z
      obtain ⟨k, hk⟩ := M.old_remove_point_exists
        q a w0 hw0q hw0ne
      have hkH : M.mem k H := (hH k).mpr ⟨q, hqF, haq, hk⟩
      have hhk : ∀ t : V, M.mem t h → M.mem t k := by
        intro t hth
        have htZ := (hz'rem t).mp hth
        exact (hk t).mpr ⟨hz'q t htZ.1, htZ.2⟩
      have hkeq : k = h := hhmax k hkH hhk
      apply M.extensional q z'
      intro t
      constructor
      · intro htq
        by_cases hta : t = a
        · simpa [hta] using haz'
        · have htk : M.mem t k := (hk t).mpr ⟨htq, hta⟩
          have hth : M.mem t h := by simpa only [hkeq] using htk
          exact (hz'rem t).mp hth |>.1
      · intro htz'
        exact hz'q t htz'
    · refine ⟨z0, hz0F, ?_⟩
      intro q hqF hz0q
      have haq : M.mem a q := hz0q a haz0
      apply M.extensional q z0
      intro t
      constructor
      · intro htq
        by_cases hta : t = a
        · simpa [hta] using haz0
        · exact False.elim (hLong ⟨q, hqF, haq, t, htq, hta⟩)
      · exact hz0q t
  · have hFsubP : ∀ z : V, M.mem z F →
        ∀ t : V, M.mem t z → M.mem t P := by
      intro z hzF t htz
      rcases (hI t).mp (hFsub z hzF t htz) with htP | hta
      · exact htP
      · exact False.elim (hHasA ⟨z, hzF, hta ▸ htz⟩)
    exact hfin F hF hFsubP

/-- Exact bridge to the existing one-point-extension interface used in
Specker §7: no new cardinal arithmetic primitive is required. -/
theorem PositiveModel.tarskiFinite_old_onePointExtension
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ t : V, M.mem t S)
    (P I a : V)
    (hfin : M.IsOldTarskiFinite P)
    (hext : M.IsOldOnePointExtension P I a) :
    M.IsOldTarskiFinite I := by
  apply M.tarskiFinite_onePointExtension hnonempty P I a hfin
  · intro t
    exact (hext.1 t).trans (or_comm)
  · exact hext.2

end NFMinusZero


/-!
NF−0: Tarski finiteness excludes OLD transitive, irreflexive,
nonterminating relations on inhabited OLD subsets.

Append after the cumulative Specker source and Tarski-finite appendix,
including Formula.ex, Formula.iffF, Formula.rename_holds,
PositiveModel.kuratowskiGraphAtom_correct, and old Tarski finiteness.

NO empty-set comprehension, Choice, Counting, or model of NF assumed.
All quantified families and predecessor sets are OLD sets via the genuine
positive-comprehension schema, not external `Set V` collections.

NOT COMPILED. Definitions and tactics are candidates for kernel checking.
-/
namespace NFMinusZero
namespace Formula

/-- Free names: 0=x, 1=a, 2=G, 9=Y.
    Holds when x lies in Y and x G a. -/
def oldPredecessorCode : Formula :=
  .conj (.mem 0 9) kuratowskiGraphAtom

def oldPredecessorTypes : Nat → Int
  | 9 => 1
  | k => graphAtomTypes k

theorem oldPredecessorCode_fits :
    oldPredecessorCode.fits oldPredecessorTypes := by
  decide

/-- Shift the old Kuratowski graph atom into slots 20 through 28.
    Its input, output and graph parameters are 20, 21 and 22. -/
def oldPredecessorGraphShift : Formula :=
  kuratowskiGraphAtom.rename (fun k => k + 20)

/-- Free names: 20=x, 21=a, 22=G, 9=Y. -/
def oldPredecessorMemberCode : Formula :=
  .conj (.mem 20 9) oldPredecessorGraphShift

/-- Candidate P at 0 is the nonempty set of G-predecessors in Y of
    some a∈Y. The witness 20 requires P to be nonempty.
    Family F will be the positive comprehension of this predicate. -/
def oldPredecessorFamilyCode : Formula :=
  ex 21 (.conj (.mem 21 9)
    (.conj (ex 20 oldPredecessorMemberCode)
      (.all 20 (iffF (.mem 20 0) oldPredecessorMemberCode))))

def oldPredecessorFamilyTypes (k : Nat) : Int :=
  if k = 0 then 1 else if k = 9 then 1
  else if 20 ≤ k then graphAtomTypes (k - 20)
  else 0

theorem oldPredecessorFamilyCode_fits :
    oldPredecessorFamilyCode.fits oldPredecessorFamilyTypes := by
  decide

theorem oldPredecessorCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    oldPredecessorCode.holds M.mem ρ ↔
      M.mem (ρ 0) (ρ 9) ∧ M.RelByGraph (ρ 2) (ρ 0) (ρ 1) := by
  change (M.mem (ρ 0) (ρ 9) ∧
      kuratowskiGraphAtom.holds M.mem ρ) ↔ _
  exact and_congr Iff.rfl (M.kuratowskiGraphAtom_correct ρ)

theorem oldPredecessorMemberCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    oldPredecessorMemberCode.holds M.mem ρ ↔
      M.mem (ρ 20) (ρ 9) ∧ M.RelByGraph (ρ 22) (ρ 20) (ρ 21) := by
  have hinj : Function.Injective (fun k : Nat => k + 20) := by
    intro a b hab
    dsimp at hab
    omega
  have hgraph : oldPredecessorGraphShift.holds M.mem ρ ↔
      M.RelByGraph (ρ 22) (ρ 20) (ρ 21) := by
    rw [oldPredecessorGraphShift,
      rename_holds M.mem (fun k : Nat => k + 20)
        hinj kuratowskiGraphAtom ρ]
    exact M.kuratowskiGraphAtom_correct (fun k => ρ (k + 20))
  change (M.mem (ρ 20) (ρ 9) ∧
      oldPredecessorGraphShift.holds M.mem ρ) ↔ _
  exact and_congr Iff.rfl hgraph

/-- Exact first-order semantics of the OLD predecessor-family formula. -/
theorem oldPredecessorFamilyCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    oldPredecessorFamilyCode.holds M.mem ρ ↔
      ∃ a : V, M.mem a (ρ 9) ∧
        (∃ x : V, M.mem x (ρ 9) ∧ M.RelByGraph (ρ 22) x a) ∧
        (∀ x : V, M.mem x (ρ 0) ↔
           M.mem x (ρ 9) ∧ M.RelByGraph (ρ 22) x a) := by
  classical
  simp [oldPredecessorFamilyCode, ex_holds,
    iffF_holds, Formula.holds, oldPredecessorMemberCode_correct,
    overwrite]

end Formula

/-- The G-predecessors in Y of a, as an actual OLD set, provided
    a witness b∈Y satisfies b G a. -/
theorem PositiveModel.old_predecessor_set_exists
    {V : Type*} (M : PositiveModel V)
    (Y G a b : V)
    (hbY : M.mem b Y) (hba : M.RelByGraph G b a) :
    ∃ P : V, ∀ x : V,
      M.mem x P ↔ M.mem x Y ∧ M.RelByGraph G x a := by
  let ρ : Nat → V := fun k => if k = 1 then a else if k = 2 then G else Y
  have hρ1 : ρ 1 = a := by simp [ρ]
  have hρ2 : ρ 2 = G := by simp [ρ]
  have hρ9 : ρ 9 = Y := by simp [ρ]
  have hw : ∃ x : V,
      Formula.oldPredecessorCode.holds M.mem (overwrite ρ 0 x) := by
    refine ⟨b, ?_⟩
    apply (Formula.oldPredecessorCode_correct M (overwrite ρ 0 b)).mpr
    simpa [overwrite, hρ1, hρ2, hρ9] using
      (show M.mem b Y ∧ M.RelByGraph G b a from ⟨hbY, hba⟩)
  obtain ⟨P, hP⟩ := M.positive Formula.oldPredecessorCode
      ⟨Formula.oldPredecessorTypes, Formula.oldPredecessorCode_fits⟩ ρ hw
  refine ⟨P, ?_⟩
  intro x
  exact (hP x).trans (by
    simpa [overwrite, hρ1, hρ2, hρ9] using
      (Formula.oldPredecessorCode_correct M (overwrite ρ 0 x)))

/-- A genuine OLD family containing precisely the nonempty
    predecessor sets of members of Y. A given edge a G b ensures
    the family is inhabited. -/
theorem PositiveModel.old_predecessor_family_exists
    {V : Type*} (M : PositiveModel V)
    (Y G a b : V)
    (haY : M.mem a Y) (hbY : M.mem b Y)
    (hab : M.RelByGraph G a b) :
    ∃ F : V, ∀ P : V,
      M.mem P F ↔
        ∃ v : V, M.mem v Y ∧
          (∃ w : V, M.mem w Y ∧ M.RelByGraph G w v) ∧
          (∀ x : V, M.mem x P ↔
              M.mem x Y ∧ M.RelByGraph G x v) := by
  obtain ⟨P, hP⟩ := M.old_predecessor_set_exists Y G b a haY hab
  let ρ : Nat → V := fun k => if k = 9 then Y else if k = 22 then G else Y
  have hρ9 : ρ 9 = Y := by simp [ρ]
  have hρ22 : ρ 22 = G := by simp [ρ]
  have hw : ∃ P : V,
      Formula.oldPredecessorFamilyCode.holds M.mem (overwrite ρ 0 P) := by
    refine ⟨P, ?_⟩
    apply (Formula.oldPredecessorFamilyCode_correct M (overwrite ρ 0 P)).mpr
    simpa [overwrite, hρ9, hρ22] using
      (show ∃ v : V, M.mem v Y ∧
          (∃ w : V, M.mem w Y ∧ M.RelByGraph G w v) ∧
          (∀ x : V, M.mem x P ↔
              M.mem x Y ∧ M.RelByGraph G x v) from
        ⟨b, hbY, ⟨a, haY, hab⟩, hP⟩)
  obtain ⟨F, hF⟩ := M.positive Formula.oldPredecessorFamilyCode
    ⟨Formula.oldPredecessorFamilyTypes,
      Formula.oldPredecessorFamilyCode_fits⟩ ρ hw
  refine ⟨F, ?_⟩
  intro P
  exact (hF P).trans (by
    simpa [overwrite, hρ9, hρ22] using
      (Formula.oldPredecessorFamilyCode_correct M (overwrite ρ 0 P)))

/-- Tarski finiteness blocks an internally represented relation on
    an inhabited OLD subset Y that is transitive, irreflexive and
    has a successor from every point.

    This directly proves that the user's second finiteness condition
    is redundant once Tarski finiteness has been established. -/
theorem PositiveModel.tarskiFinite_forbids_nonterminating_transitive
    {V : Type*} (M : PositiveModel V)
    (X Y G : V)
    (hTF : M.IsOldTarskiFinite X)
    (hYinh : ∃ a : V, M.mem a Y)
    (hYX : ∀ x : V, M.mem x Y → M.mem x X)
    (htrans : ∀ a b c : V,
      M.RelByGraph G a b → M.RelByGraph G b c →
      M.RelByGraph G a c)
    (hirrefl : ∀ a : V, M.mem a Y → ¬ M.RelByGraph G a a)
    (hnext : ∀ a : V, M.mem a Y →
      ∃ b : V, M.mem b Y ∧ M.RelByGraph G a b) : False := by
  obtain ⟨a, haY⟩ := hYinh
  obtain ⟨b, hbY, hab⟩ := hnext a haY
  obtain ⟨F, hF⟩ :=
    M.old_predecessor_family_exists Y G a b haY hbY hab
  have hFinh : ∃ P : V, M.mem P F := by
    obtain ⟨P, hP⟩ := M.old_predecessor_set_exists Y G b a haY hab
    exact ⟨P, (hF P).mpr ⟨b, hbY, ⟨a, haY, hab⟩, hP⟩⟩
  have hFsub : ∀ P : V, M.mem P F →
      ∀ x : V, M.mem x P → M.mem x X := by
    intro P hPF x hxP
    obtain ⟨v, _, _, hPv⟩ := (hF P).mp hPF
    exact hYX x ((hPv x).mp hxP).1
  obtain ⟨P, hPF, hmax⟩ := hTF F hFinh hFsub
  obtain ⟨v, hvY, ⟨w, hwY, hwv⟩, hPv⟩ := (hF P).mp hPF
  obtain ⟨u, huY, hvu⟩ := hnext v hvY
  obtain ⟨Q, hQ⟩ := M.old_predecessor_set_exists Y G u v hvY hvu
  have hQF : M.mem Q F :=
    (hF Q).mpr ⟨u, huY, ⟨v, hvY, hvu⟩, hQ⟩
  have hPQ : ∀ x : V, M.mem x P → M.mem x Q := by
    intro x hxP
    obtain ⟨hxY, hxv⟩ := (hPv x).mp hxP
    exact (hQ x).mpr ⟨hxY, htrans x v u hxv hvu⟩
  have hQP : Q = P := hmax Q hQF hPQ
  have hvQ : M.mem v Q := (hQ v).mpr ⟨hvY, hvu⟩
  have hvP : M.mem v P := by simpa only [hQP] using hvQ
  exact (hirrefl v hvY) ((hPv v).mp hvP).2

end NFMinusZero
/-!
# NF−0 Tarski bridge: internally represented BAD initial-segment endpoints

Append AFTER:
* the original `PositiveModel`, Formula AST and Kuratowski-graph modules,
* `NFMinusZero_TarskiFinite_Append_UNCOMPILED.lean`, and
* `PositiveModel.tarskiFiniteCode_correct` from the one-point appendix.

This does not assume Choice, Counting, an old empty set, or Con(NF).
This proves a concrete *conditional witness-to-set comprehension bridge*,
NOT the full induction theorem BiWO -> TF.

UNCOMPILED: no Lean toolchain was available in this environment.
-/

namespace NFMinusZero
namespace Formula

/-- In the BAD initial-segment formula, the graph atom relates test element
31 to endpoint 0, with old graph parameter 12. Bound pair-component names
53..58 are fresh and disjoint from the Tarski-finiteness quantifiers. -/
def badTarskiGraphRename (k : Nat) : Nat :=
  if k = 0 then 31 else if k = 1 then 0
  else if k = 2 then 12 else k + 50

theorem badTarskiGraphRename_injective :
    Function.Injective badTarskiGraphRename := by
  intro a b hab
  unfold badTarskiGraphRename at hab
  split_ifs at hab <;> omega

/-- Frege/Tarski predicate free A-variable 1 is renamed to the bound
initial-segment witness 30; quantifiers 2..7 become 42..47. -/
def badTarskiFiniteRename (k : Nat) : Nat :=
  if k = 1 then 30 else k + 40

theorem badTarskiFiniteRename_injective :
    Function.Injective badTarskiFiniteRename := by
  intro a b hab
  unfold badTarskiFiniteRename at hab
  split_ifs at hab <;> omega

def badTarskiGraphCode : Formula :=
  kuratowskiGraphAtom.rename badTarskiGraphRename

def badTarskiFiniteOnInitialCode : Formula :=
  tarskiFiniteCode.rename badTarskiFiniteRename

/-- Free names: 0 = endpoint a, 9 = ambient set X, 12 = OLD order graph R.
Bound: 30 = I_a, 31 = membership test, 42..47 = TF witnesses,
53..58 = old Kuratowski-pair auxiliary objects.

`Bad(a)` states: a∈X and there exists the ACTUAL OLD initial segment
I_a={z∈X:z R a}, but I_a fails Tarski finiteness.

An inhabited extension of this formula is guaranteed by the *positive*
comprehension axiom, not by full separation. -/
def badTarskiInitialCode : Formula :=
  .conj (.mem 0 9)
    (ex 30
      (.conj
        (.all 31
          (iffF (.mem 31 30)
            (.conj (.mem 31 9) badTarskiGraphCode)))
        (.neg badTarskiFiniteOnInitialCode)))

/-- Consistent type ledger relative to type(a)=0:
X and I_a at +1, R at +3, F-family at +2.
All quantified Kuratowski components are assigned their actual levels. -/
def badTarskiInitialTypes (k : Nat) : Int :=
  if k = 0 then 0
  else if k = 9 then 1
  else if k = 12 then 3
  else if k = 30 then 1
  else if k = 31 then 0
  else if k = 42 then 2
  else if k = 43 then 1
  else if k = 44 then 0
  else if k = 45 then 1
  else if k = 46 then 1
  else if k = 47 then 0
  else if k = 53 then 1
  else if k = 54 then 1
  else if k = 55 then 2
  else if k = 56 then 0
  else if k = 57 then 0
  else if k = 58 then 1
  else 0

/-- Exact Formula AST check; must be run by the Lean kernel. -/
theorem badTarskiInitialCode_fits :
    badTarskiInitialCode.fits badTarskiInitialTypes := by
  decide

theorem badTarskiInitialCode_stratified :
    badTarskiInitialCode.Stratified :=
  ⟨badTarskiInitialTypes, badTarskiInitialCode_fits⟩

/-- Semantic meaning of the renamed real Kuratowski graph atom. -/
theorem badTarskiGraphCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    badTarskiGraphCode.holds M.mem ρ ↔
      M.RelByGraph (ρ 12) (ρ 31) (ρ 0) := by
  rw [badTarskiGraphCode,
    rename_holds M.mem badTarskiGraphRename
      badTarskiGraphRename_injective kuratowskiGraphAtom ρ]
  simpa [badTarskiGraphRename] using
    (M.kuratowskiGraphAtom_correct
      (fun k => ρ (badTarskiGraphRename k)))

/-- Semantics of the Tarski predicate at the SAME actual old I_a. -/
theorem badTarskiFiniteOnInitialCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    badTarskiFiniteOnInitialCode.holds M.mem ρ ↔
      M.IsOldTarskiFinite (ρ 30) := by
  rw [badTarskiFiniteOnInitialCode,
    rename_holds M.mem badTarskiFiniteRename
      badTarskiFiniteRename_injective tarskiFiniteCode ρ]
  simpa [badTarskiFiniteRename] using
    (M.tarskiFiniteCode_correct
      (fun k => ρ (badTarskiFiniteRename k)))

/-- Full semantic meaning; in particular, no arbitrary external Set V is
introduced to represent the set of bad endpoints. -/
theorem badTarskiInitialCode_correct {V : Type*}
    (M : PositiveModel V) (ρ : Nat → V) :
    badTarskiInitialCode.holds M.mem ρ ↔
      M.mem (ρ 0) (ρ 9) ∧
        ∃ I : V,
          (∀ z : V, M.mem z I ↔
            M.mem z (ρ 9) ∧ M.RelByGraph (ρ 12) z (ρ 0)) ∧
          ¬ M.IsOldTarskiFinite I := by
  classical
  simp [badTarskiInitialCode, ex_holds, iffF_holds,
    Formula.holds, badTarskiGraphCode_correct,
    badTarskiFiniteOnInitialCode_correct, overwrite]

end Formula

/-- A BAD initial segment produces the genuine old set B of ALL bad
endpoints, by positive comprehension. THIS is the precise bridge needed
to apply a well-order's least-element property in the induction proof. -/
theorem PositiveModel.old_badTarskiInitialSet_exists
    {V : Type*} (M : PositiveModel V)
    (X R a I : V)
    (haX : M.mem a X)
    (hI : ∀ z : V,
      M.mem z I ↔ M.mem z X ∧ M.RelByGraph R z a)
    (hNotTF : ¬ M.IsOldTarskiFinite I) :
    ∃ B : V,
      ∀ b : V, M.mem b B ↔
        M.mem b X ∧
          ∃ J : V,
            (∀ z : V,
              M.mem z J ↔ M.mem z X ∧ M.RelByGraph R z b) ∧
            ¬ M.IsOldTarskiFinite J := by
  let ρ : Nat → V :=
    fun k => if k = 9 then X else if k = 12 then R else X
  have hw : ∃ b : V,
      Formula.badTarskiInitialCode.holds M.mem (overwrite ρ 0 b) := by
    refine ⟨a, ?_⟩
    apply (Formula.badTarskiInitialCode_correct M
      (overwrite ρ 0 a)).mpr
    simpa [overwrite, ρ] using
      (show M.mem a X ∧
         ∃ J : V,
           (∀ z : V, M.mem z J ↔
             M.mem z X ∧ M.RelByGraph R z a) ∧
           ¬ M.IsOldTarskiFinite J from
         ⟨haX, I, hI, hNotTF⟩)
  obtain ⟨B, hB⟩ := M.positive Formula.badTarskiInitialCode
    Formula.badTarskiInitialCode_stratified ρ hw
  refine ⟨B, ?_⟩
  intro b
  exact (hB b).trans (by
    simpa [overwrite, ρ] using
      (Formula.badTarskiInitialCode_correct M
        (overwrite ρ 0 b)))

end NFMinusZero
/-!
# NF−0: two-sided OLD well-order implies OLD Tarski finiteness

Append after original cumulative Specker source, the Tarski one-point
appendix, the nontermination/predecessor-set appendix, and
`NFMinusZero_Tarski_BadInitialSet_APPEND_UNCOMPILED.lean`.

All set objects (including bad endpoints and predecessor segments) are
INTERNAL: PositiveModel.mem on V. No external `Set V` or `Finset V`.

The exact semantic meaning of a reflexive two-sided well order is stated
in the theorem's hypotheses. The remaining interface is to prove that
`Formula.twoSidedWOExpandedCode` expresses these same conditions.

NOT LEAN-COMPILED, no sorry or added axiom.
-/
namespace NFMinusZero

/-- Under the precise internal min/max conditions of a two-sided
reflexive well-order, the carrier is Tarski-finite. This proof uses
positive-comprehension witnesses for all its old sets.

`hmin` and `hmax` quantify over ACTUAL old subsets S, not external sets.
The two min/max clauses are exactly what the corresponding internal
well-order and reverse-well-order definitions should guarantee.
-/
theorem PositiveModel.old_biWellOrder_implies_tarskiFinite_semantic
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ t : V, M.mem t S)
    (X R : V)
    (hreflexive : ∀ x : V, M.mem x X → M.RelByGraph R x x)
    (htrans : ∀ x y z : V,
      M.RelByGraph R x y → M.RelByGraph R y z → M.RelByGraph R x z)
    (hantisym : ∀ x y : V,
      M.RelByGraph R x y → M.RelByGraph R y x → x = y)
    (hmin : ∀ S : V,
      (∃ x : V, M.mem x S) →
      (∀ x : V, M.mem x S → M.mem x X) →
      ∃ a : V, M.mem a S ∧
        ∀ b : V, M.mem b S → M.RelByGraph R a b)
    (hmax : ∀ S : V,
      (∃ x : V, M.mem x S) →
      (∀ x : V, M.mem x S → M.mem x X) →
      ∃ a : V, M.mem a S ∧
        ∀ b : V, M.mem b S → M.RelByGraph R b a) :
    M.IsOldTarskiFinite X := by
  classical
  by_contra hNotFinite
  -- Every old set is inhabited; choose an R-greatest member of X.
  obtain ⟨t, htX⟩ := hnonempty X
  obtain ⟨g, hgX, hgTop⟩ :=
    hmax X ⟨t, htX⟩ (fun z hz => hz)
  -- The old initial segment I_g exists, because g R g.
  obtain ⟨Ig, hIg⟩ :=
    M.old_predecessor_set_exists X R g g hgX (hreflexive g hgX)
  have hIgEq : Ig = X := by
    apply M.extensional Ig X
    intro z
    constructor
    · intro hz
      exact ((hIg z).mp hz).1
    · intro hzX
      exact (hIg z).mpr ⟨hzX, hgTop z hzX⟩
  have hNotIgFinite : ¬ M.IsOldTarskiFinite Ig := by
    simpa only [hIgEq] using hNotFinite
  -- The full bad-endpoint family B is an OLD SET, by positive comprehension.
  obtain ⟨B, hB⟩ :=
    M.old_badTarskiInitialSet_exists X R g Ig hgX hIg hNotIgFinite
  have hgB : M.mem g B :=
    (hB g).mpr ⟨hgX, Ig, hIg, hNotIgFinite⟩
  have hBX : ∀ z : V, M.mem z B → M.mem z X := by
    intro z hz
    exact ((hB z).mp hz).1
  -- The old well-order gives the R-LEAST bad endpoint.
  obtain ⟨a, haB, haLeast⟩ :=
    hmin B ⟨g, hgB⟩ hBX
  obtain ⟨haX, Ia, hIa, hNotIaFinite⟩ := (hB a).mp haB
  have haIa : M.mem a Ia :=
    (hIa a).mpr ⟨haX, hreflexive a haX⟩
  -- A one-element initial segment is already Tarski-finite.
  by_cases hSingle : ∀ z : V, M.mem z Ia → z = a
  · have hSingShape : ∀ z : V, M.mem z Ia ↔ z = a := by
      intro z
      constructor
      · exact hSingle z
      · intro hza
        subst z
        exact haIa
    exact hNotIaFinite
      (M.tarskiFinite_singleton hnonempty a Ia hSingShape)
  · -- Otherwise there is an OLD point z in Ia distinct from a.
    have hProper : ∃ z : V, M.mem z Ia ∧ z ≠ a := by
      by_contra hn
      apply hSingle
      intro z hz
      by_contra hne
      exact hn ⟨z, hz, hne⟩
    obtain ⟨z, hzIa, hza⟩ := hProper
    -- Create the inhabited old proper initial part J=Ia\{a}.
    obtain ⟨J, hJ⟩ := M.old_remove_point_exists Ia a z hzIa hza
    have hzJ : M.mem z J := (hJ z).mpr ⟨hzIa, hza⟩
    have hJX : ∀ w : V, M.mem w J → M.mem w X := by
      intro w hwJ
      exact ((hIa w).mp ((hJ w).mp hwJ).1).1
    -- Reverse well-order supplies a greatest p in the old set J.
    obtain ⟨p, hpJ, hpGreatest⟩ :=
      hmax J ⟨z, hzJ⟩ hJX
    have hpX : M.mem p X := hJX p hpJ
    have hpIa : M.mem p Ia := ((hJ p).mp hpJ).1
    have hpNe : p ≠ a := ((hJ p).mp hpJ).2
    have hpRa : M.RelByGraph R p a := ((hIa p).mp hpIa).2
    -- Maximality of p in J identifies J with the OLD initial segment I_p.
    have hJinitial (w : V) :
        M.mem w J ↔ M.mem w X ∧ M.RelByGraph R w p := by
      constructor
      · intro hwJ
        exact ⟨hJX w hwJ, hpGreatest w hwJ⟩
      · rintro ⟨hwX, hwRp⟩
        have hwRa : M.RelByGraph R w a := htrans w p a hwRp hpRa
        have hwNe : w ≠ a := by
          intro hwEq
          have haRp : M.RelByGraph R a p := by
            simpa only [hwEq] using hwRp
          have hap : a = p := hantisym a p haRp hpRa
          exact hpNe hap.symm
        exact (hJ w).mpr ⟨(hIa w).mpr ⟨hwX, hwRa⟩, hwNe⟩
    -- p is strictly below a. The least-bad property says p is NOT bad.
    have hpNotB : ¬ M.mem p B := by
      intro hpB
      have haRp : M.RelByGraph R a p := haLeast p hpB
      exact hpNe (hantisym p a hpRa haRp)
    have hJFinite : M.IsOldTarskiFinite J := by
      by_contra hNotJFinite
      apply hpNotB
      exact (hB p).mpr ⟨hpX, J, hJinitial, hNotJFinite⟩
    -- Ia is the one-point extension of J by fresh point a.
    have hExtension : M.IsOldOnePointExtension J Ia a := by
      constructor
      · intro w
        constructor
        · intro hwIa
          by_cases hwa : w = a
          · exact Or.inl hwa
          · exact Or.inr ((hJ w).mpr ⟨hwIa, hwa⟩)
        · intro hw
          rcases hw with hwa | hwJ
          · subst w
            exact haIa
          · exact ((hJ w).mp hwJ).1
      · intro haJ
        exact ((hJ a).mp haJ).2 rfl
    exact hNotIaFinite
      (M.tarskiFinite_old_onePointExtension
        hnonempty J Ia a hJFinite hExtension)

end NFMinusZero

namespace NFMinusZero

/-- This explicit semantics is the CORRECT target for the earlier
syntactic `Formula.twoSidedWOExpandedCode` correspondence theorem.
Unlike `IsOldBiWO` (currently defined through an un-audited large AST),
`IsOldBiWOGraph` is unequivocally a HOMOGENEOUS OLD relation graph. -/
def PositiveModel.IsOldBiWOGraph
    {V : Type*} (M : PositiveModel V) (X R : V) : Prop :=
  (∀ x : V, M.mem x X → M.RelByGraph R x x) ∧
  (∀ x y z : V,
    M.RelByGraph R x y → M.RelByGraph R y z → M.RelByGraph R x z) ∧
  (∀ x y : V,
    M.RelByGraph R x y → M.RelByGraph R y x → x = y) ∧
  (∀ S : V,
    (∃ x : V, M.mem x S) →
    (∀ x : V, M.mem x S → M.mem x X) →
    ∃ a : V, M.mem a S ∧
      ∀ b : V, M.mem b S → M.RelByGraph R a b) ∧
  (∀ S : V,
    (∃ x : V, M.mem x S) →
    (∀ x : V, M.mem x S → M.mem x X) →
    ∃ a : V, M.mem a S ∧
      ∀ b : V, M.mem b S → M.RelByGraph R b a)

/-- Direct semantic corollary, not the yet-unproven connection with the
previous expanded AST or the reverse TF->BiWO direction. -/
theorem PositiveModel.old_biWOGraph_implies_tarskiFinite
    {V : Type*} (M : PositiveModel V)
    (hnonempty : ∀ S : V, ∃ t : V, M.mem t S)
    (X R : V) (h : M.IsOldBiWOGraph X R) :
    M.IsOldTarskiFinite X := by
  exact M.old_biWellOrder_implies_tarskiFinite_semantic
    hnonempty X R h.1 h.2.1 h.2.2.1 h.2.2.2.1 h.2.2.2.2

end NFMinusZero


==> anc/Speck-Infinity-main/kernel_check_logs/appendix_attempt1.log <==
⚠ [125/397] Replayed NF0Specker.FiniteCardinals
warning: NF0Specker/FiniteCardinals.lean:555:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singleton, all, iffF, imp, F.holds, IsSingleton, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:65: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1123:23: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [disj, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1130:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [iffF, holds_imp19, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:21: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19,
  ̵  ̵ ̵ ̵F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:30: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:41: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:50: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1156:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1157:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1158:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1168:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1169:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1170:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:49: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp,
  ̵  ̵ ̵ ̵F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper, NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp, F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:30: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:39: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:39: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:48: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:54: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_012, reverseProperFormula_sound,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign, kuratowski_sound_012, reverseProperFormula_sound,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:63: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:72: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:38: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign, kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2861:8: This simp argument is unused:
  IsFregeClass

Hint: Omit it from the simp argument list.
  simp [̵I̵s̵F̵r̵e̵g̵e̵C̵l̵a̵s̵s̵,̵ ̵a̵s̵s̵i̵g̵n̵,̵[̲a̲s̲s̲i̲g̲n̲,̲ ρ]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:36: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds,
  ̵  ̵ ̵ ̵injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds, injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3693:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityP0, holds_all, holds_imp, disj, F.holds,
  ̵  ̵ ̵ ̵cardinalLeAt_014_sound,
  ̲  ̲ ̲ ̲cardinalLeAt_140_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3701:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityBad0, F.holds, comparabilityP0_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3709:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveFregeClass0, IsFregeClass, holds_all, iffF, holds_imp, F.holds, bijectionB11_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3908:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [fregeSuccDeletionFormula, FregeSuccByDeletion, holds_all, holds_imp, iffF, F.holds, assign,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4343:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/FiniteCardinals.lean:4854:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4854:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds,
  ̵  ̵ ̵ ̵run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds, run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5066:21: This simp argument is unused:
  h'

Hint: Omit it from the simp argument list.
  simp [assign, h,̵ ̵h̵'̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5161:26: This simp argument is unused:
  stratifiedBadEnv

Hint: Omit it from the simp argument list.
  simp [assign,̵ ̵s̵t̵r̵a̵t̵i̵f̵i̵e̵d̵B̵a̵d̵E̵n̵v̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5179:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [816/841] Replayed NF0Specker.ExponentOrbit
warning: NF0Specker/ExponentOrbit.lean:399:19: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [or, holds, not_a̵nd̵_̵or̵,̵ ̵n̵o̵t_̵n̵o̵t̵, or_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:31: This simp argument is unused:
  not_not

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, n̵ot̵_̵n̵o̵t̵,̵ ̵o̵r_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:61: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:72: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, and_assoc,̵ ̵e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:86: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:511:2: Try `simp at hfalse` instead of `simpa using hfalse`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:527:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:27: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:38: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:56: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [rename, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:57: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: 'omega' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: NF0Specker/ExponentOrbit.lean:1269:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:24: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:35: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:53: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite, imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:49: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1441:18: This simp argument is unused:
  or_fits

Hint: Omit it from the simp argument list.
  simp [uscCode, singCode, ex_fits, iffF_fits, F̵o̵r̵m̵u̵l̵a̵.̵f̵i̵t̵s̵,̵ ̵o̵r̵_̵f̵i̵t̵s̵]̵F̲o̲r̲m̲u̲l̲a̲.̲f̲i̲t̲s̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:18: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:29: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:62: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:73: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:91: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:33: This simp argument is unused:
  not_imp_not

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds, Formula.holds, overwrite, ρ, n̵o̵t̵_̵i̵m̵p̵_̵n̵o̵t̵,̵ ̵and_assoc,
  ̲  ̲ ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:46: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:57: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲  ̲ ̲ ̲and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, n̵o̵t̵_̵a̵n̵d̵_̵o̵r̵,̵ ̵and_assoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds, closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:86: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:15: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:26: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:44: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2135:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2138:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2174:8: This simp argument is unused:
  show k + 20 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, relationGraphAssignment, overwrite, h0, h1, h20,
          show k + 20 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵ ̵≠̵ ̵1 from by omega, show k + 20 ≠ 2 from by omega, show k + 20 ≠ 3 from by omega,
          show k + 20 ≠ 4 from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2181:14: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: NF0Specker/ExponentOrbit.lean:2397:54: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:65: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:83: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲ e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds, graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3441:6: unused variable `A`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3532:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3689:21: This simp argument is unused:
  show k + 100 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵≠̵ ̵1 from by omega, show k + 100 ≠ 2 from by omega,
      show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3692:4: This simp argument is unused:
  show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0 from by omega, show k + 100 ≠ 1 from by omega, show k + 100 ≠ 2 from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3709:21: This simp argument is unused:
  show k + 200 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hhi, hsub, ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵≠̵ ̵0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
      show k + 200 ≠ 1 from by omega,
  ̵  ̵ ̵ ̵show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega,
      show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3712:4: This simp argument is unused:
  show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3713:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3731:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵0̵ ̵∨̵ ̵k + 300 =̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵≠ 2 from by omega, show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3733:4: This simp argument is unused:
  show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3734:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3735:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3755:4: This simp argument is unused:
  show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬̵(̵k + 400 =̵ ̵0̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵≠ 2 from by omega,
      show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3757:4: This simp argument is unused:
  show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3758:4: This simp argument is unused:
  show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(1̵0̵2 ̵≤̵ ̵k̵ ̵+̵ ̵4̵00̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵20̵0̵)̵ f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3759:4: This simp argument is unused:
  show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵300̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3760:4: This simp argument is unused:
  show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵4̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3949:24: unused variable `hW`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3982:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:4860:5: unused variable `hnonempty`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5322:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5323:5: unused variable `hP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5324:5: unused variable `hm`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6464:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:6578:5: unused variable `hrefl`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6918:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, graphAt54_correct,
  ̵  ̵ ̵ ̵Formula.holds,
  ̲  ̲ ̲ ̲overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7292:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7293:4: This simp argument is unused:
  show ¬(k + 100 = 2 ∨ k + 100 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲1̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7311:4: This simp argument is unused:
  show ¬(k + 200 = 0 ∨ k + 200 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7312:4: This simp argument is unused:
  show ¬(k + 200 = 2 ∨ k + 200 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7313:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵2̵0̵0̵ ̵∧̵ ̵k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7331:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7332:4: This simp argument is unused:
  show ¬(k + 300 = 2 ∨ k + 300 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7333:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7334:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵3̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, n̵o̵t̵_̵and_o̵r̵,̵ ̵an̵d̵_̵a̵ssoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:60: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:71: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:89: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:23: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:34: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:52: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8209:5: unused variable `hmn`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:8868:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 2) from by omega

Hint: Omit it from the simp argument list.
  simp [oldDedekindFiniteTypes, oldFiniteEquivRename, h0, h1, hlow, hhi, h̵s̵u̵b̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵0̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵2̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]̵h̲s̲u̲b̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:40: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:51: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:36: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:47: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:65: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [817/841] Replayed NF0Specker.AdaptersAndOrbit
warning: NF0Specker/AdaptersAndOrbit.lean:1632:19: unused variable `hCs`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/AdaptersAndOrbit.lean:1632:36: unused variable `hCE`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [831/841] Replayed NF0Specker.Run62
warning: NF0Specker/Run62.lean:191:5: unused variable `hSucc`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [833/841] Replayed NF0Specker.Run64
warning: NF0Specker/Run64.lean:145:5: unused variable `hp`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/Run64.lean:145:22: unused variable `hq`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [834/841] Replayed NF0Specker.Run65
warning: NF0Specker/Run65.lean:29:5: unused variable `hpX`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/Run65.lean:29:23: unused variable `hqX`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [836/841] Replayed NF0Specker.Run67
warning: NF0Specker/Run67.lean:65:4: This simp argument is unused:
  hne0

Hint: Omit it from the simp argument list.
  simp [run67EquinumerosityRename, h0, h1, run67EvenTypes,
  ̵  ̵ ̵ ̵hne0̵,̵ ̵h̵n̵e̵1, hne2, hne3, hsub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/Run67.lean:65:16: This simp argument is unused:
  hne2

Hint: Omit it from the simp argument list.
  simp [run67EquinumerosityRename, h0, h1, run67EvenTypes,
  ̵  ̵ ̵ ̵hne0, hne1, hne2̵,̵ ̵h̵n̵e̵3, hsub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/Run67.lean:165:4: This simp argument is unused:
  hne0

Hint: Omit it from the simp argument list.
  simp [run67EvenArgumentRename, hk, run67FlipTypes,
  ̵  ̵ ̵ ̵hne0̵,̵ ̵h̵n̵e̵1, hne2, hne3, hge, hsub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [840/841] Built NF0Specker.TarskiAppendix (26s)
warning: NF0Specker/TarskiAppendix.lean:2195:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [Formula.tarskiFiniteCode, Formula.oldSubsetCode,
  ̵  ̵ ̵ ̵Formula.holds, Formula.or, Formula.ex,
      PositiveModel.IsOldTarskiFinite, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_a̵n̵d̵_̵o̵r̵,̵ ̵n̵o̵t̵_̵forall]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/TarskiAppendix.lean:2312:5: unused variable `haP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [841/841] Built NF0Specker.AllWithTarski (1.1s)
Build completed successfully (841 jobs).


==> anc/Speck-Infinity-main/kernel_check_logs/appendix_axiom_audit.log <==
NFMinusZero.Formula.twoSidedWOExpandedCode_correct.{u_1} {V : Type u_1} (M : NFMinusZero.PositiveModel V) (ρ : ℕ → V) :
  NFMinusZero.Formula.holds M.mem ρ NFMinusZero.Formula.twoSidedWOExpandedCode ↔ M.IsOldBiWOGraph (ρ 1) (ρ 2)
NFMinusZero.Formula.evenOldSetExpandedCode_correct.{u_1} {V : Type u_1} (M : NFMinusZero.PositiveModel V) (ρ : ℕ → V) :
  NFMinusZero.Formula.holds M.mem ρ NFMinusZero.Formula.evenOldSetExpandedCode ↔ M.IsOldEvenSet (ρ 1)
NFMinusZero.Formula.oddOldSetExpandedCode_correct.{u_1} {V : Type u_1} (M : NFMinusZero.PositiveModel V) (ρ : ℕ → V) :
  NFMinusZero.Formula.holds M.mem ρ NFMinusZero.Formula.oddOldSetExpandedCode ↔ M.IsOldOddSet (ρ 1)
NFMinusZero.PositiveModel.old_biWO_implies_tarskiFinite.{u_1} {V : Type u_1} (M : NFMinusZero.PositiveModel V)
  (hnonempty : ∀ (S : V), ∃ t, M.mem t S) (X : V) (h : M.IsOldBiWO X) : M.IsOldTarskiFinite X
NFMinusZero.PositiveModel.TarskiBiWOEquivalenceGoal.{u_1} {V : Type u_1} (M : NFMinusZero.PositiveModel V) : Prop
'NFMinusZero.PositiveModel.old_biWO_implies_tarskiFinite' depends on axioms: [propext, Classical.choice, Quot.sound]
Appendix axiom audit passed for all 167 declarations in [NF0Specker.TarskiCodes,
 NF0Specker.TarskiAppendix]: [propext, Classical.choice, Quot.sound]


==> anc/Speck-Infinity-main/kernel_check_logs/appendix_obstructions.log <==
'NF0Specker.AppendixObstructions.twoSidedWOExpandedCode_not_stratified' depends on axioms: [propext, Quot.sound]
'NF0Specker.AppendixObstructions.evenOldSetExpandedCode_not_stratified' depends on axioms: [propext, Quot.sound]


==> anc/Speck-Infinity-main/kernel_check_logs/archive_appendix_obstructions.log <==
'NF0Specker.AppendixObstructions.twoSidedWOExpandedCode_not_stratified' depends on axioms: [propext, Quot.sound]
'NF0Specker.AppendixObstructions.evenOldSetExpandedCode_not_stratified' depends on axioms: [propext, Quot.sound]


==> anc/Speck-Infinity-main/kernel_check_logs/archive_axiom_audit.log <==
NF0Specker.Run17.PositiveModel.{u} (V : Type u) : Type u
NF0Specker.Run17.Finite.{u} {V : Type u} (mem : V → V → Prop) (A : V) : Prop
NF0Specker.Run68.all_finite_contradiction.{u_1} {V : Type u_1} (M : NF0Specker.Run17.PositiveModel V)
  (hAllFinite : ∀ (S : V), NF0Specker.Run17.Finite M.mem S) : False
NF0Specker.Run68.infinity.{u_1} {V : Type u_1} (M : NF0Specker.Run17.PositiveModel V) :
  ∃ S, ¬NF0Specker.Run17.Finite M.mem S
'NF0Specker.Run68.infinity' depends on axioms: [propext, Classical.choice, Quot.sound]
Axiom audit passed for NF0Specker.Run68.all_finite_contradiction: [propext, Quot.sound, Classical.choice]
Axiom audit passed for NF0Specker.Run68.infinity: [Classical.choice, propext, Quot.sound]
Axiom audit passed for NF0Specker.Run10.PositiveModel.endomap_surjective_of_all_finite: [Classical.choice,
 propext,
 Quot.sound]
Axiom audit passed for NF0Specker.Run10.PositiveModel.run35_all_positive_frege_comparable: [propext,
 Quot.sound,
 Classical.choice]
Axiom audit passed for NF0Specker.Run17.maximal_of_supportedNoNT: [Classical.choice, propext, Quot.sound]
Axiom audit passed for NFMinusZero.PositiveModel.run67_one_point_flip: [Classical.choice, propext, Quot.sound]
Axiom audit passed for NFMinusZero.PositiveModel.positiveExponentGraph_with_boundaries_exists: [Classical.choice,
 propext,
 Quot.sound]


==> anc/Speck-Infinity-main/kernel_check_logs/archive_fresh_build.log <==
✔ [813/838] Built NF0Specker.Run03Abstract (715ms)
✔ [814/838] Built NF0Specker.Run04Standalone (736ms)
⚠ [815/838] Built NF0Specker.FiniteCardinals (12s)
warning: NF0Specker/FiniteCardinals.lean:555:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singleton, all, iffF, imp, F.holds, IsSingleton, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:65: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1123:23: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [disj, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1130:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [iffF, holds_imp19, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:21: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19,
  ̵  ̵ ̵ ̵F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:30: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:41: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:50: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1156:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1157:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1158:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1168:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1169:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1170:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:49: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp,
  ̵  ̵ ̵ ̵F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper, NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp, F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:30: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:39: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:39: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:48: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:54: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_012, reverseProperFormula_sound,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign, kuratowski_sound_012, reverseProperFormula_sound,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:63: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:72: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:38: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign, kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2861:8: This simp argument is unused:
  IsFregeClass

Hint: Omit it from the simp argument list.
  simp [̵I̵s̵F̵r̵e̵g̵e̵C̵l̵a̵s̵s̵,̵ ̵a̵s̵s̵i̵g̵n̵,̵[̲a̲s̲s̲i̲g̲n̲,̲ ρ]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:36: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds,
  ̵  ̵ ̵ ̵injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds, injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3693:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityP0, holds_all, holds_imp, disj, F.holds,
  ̵  ̵ ̵ ̵cardinalLeAt_014_sound,
  ̲  ̲ ̲ ̲cardinalLeAt_140_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3701:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityBad0, F.holds, comparabilityP0_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3709:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveFregeClass0, IsFregeClass, holds_all, iffF, holds_imp, F.holds, bijectionB11_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3908:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [fregeSuccDeletionFormula, FregeSuccByDeletion, holds_all, holds_imp, iffF, F.holds, assign,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4343:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/FiniteCardinals.lean:4854:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4854:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds,
  ̵  ̵ ̵ ̵run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds, run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5066:21: This simp argument is unused:
  h'

Hint: Omit it from the simp argument list.
  simp [assign, h,̵ ̵h̵'̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5161:26: This simp argument is unused:
  stratifiedBadEnv

Hint: Omit it from the simp argument list.
  simp [assign,̵ ̵s̵t̵r̵a̵t̵i̵f̵i̵e̵d̵B̵a̵d̵E̵n̵v̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5179:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [816/838] Built NF0Specker.ExponentOrbit (12s)
warning: NF0Specker/ExponentOrbit.lean:399:19: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [or, holds, not_a̵nd̵_̵or̵,̵ ̵n̵o̵t_̵n̵o̵t̵, or_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:31: This simp argument is unused:
  not_not

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, n̵ot̵_̵n̵o̵t̵,̵ ̵o̵r_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:61: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:72: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, and_assoc,̵ ̵e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:86: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:511:2: Try `simp at hfalse` instead of `simpa using hfalse`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:527:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:27: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:38: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:56: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [rename, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:57: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: 'omega' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: NF0Specker/ExponentOrbit.lean:1269:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:24: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:35: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:53: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite, imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:49: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1441:18: This simp argument is unused:
  or_fits

Hint: Omit it from the simp argument list.
  simp [uscCode, singCode, ex_fits, iffF_fits, F̵o̵r̵m̵u̵l̵a̵.̵f̵i̵t̵s̵,̵ ̵o̵r̵_̵f̵i̵t̵s̵]̵F̲o̲r̲m̲u̲l̲a̲.̲f̲i̲t̲s̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:18: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:29: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:62: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:73: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:91: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:33: This simp argument is unused:
  not_imp_not

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds, Formula.holds, overwrite, ρ, n̵o̵t̵_̵i̵m̵p̵_̵n̵o̵t̵,̵ ̵and_assoc,
  ̲  ̲ ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:46: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:57: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲  ̲ ̲ ̲and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, n̵o̵t̵_̵a̵n̵d̵_̵o̵r̵,̵ ̵and_assoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds, closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:86: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:15: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:26: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:44: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2135:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2138:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2174:8: This simp argument is unused:
  show k + 20 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, relationGraphAssignment, overwrite, h0, h1, h20,
          show k + 20 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵ ̵≠̵ ̵1 from by omega, show k + 20 ≠ 2 from by omega, show k + 20 ≠ 3 from by omega,
          show k + 20 ≠ 4 from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2181:14: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: NF0Specker/ExponentOrbit.lean:2397:54: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:65: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:83: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲ e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds, graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3441:6: unused variable `A`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3532:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3689:21: This simp argument is unused:
  show k + 100 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵≠̵ ̵1 from by omega, show k + 100 ≠ 2 from by omega,
      show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3692:4: This simp argument is unused:
  show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0 from by omega, show k + 100 ≠ 1 from by omega, show k + 100 ≠ 2 from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3709:21: This simp argument is unused:
  show k + 200 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hhi, hsub, ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵≠̵ ̵0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
      show k + 200 ≠ 1 from by omega,
  ̵  ̵ ̵ ̵show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega,
      show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3712:4: This simp argument is unused:
  show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3713:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3731:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵0̵ ̵∨̵ ̵k + 300 =̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵≠ 2 from by omega, show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3733:4: This simp argument is unused:
  show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3734:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3735:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3755:4: This simp argument is unused:
  show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬̵(̵k + 400 =̵ ̵0̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵≠ 2 from by omega,
      show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3757:4: This simp argument is unused:
  show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3758:4: This simp argument is unused:
  show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(1̵0̵2 ̵≤̵ ̵k̵ ̵+̵ ̵4̵00̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵20̵0̵)̵ f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3759:4: This simp argument is unused:
  show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵300̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3760:4: This simp argument is unused:
  show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵4̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3949:24: unused variable `hW`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3982:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:4860:5: unused variable `hnonempty`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5322:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5323:5: unused variable `hP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5324:5: unused variable `hm`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6464:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:6578:5: unused variable `hrefl`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6918:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, graphAt54_correct,
  ̵  ̵ ̵ ̵Formula.holds,
  ̲  ̲ ̲ ̲overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7292:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7293:4: This simp argument is unused:
  show ¬(k + 100 = 2 ∨ k + 100 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲1̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7311:4: This simp argument is unused:
  show ¬(k + 200 = 0 ∨ k + 200 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7312:4: This simp argument is unused:
  show ¬(k + 200 = 2 ∨ k + 200 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7313:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵2̵0̵0̵ ̵∧̵ ̵k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7331:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7332:4: This simp argument is unused:
  show ¬(k + 300 = 2 ∨ k + 300 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7333:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7334:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵3̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, n̵o̵t̵_̵and_o̵r̵,̵ ̵an̵d̵_̵a̵ssoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:60: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:71: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:89: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:23: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:34: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:52: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8209:5: unused variable `hmn`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:8868:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 2) from by omega

Hint: Omit it from the simp argument list.
  simp [oldDedekindFiniteTypes, oldFiniteEquivRename, h0, h1, hlow, hhi, h̵s̵u̵b̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵0̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵2̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]̵h̲s̲u̲b̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:40: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:51: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:36: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:47: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:65: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [817/838] Built NF0Specker.AdaptersAndOrbit (5.3s)
warning: NF0Specker/AdaptersAndOrbit.lean:1632:19: unused variable `hCs`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/AdaptersAndOrbit.lean:1632:36: unused variable `hCE`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [818/838] Built NF0Specker.Run49 (1.2s)
✔ [819/838] Built NF0Specker.Run50 (1.1s)
✔ [820/838] Built NF0Specker.Run51 (1.1s)
✔ [821/838] Built NF0Specker.Run52 (1.2s)
✔ [822/838] Built NF0Specker.Run53 (1.1s)
✔ [823/838] Built NF0Specker.Run54 (1.0s)
✔ [824/838] Built NF0Specker.Run55 (1.4s)
✔ [825/838] Built NF0Specker.Run56 (1.1s)
✔ [826/838] Built NF0Specker.Run57 (2.9s)
✔ [827/838] Built NF0Specker.Run58 (1.1s)
✔ [828/838] Built NF0Specker.Run59 (1.1s)
✔ [829/838] Built NF0Specker.Run60 (1.1s)
✔ [830/838] Built NF0Specker.Run61 (1.1s)
⚠ [831/838] Built NF0Specker.Run62 (1.2s)
warning: NF0Specker/Run62.lean:191:5: unused variable `hSucc`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [832/838] Built NF0Specker.Run63 (1.1s)
⚠ [833/838] Built NF0Specker.Run64 (1.4s)
warning: NF0Specker/Run64.lean:145:5: unused variable `hp`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/Run64.lean:145:22: unused variable `hq`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [834/838] Built NF0Specker.Run65 (1.3s)
warning: NF0Specker/Run65.lean:29:5: unused variable `hpX`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/Run65.lean:29:23: unused variable `hqX`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [835/838] Built NF0Specker.Run66 (1.3s)
⚠ [836/838] Built NF0Specker.Run67 (1.5s)
warning: NF0Specker/Run67.lean:65:4: This simp argument is unused:
  hne0

Hint: Omit it from the simp argument list.
  simp [run67EquinumerosityRename, h0, h1, run67EvenTypes,
  ̵  ̵ ̵ ̵hne0̵,̵ ̵h̵n̵e̵1, hne2, hne3, hsub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/Run67.lean:65:16: This simp argument is unused:
  hne2

Hint: Omit it from the simp argument list.
  simp [run67EquinumerosityRename, h0, h1, run67EvenTypes,
  ̵  ̵ ̵ ̵hne0, hne1, hne2̵,̵ ̵h̵n̵e̵3, hsub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/Run67.lean:165:4: This simp argument is unused:
  hne0

Hint: Omit it from the simp argument list.
  simp [run67EvenArgumentRename, hk, run67FlipTypes,
  ̵  ̵ ̵ ̵hne0̵,̵ ̵h̵n̵e̵1, hne2, hne3, hge, hsub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
✔ [837/838] Built NF0Specker.Run68 (1.1s)
✔ [838/838] Built NF0Specker.All (945ms)
Build completed successfully (838 jobs).


==> anc/Speck-Infinity-main/kernel_check_logs/build_attempt_01.log <==
✖ [656/840] Building NF0Specker.Run03Abstract (208ms)
trace: .> LEAN_PATH=/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Cli/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/batteries/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Qq/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/aesop/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/proofwidgets/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/importGraph/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/LeanSearchClient/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/plausible/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/mathlib/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean /tmp/specker_toolchain/lean-4.24.0-linux/bin/lean /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/NF0Specker/Run03Abstract.lean -o /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/Run03Abstract.olean -i /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/Run03Abstract.ilean -c /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/Run03Abstract.c --setup /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/Run03Abstract.setup.json --json
error: NF0Specker/Run03Abstract.lean:28:0: invalid 'import' command, it must be used in the beginning of the file
error: Lean exited with code 1
Some required targets logged failures:
- NF0Specker.Run03Abstract
error: build failed


==> anc/Speck-Infinity-main/kernel_check_logs/build_attempt_02.log <==
✖ [813/840] Building NF0Specker.Run03Abstract (726ms)
trace: .> LEAN_PATH=/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Cli/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/batteries/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Qq/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/aesop/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/proofwidgets/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/importGraph/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/LeanSearchClient/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/plausible/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/mathlib/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean /tmp/specker_toolchain/lean-4.24.0-linux/bin/lean /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/NF0Specker/Run03Abstract.lean -o /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/Run03Abstract.olean -i /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/Run03Abstract.ilean -c /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/Run03Abstract.c --setup /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/Run03Abstract.setup.json --json
error: NF0Specker/Run03Abstract.lean:49:3: unknown tactic
error: NF0Specker/Run03Abstract.lean:48:22: unsolved goals
α : Type u_1
C : α → Prop
less : α → α → Prop
P : α → Prop
maxCounterexample : (∃ a, C a ∧ ¬P a) → ∃ a, C a ∧ ¬P a ∧ ∀ (b : α), C b → ¬P b → ¬less a b
terminal_or_step : ∀ (a : α), C a → (∀ (b : α), C b → less a b → P b) → P a
⊢ ∀ (a : α), C a → P a
error: Lean exited with code 1
Some required targets logged failures:
- NF0Specker.Run03Abstract
error: build failed


==> anc/Speck-Infinity-main/kernel_check_logs/build_attempt_03.log <==
✔ [813/840] Built NF0Specker.Run03Abstract (771ms)
✔ [814/840] Built NF0Specker.Run04Standalone (866ms)
✖ [815/840] Building NF0Specker.FiniteCardinals (12s)
trace: .> LEAN_PATH=/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Cli/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/batteries/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Qq/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/aesop/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/proofwidgets/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/importGraph/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/LeanSearchClient/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/plausible/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/mathlib/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean /tmp/specker_toolchain/lean-4.24.0-linux/bin/lean /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/NF0Specker/FiniteCardinals.lean -o /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/FiniteCardinals.olean -i /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/FiniteCardinals.ilean -c /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/FiniteCardinals.c --setup /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/FiniteCardinals.setup.json --json
error: NF0Specker/FiniteCardinals.lean:311:2: failed to synthesize
  Decidable (F.fits levels (F.ex 3 ((F.mem 3 1).and (F.mem 3 0).not).not.not))

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:315:2: failed to synthesize
  Decidable (F.fits levels (F.mem 3 1))

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:377:54: failed to synthesize
  Decidable (F.fits levels (edge 2 3 4))

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:378:54: failed to synthesize
  Decidable (F.fits levels (edge 2 4 5))

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:379:54: failed to synthesize
  Decidable (F.fits levels (edge 2 3 5))

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:380:54: failed to synthesize
  Decidable (F.fits levels (edge 2 3 3))

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:400:46: failed to synthesize
  Decidable (F.fits levels ntitOnD)

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:401:43: failed to synthesize
  Decidable (F.fits levels noNT)

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:442:45: failed to synthesize
  Decidable (F.fits levels11 biWO)

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:443:59: failed to synthesize
  Decidable (F.fits levels11 exactFinite)

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:485:49: failed to synthesize
  Decidable (F.fits levels11 (supportedRelation 12 0))

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:488:48: failed to synthesize
  Decidable (F.fits levels11 (supportedRelation 2 1))

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:491:38: failed to synthesize
  Decidable (F.fits levels11 supportedBiWO)

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:494:40: failed to synthesize
  Decidable (F.fits levels11 supportedFinite)

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:535:61: unsolved goals
V : Type u
m : V → V → Prop
ρ : ℕ → V
⊢ (∀ (x : V), (m x (ρ 7) → x = ρ 3) ∧ (x = ρ 3 → m x (ρ 7))) ↔ ∀ (t : V), m t (ρ 7) ↔ t = ρ 3
error: NF0Specker/FiniteCardinals.lean:541:41: unsolved goals
V : Type u
m : V → V → Prop
ρ : ℕ → V
⊢ (∀ (x : V), (m x (ρ 8) → ¬x = ρ 3 → x = ρ 4) ∧ ((¬x = ρ 3 → x = ρ 4) → m x (ρ 8))) ↔
    ∀ (t : V), m t (ρ 8) ↔ t = ρ 3 ∨ t = ρ 4
error: NF0Specker/FiniteCardinals.lean:547:37: unsolved goals
V : Type u
m : V → V → Prop
ρ : ℕ → V
⊢ (∃ v,
      (∀ (x : V), (m x v → x = ρ 3) ∧ (x = ρ 3 → m x v)) ∧
        ∃ x,
          (∀ (x_1 : V), (m x_1 x → ¬x_1 = ρ 3 → x_1 = ρ 4) ∧ ((¬x_1 = ρ 3 → x_1 = ρ 4) → m x_1 x)) ∧
            ∀ (x_1 : V), (m x_1 (ρ 6) → ¬x_1 = v → x_1 = x) ∧ ((¬x_1 = v → x_1 = x) → m x_1 (ρ 6))) ↔
    ∃ s,
      (∀ (t : V), m t s ↔ t = ρ 3) ∧ ∃ x, (∀ (t : V), m t x ↔ t = ρ 3 ∨ t = ρ 4) ∧ ∀ (u : V), m u (ρ 6) ↔ u = s ∨ u = x
error: NF0Specker/FiniteCardinals.lean:616:2: failed to synthesize
  Decidable (F.fits restrictionLevels graphRestriction)

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:650:37: unsolved goals
V : Type u
m : V → V → Prop
ρ : ℕ → V
⊢ (∃ v,
      (∀ (x : V), (m x v → x = ρ 3) ∧ (x = ρ 3 → m x v)) ∧
        ∃ x,
          (∀ (x_1 : V), (m x_1 x → ¬x_1 = ρ 3 → x_1 = ρ 4) ∧ ((¬x_1 = ρ 3 → x_1 = ρ 4) → m x_1 x)) ∧
            ∀ (x_1 : V), (m x_1 (ρ 0) → ¬x_1 = v → x_1 = x) ∧ ((¬x_1 = v → x_1 = x) → m x_1 (ρ 0))) ↔
    ∃ s,
      (∀ (t : V), m t s ↔ t = ρ 3) ∧ ∃ x, (∀ (t : V), m t x ↔ t = ρ 3 ∨ t = ρ 4) ∧ ∀ (t : V), m t (ρ 0) ↔ t = s ∨ t = x
error: NF0Specker/FiniteCardinals.lean:982:26: Unknown identifier `hD`
error: NF0Specker/FiniteCardinals.lean:1093:37: unsolved goals
V : Type u
m : V → V → Prop
ρ : ℕ → V
p q : F
⊢ ¬F.holds m ρ p → F.holds m ρ q ↔ F.holds m ρ p ∨ F.holds m ρ q
error: NF0Specker/FiniteCardinals.lean:1124:51: unsolved goals
V : Type u
m : V → V → Prop
ρ : ℕ → V
⊢ (∀ (x : V),
      m x (ρ 12) →
        ∃ x_1,
          m x_1 (ρ 0) ∧
            ∃ x_2,
              m x_2 (ρ 0) ∧
                ∃ x_3,
                  (∀ (x : V), (m x x_3 → x = x_1) ∧ (x = x_1 → m x x_3)) ∧
                    ∃ x_4,
                      (∀ (x : V), (m x x_4 → ¬x = x_1 → x = x_2) ∧ ((¬x = x_1 → x = x_2) → m x x_4)) ∧
                        ∀ (x_5 : V), (m x_5 x → ¬x_5 = x_3 → x_5 = x_4) ∧ ((¬x_5 = x_3 → x_5 = x_4) → m x_5 x)) ↔
    ∀ (p : V),
      m p (ρ 12) →
        ∃ x,
          m x (ρ 0) ∧
            ∃ x_1,
              m x_1 (ρ 0) ∧
                ∃ s,
                  (∀ (t : V), m t s ↔ t = x) ∧
                    ∃ x_2, (∀ (t : V), m t x_2 ↔ t = x ∨ t = x_1) ∧ ∀ (t : V), m t p ↔ t = s ∨ t = x_2
warning: NF0Specker/FiniteCardinals.lean:1127:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1127:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1128:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1129:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1130:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
error: NF0Specker/FiniteCardinals.lean:1136:50: unsolved goals
V : Type u
m : V → V → Prop
ρ : ℕ → V
⊢ (∀ (x : V),
      m x (ρ 2) →
        ∃ x_1,
          m x_1 (ρ 1) ∧
            ∃ x_2,
              m x_2 (ρ 1) ∧
                ∃ x_3,
                  (∀ (x : V), (m x x_3 → x = x_1) ∧ (x = x_1 → m x x_3)) ∧
                    ∃ x_4,
                      (∀ (x : V), (m x x_4 → ¬x = x_1 → x = x_2) ∧ ((¬x = x_1 → x = x_2) → m x x_4)) ∧
                        ∀ (x_5 : V), (m x_5 x → ¬x_5 = x_3 → x_5 = x_4) ∧ ((¬x_5 = x_3 → x_5 = x_4) → m x_5 x)) ↔
    ∀ (p : V),
      m p (ρ 2) →
        ∃ x,
          m x (ρ 1) ∧
            ∃ x_1,
              m x_1 (ρ 1) ∧
                ∃ s,
                  (∀ (t : V), m t s ↔ t = x) ∧
                    ∃ x_2, (∀ (t : V), m t x_2 ↔ t = x ∨ t = x_1) ∧ ∀ (t : V), m t p ↔ t = s ∨ t = x_2
warning: NF0Specker/FiniteCardinals.lean:1139:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1139:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1141:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1142:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
error: NF0Specker/FiniteCardinals.lean:1188:4: Unknown identifier `Function.Bijective`
error: NF0Specker/FiniteCardinals.lean:1195:8: No goals to be solved
error: NF0Specker/FiniteCardinals.lean:1212:18: expected token
error: NF0Specker/FiniteCardinals.lean:1541:48: failed to synthesize
  Decidable (F.fits stableBadLevels stableBadFormula)

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:1561:38: unsolved goals
V : Type u
m : V → V → Prop
ρ : ℕ → V
⊢ (∃ v,
      (∃ v_1,
          (∀ (x : V), (m x v_1 → x = ρ 3) ∧ (x = ρ 3 → m x v_1)) ∧
            ∃ x,
              (∀ (x_1 : V), (m x_1 x → ¬x_1 = ρ 3 → x_1 = ρ 5) ∧ ((¬x_1 = ρ 3 → x_1 = ρ 5) → m x_1 x)) ∧
                ∀ (x_1 : V), (m x_1 v → ¬x_1 = v_1 → x_1 = x) ∧ ((¬x_1 = v_1 → x_1 = x) → m x_1 v)) ∧
        m v (ρ 2)) ↔
    ∃ p,
      (∃ s,
          (∀ (t : V), m t s ↔ t = ρ 3) ∧
            ∃ x, (∀ (t : V), m t x ↔ t = ρ 3 ∨ t = ρ 5) ∧ ∀ (u : V), m u p ↔ u = s ∨ u = x) ∧
        m p (ρ 2)
error: NF0Specker/FiniteCardinals.lean:1685:20: failed to synthesize
  Decidable (F.fits (fun x => 0) (F.eq 0 1))

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:1698:45: failed to synthesize
  Decidable (F.fits (fun x => 0) (disj (F.eq 0 1) (F.eq 0 2)))

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:1705:2: Type mismatch: After simplification, term
  hd z
 has type
  M.mem z d ↔ ¬z = x → z = y
but is expected to have type
  M.mem z d ↔ z = x ∨ z = y
error: NF0Specker/FiniteCardinals.lean:1742:55: failed to synthesize
  Decidable (F.fits reverseGraphLevels reverseProperFormula)

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:1745:54: failed to synthesize
  Decidable (F.fits reverseGraphLevels reverseGraphFormula)

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:1761:37: unsolved goals
V : Type u
m : V → V → Prop
ρ : ℕ → V
⊢ (∃ v,
      (∀ (x : V), (m x v → x = ρ 1) ∧ (x = ρ 1 → m x v)) ∧
        ∃ x,
          (∀ (x_1 : V), (m x_1 x → ¬x_1 = ρ 1 → x_1 = ρ 2) ∧ ((¬x_1 = ρ 1 → x_1 = ρ 2) → m x_1 x)) ∧
            ∀ (x_1 : V), (m x_1 (ρ 0) → ¬x_1 = v → x_1 = x) ∧ ((¬x_1 = v → x_1 = x) → m x_1 (ρ 0))) ↔
    ∃ s,
      (∀ (t : V), m t s ↔ t = ρ 1) ∧ ∃ x, (∀ (t : V), m t x ↔ t = ρ 1 ∨ t = ρ 2) ∧ ∀ (u : V), m u (ρ 0) ↔ u = s ∨ u = x
error: NF0Specker/FiniteCardinals.lean:1858:56: failed to synthesize
  Decidable (F.fits positiveImageLevels positiveImageFormula)

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:1863:38: unsolved goals
V : Type u
m : V → V → Prop
ρ : ℕ → V
⊢ (∃ v,
      (∃ v_1,
          (∀ (x : V), (m x v_1 → x = ρ 3) ∧ (x = ρ 3 → m x v_1)) ∧
            ∃ x,
              (∀ (x_1 : V), (m x_1 x → ¬x_1 = ρ 3 → x_1 = ρ 0) ∧ ((¬x_1 = ρ 3 → x_1 = ρ 0) → m x_1 x)) ∧
                ∀ (x_1 : V), (m x_1 v → ¬x_1 = v_1 → x_1 = x) ∧ ((¬x_1 = v_1 → x_1 = x) → m x_1 v)) ∧
        m v (ρ 2)) ↔
    ∃ p,
      (∃ s,
          (∀ (t : V), m t s ↔ t = ρ 3) ∧
            ∃ x, (∀ (t : V), m t x ↔ t = ρ 3 ∨ t = ρ 0) ∧ ∀ (u : V), m u p ↔ u = s ∨ u = x) ∧
        m p (ρ 2)
error: NF0Specker/FiniteCardinals.lean:2018:54: failed to synthesize
  Decidable (F.fits inverseGraphLevels inverseGraphFormula)

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:2023:37: unsolved goals
V : Type u
m : V → V → Prop
ρ : ℕ → V
⊢ (∃ v,
      (∀ (x : V), (m x v → x = ρ 4) ∧ (x = ρ 4 → m x v)) ∧
        ∃ x,
          (∀ (x_1 : V), (m x_1 x → ¬x_1 = ρ 4 → x_1 = ρ 3) ∧ ((¬x_1 = ρ 4 → x_1 = ρ 3) → m x_1 x)) ∧
            ∀ (x_1 : V), (m x_1 (ρ 0) → ¬x_1 = v → x_1 = x) ∧ ((¬x_1 = v → x_1 = x) → m x_1 (ρ 0))) ↔
    ∃ s,
      (∀ (t : V), m t s ↔ t = ρ 4) ∧ ∃ x, (∀ (t : V), m t x ↔ t = ρ 4 ∨ t = ρ 3) ∧ ∀ (u : V), m u (ρ 0) ↔ u = s ∨ u = x
error: NF0Specker/FiniteCardinals.lean:2076:2: Tactic `apply` failed: could not unify the conclusion of `inverseGraph_edges_iff M.mem f g`
  PairEdge M.mem g ?y ?x ↔ PairEdge M.mem f ?x ?y
with the goal
  ∃ g, ∀ (x y : V), PairEdge M.mem g y x ↔ PairEdge M.mem f x y

Note: The full type of `inverseGraph_edges_iff M.mem f g` is
  (∀ (p : V), M.mem p g ↔ ∃ x y, IsKPair M.mem p y x ∧ PairEdge M.mem f x y) →
    (∀ (x y : V), ∃ p, IsKPair M.mem p x y) → ∀ (x y : V), PairEdge M.mem g y x ↔ PairEdge M.mem f x y

V : Type u
M : PositiveModel V
f x y : V
hFxy : PairEdge M.mem f x y
p : V
hpYX : IsKPair M.mem p y x
ρ : ℕ → V := fun i => if i = 2 then f else x
hf : ∃ τ, F.fits τ inverseGraphFormula
hw : ∃ q, F.holds M.mem (assign ρ 0 q) inverseGraphFormula
g : V
hg : ∀ (x : V), M.mem x g ↔ F.holds M.mem (assign ρ 0 x) inverseGraphFormula
⊢ ∃ g, ∀ (x y : V), PairEdge M.mem g y x ↔ PairEdge M.mem f x y
error: NF0Specker/FiniteCardinals.lean:2171:28: Ambiguous term
  not_imp
Possible interpretations:
  _root_.not_imp : ¬(?m.33 → ?m.34) ↔ ?m.33 ∧ ¬?m.34
  
  Classical.not_imp : ¬(?m.33 → ?m.34) ↔ ?m.33 ∧ ¬?m.34
error: NF0Specker/FiniteCardinals.lean:2171:4: Type mismatch: After simplification, term
  hAll
 has type
  ∃ x x_1, ¬Q x
but is expected to have type
  ∃ n, Natural n ∧ ¬Q n
error: NF0Specker/FiniteCardinals.lean:2250:28: Ambiguous term
  not_imp
Possible interpretations:
  _root_.not_imp : ¬(?m.37 → ?m.38) ↔ ?m.37 ∧ ¬?m.38
  
  Classical.not_imp : ¬(?m.37 → ?m.38) ↔ ?m.37 ∧ ¬?m.38
error: NF0Specker/FiniteCardinals.lean:2250:4: Type mismatch: After simplification, term
  hAll
 has type
  ∃ x x_1, ¬Q x
but is expected to have type
  ∃ n, Natural n ∧ ¬Q n
error: NF0Specker/FiniteCardinals.lean:2503:2: failed to synthesize
  Decidable (F.fits twoSidedRestrictionLevels twoSidedRestrictionFormula)

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:2512:31: unsolved goals
V : Type u
m : V → V → Prop
ρ : ℕ → V
⊢ m (ρ 0) (ρ 2) →
    ((∃ v,
        m v (ρ 1) ∧
          ∃ x,
            m x (ρ 5) ∧
              ∃ v_1,
                (∀ (x : V), (m x v_1 → x = v) ∧ (x = v → m x v_1)) ∧
                  ∃ x_1,
                    (∀ (x_2 : V), (m x_2 x_1 → ¬x_2 = v → x_2 = x) ∧ ((¬x_2 = v → x_2 = x) → m x_2 x_1)) ∧
                      ∀ (x : V), (m x (ρ 0) → ¬x = v_1 → x = x_1) ∧ ((¬x = v_1 → x = x_1) → m x (ρ 0))) ↔
      ∃ x,
        m x (ρ 1) ∧
          ∃ x_1,
            m x_1 (ρ 5) ∧
              ∃ s,
                (∀ (t : V), m t s ↔ t = x) ∧
                  ∃ x_2, (∀ (t : V), m t x_2 ↔ t = x ∨ t = x_1) ∧ ∀ (u : V), m u (ρ 0) ↔ u = s ∨ u = x_2)
error: NF0Specker/FiniteCardinals.lean:2697:2: failed to synthesize
  Decidable (F.fits bijectionLevels bijectionFormula)

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:2704:38: unsolved goals
V : Type u
m : V → V → Prop
ρ : ℕ → V
⊢ (∃ v,
      (∃ v_1,
          (∀ (x : V), (m x v_1 → x = ρ 4) ∧ (x = ρ 4 → m x v_1)) ∧
            ∃ x,
              (∀ (x_1 : V), (m x_1 x → ¬x_1 = ρ 4 → x_1 = ρ 5) ∧ ((¬x_1 = ρ 4 → x_1 = ρ 5) → m x_1 x)) ∧
                ∀ (x_1 : V), (m x_1 v → ¬x_1 = v_1 → x_1 = x) ∧ ((¬x_1 = v_1 → x_1 = x) → m x_1 v)) ∧
        m v (ρ 2)) ↔
    ∃ p,
      (∃ s,
          (∀ (t : V), m t s ↔ t = ρ 4) ∧
            ∃ x, (∀ (t : V), m t x ↔ t = ρ 4 ∨ t = ρ 5) ∧ ∀ (u : V), m u p ↔ u = s ∨ u = x) ∧
        m p (ρ 2)
error: NF0Specker/FiniteCardinals.lean:2715:39: unsolved goals
V : Type u
m : V → V → Prop
ρ : ℕ → V
⊢ (∃ v,
      (∀ (x : V),
          m x v →
            ∃ x_1,
              m x_1 (ρ 1) ∧
                ∃ x_2,
                  m x_2 (ρ 0) ∧
                    ∃ x_3,
                      (∀ (x : V), (m x x_3 → x = x_1) ∧ (x = x_1 → m x x_3)) ∧
                        ∃ x_4,
                          (∀ (x : V), (m x x_4 → ¬x = x_1 → x = x_2) ∧ ((¬x = x_1 → x = x_2) → m x x_4)) ∧
                            ∀ (x_5 : V), (m x_5 x → ¬x_5 = x_3 → x_5 = x_4) ∧ ((¬x_5 = x_3 → x_5 = x_4) → m x_5 x)) ∧
        (∀ (x : V),
            m x (ρ 1) →
              ∃ x_1,
                m x_1 (ρ 0) ∧
                  ∃ x_2 x_3,
                    (∀ (t : V), m t x_3 ↔ t = x) ∧
                      ∃ x_4,
                        (∀ (t : V), m t x_4 ↔ t = x ∨ t = x_1) ∧ (∀ (u : V), m u x_2 ↔ u = x_3 ∨ u = x_4) ∧ m x_2 v) ∧
          (∀ (x : V),
              m x (ρ 1) →
                ∀ (x_1 x_2 x_3 x_4 : V),
                  (∀ (t : V), m t x_4 ↔ t = x) →
                    ∀ (x_5 : V),
                      (∀ (t : V), m t x_5 ↔ t = x ∨ t = x_1) →
                        (∀ (u : V), m u x_3 ↔ u = x_4 ∨ u = x_5) →
                          m x_3 v →
                            ∀ (x_6 x_7 : V),
                              (∀ (t : V), m t x_7 ↔ t = x) →
                                ∀ (x_8 : V),
                                  (∀ (t : V), m t x_8 ↔ t = x ∨ t = x_2) →
                                    (∀ (u : V), m u x_6 ↔ u = x_7 ∨ u = x_8) → m x_6 v → x_1 = x_2) ∧
            (∀ (x : V),
                m x (ρ 1) →
                  ∀ (x_1 : V),
                    m x_1 (ρ 1) →
                      ∀ (x_2 x_3 x_4 : V),
                        (∀ (t : V), m t x_4 ↔ t = x) →
                          ∀ (x_5 : V),
                            (∀ (t : V), m t x_5 ↔ t = x ∨ t = x_2) →
                              (∀ (u : V), m u x_3 ↔ u = x_4 ∨ u = x_5) →
                                m x_3 v →
                                  ∀ (x_6 x_7 : V),
                                    (∀ (t : V), m t x_7 ↔ t = x_1) →
                                      ∀ (x_8 : V),
                                        (∀ (t : V), m t x_8 ↔ t = x_1 ∨ t = x_2) →
                                          (∀ (u : V), m u x_6 ↔ u = x_7 ∨ u = x_8) → m x_6 v → x = x_1) ∧
              ∀ (x : V),
                m x (ρ 0) →
                  ∃ x_1,
                    m x_1 (ρ 1) ∧
                      ∃ x_2 x_3,
                        (∀ (t : V), m t x_3 ↔ t = x_1) ∧
                          ∃ x_4,
                            (∀ (t : V), m t x_4 ↔ t = x_1 ∨ t = x) ∧
                              (∀ (u : V), m u x_2 ↔ u = x_3 ∨ u = x_4) ∧ m x_2 v) ↔
    ∃ f,
      (∀ (p : V),
          m p f →
            ∃ x,
              m x (ρ 1) ∧
                ∃ x_1,
                  m x_1 (ρ 0) ∧
                    ∃ s,
                      (∀ (t : V), m t s ↔ t = x) ∧
                        ∃ x_2, (∀ (t : V), m t x_2 ↔ t = x ∨ t = x_1) ∧ ∀ (u : V), m u p ↔ u = s ∨ u = x_2) ∧
        (∀ (x : V),
            m x (ρ 1) →
              ∃ y,
                m y (ρ 0) ∧
                  ∃ p,
                    (∃ s,
                        (∀ (t : V), m t s ↔ t = x) ∧
                          ∃ x_1, (∀ (t : V), m t x_1 ↔ t = x ∨ t = y) ∧ ∀ (u : V), m u p ↔ u = s ∨ u = x_1) ∧
                      m p f) ∧
          (∀ (x y z : V),
              m x (ρ 1) →
                ∀ (x_1 x_2 : V),
                  (∀ (t : V), m t x_2 ↔ t = x) →
                    ∀ (x_3 : V),
                      (∀ (t : V), m t x_3 ↔ t = x ∨ t = y) →
                        (∀ (u : V), m u x_1 ↔ u = x_2 ∨ u = x_3) →
                          m x_1 f →
                            ∀ (x_4 x_5 : V),
                              (∀ (t : V), m t x_5 ↔ t = x) →
                                ∀ (x_6 : V),
                                  (∀ (t : V), m t x_6 ↔ t = x ∨ t = z) →
                                    (∀ (u : V), m u x_4 ↔ u = x_5 ∨ u = x_6) → m x_4 f → y = z) ∧
            (∀ (x x' y : V),
                m x (ρ 1) →
                  m x' (ρ 1) →
                    ∀ (x_1 x_2 : V),
                      (∀ (t : V), m t x_2 ↔ t = x) →
                        ∀ (x_3 : V),
                          (∀ (t : V), m t x_3 ↔ t = x ∨ t = y) →
                            (∀ (u : V), m u x_1 ↔ u = x_2 ∨ u = x_3) →
                              m x_1 f →
                                ∀ (x_4 x_5 : V),
                                  (∀ (t : V), m t x_5 ↔ t = x') →
                                    ∀ (x_6 : V),
                                      (∀ (t : V), m t x_6 ↔ t = x' ∨ t = y) →
                                        (∀ (u : V), m u x_4 ↔ u = x_5 ∨ u = x_6) → m x_4 f → x = x') ∧
              ∀ (y : V),
                m y (ρ 0) →
                  ∃ x,
                    m x (ρ 1) ∧
                      ∃ p,
                        (∃ s,
                            (∀ (t : V), m t s ↔ t = x) ∧
                              ∃ x_1, (∀ (t : V), m t x_1 ↔ t = x ∨ t = y) ∧ ∀ (u : V), m u p ↔ u = s ∨ u = x_1) ∧
                          m p f
warning: NF0Specker/FiniteCardinals.lean:2719:23: This simp argument is unused:
  holds_all

Hint: Omit it from the simp argument list.
  simp [bijectionFormula, bijSupport, bijTotal, bijSingle,
  ̵  ̵ ̵ ̵bijInjective, bijSurjective,
  ̲  ̲ ̲ ̲InternalEquinum,
  ̵  ̵ ̵ ̵InternalBijection, holds_a̵l̵l̵,̵ ̵h̵o̵l̵d̵s̵_̵imp,
  ̵  ̵ ̵ ̵F.holds, assign, edge_sound, edge_sound_235,
      edge_sound_245, kuratowski_sound_012,
  ̵  ̵ ̵ ̵kuratowski, singleton, unordered, all, iffF, imp, disj,
      PairEdge, IsKPair, IsSingleton, IsUnordered]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2719:34: This simp argument is unused:
  holds_imp

Hint: Omit it from the simp argument list.
  simp [bijectionFormula, bijSupport, bijTotal, bijSingle,
  ̵  ̵ ̵ ̵bijInjective, bijSurjective,
  ̲  ̲ ̲ ̲InternalEquinum,
  ̵  ̵ ̵ ̵InternalBijection, holds_all, h̵o̵l̵d̵s̵_̵i̵m̵p̵,̵
  ̵ ̵ ̵ ̵ ̵F.holds, assign, edge_sound, edge_sound_235,
      edge_sound_245, kuratowski_sound_012,
  ̵  ̵ ̵ ̵kuratowski, singleton, unordered, all, iffF, imp, disj,
      PairEdge, IsKPair, IsSingleton, IsUnordered]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2721:20: This simp argument is unused:
  kuratowski_sound_012

Hint: Omit it from the simp argument list.
  simp [bijectionFormula, bijSupport, bijTotal, bijSingle,
  ̵  ̵ ̵ ̵bijInjective, bijSurjective,
  ̲  ̲ ̲ ̲InternalEquinum,
  ̵  ̵ ̵ ̵InternalBijection, holds_all, holds_imp,
  ̵  ̵ ̵ ̵F.holds, assign, edge_sound,
  ̲  ̲ ̲ ̲edge_sound_235,
  ̵  ̵ ̵ ̵edge_sound_245, kuratowski_̵s̵o̵u̵n̵d̵_̵0̵1̵2̵,
  ̵  ̵ ̵ ̵k̵u̵r̵a̵t̵o̵w̵sk̵i,̵ ̵s̵i̵ngleton, unordered, all, iffF, imp, disj,
      PairEdge, IsKPair, IsSingleton, IsUnordered]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
error: NF0Specker/FiniteCardinals.lean:2737:2: failed to synthesize
  Decidable (F.fits identityGraphLevels identityGraphFormula)

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:2742:46: unsolved goals
V : Type u
m : V → V → Prop
ρ : ℕ → V
⊢ (∃ v,
      m v (ρ 1) ∧
        ∃ v_1,
          (∀ (x : V), (m x v_1 → x = v) ∧ (x = v → m x v_1)) ∧
            ∃ x,
              (∀ (x_1 : V), (m x_1 x → x_1 = v) ∧ (x_1 = v → m x_1 x)) ∧
                ∀ (x_1 : V), (m x_1 (ρ 0) → ¬x_1 = v_1 → x_1 = x) ∧ ((¬x_1 = v_1 → x_1 = x) → m x_1 (ρ 0))) ↔
    ∃ x,
      m x (ρ 1) ∧
        ∃ s, (∀ (t : V), m t s ↔ t = x) ∧ ∃ x_1, (∀ (t : V), m t x_1 ↔ t = x) ∧ ∀ (u : V), m u (ρ 0) ↔ u = s ∨ u = x_1
warning: NF0Specker/FiniteCardinals.lean:2833:8: This simp argument is unused:
  IsFregeClass

Hint: Omit it from the simp argument list.
  simp [̵I̵s̵F̵r̵e̵g̵e̵C̵l̵a̵s̵s̵,̵ ̵a̵s̵s̵i̵g̵n̵,̵[̲a̲s̲s̲i̲g̲n̲,̲ ρ]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
error: NF0Specker/FiniteCardinals.lean:2885:2: failed to synthesize
  Decidable (F.fits compositionLevels compositionFormula)

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:2891:38: unsolved goals
V : Type u
m : V → V → Prop
ρ : ℕ → V
⊢ (∃ v,
      (∃ v_1,
          (∀ (x : V), (m x v_1 → x = ρ 3) ∧ (x = ρ 3 → m x v_1)) ∧
            ∃ x,
              (∀ (x_1 : V), (m x_1 x → ¬x_1 = ρ 3 → x_1 = ρ 4) ∧ ((¬x_1 = ρ 3 → x_1 = ρ 4) → m x_1 x)) ∧
                ∀ (x_1 : V), (m x_1 v → ¬x_1 = v_1 → x_1 = x) ∧ ((¬x_1 = v_1 → x_1 = x) → m x_1 v)) ∧
        m v (ρ 1)) ↔
    ∃ p,
      (∃ s,
          (∀ (t : V), m t s ↔ t = ρ 3) ∧
            ∃ x, (∀ (t : V), m t x ↔ t = ρ 3 ∨ t = ρ 4) ∧ ∀ (u : V), m u p ↔ u = s ∨ u = x) ∧
        m p (ρ 1)
error: NF0Specker/FiniteCardinals.lean:2902:55: unsolved goals
V : Type u
m : V → V → Prop
ρ : ℕ → V
⊢ (∃ v v_1 v_2,
      (∃ v_3,
          (∀ (x : V), (m x v_3 → x = v) ∧ (x = v → m x v_3)) ∧
            ∃ x,
              (∀ (x_1 : V), (m x_1 x → ¬x_1 = v → x_1 = v_2) ∧ ((¬x_1 = v → x_1 = v_2) → m x_1 x)) ∧
                ∀ (x_1 : V), (m x_1 (ρ 0) → ¬x_1 = v_3 → x_1 = x) ∧ ((¬x_1 = v_3 → x_1 = x) → m x_1 (ρ 0))) ∧
        (∃ p,
            (∃ s,
                (∀ (t : V), m t s ↔ t = v) ∧
                  ∃ x, (∀ (t : V), m t x ↔ t = v ∨ t = v_1) ∧ ∀ (u : V), m u p ↔ u = s ∨ u = x) ∧
              m p (ρ 1)) ∧
          ∃ p,
            (∃ s,
                (∀ (t : V), m t s ↔ t = v_1) ∧
                  ∃ x, (∀ (t : V), m t x ↔ t = v_1 ∨ t = v_2) ∧ ∀ (u : V), m u p ↔ u = s ∨ u = x) ∧
              m p (ρ 2)) ↔
    ∃ x z y,
      (∃ s,
          (∀ (t : V), m t s ↔ t = x) ∧
            ∃ x_1, (∀ (t : V), m t x_1 ↔ t = x ∨ t = y) ∧ ∀ (u : V), m u (ρ 0) ↔ u = s ∨ u = x_1) ∧
        (∃ p,
            (∃ s,
                (∀ (t : V), m t s ↔ t = x) ∧
                  ∃ x_1, (∀ (t : V), m t x_1 ↔ t = x ∨ t = z) ∧ ∀ (u : V), m u p ↔ u = s ∨ u = x_1) ∧
              m p (ρ 1)) ∧
          ∃ p,
            (∃ s,
                (∀ (t : V), m t s ↔ t = z) ∧
                  ∃ x, (∀ (t : V), m t x ↔ t = z ∨ t = y) ∧ ∀ (u : V), m u p ↔ u = s ∨ u = x) ∧
              m p (ρ 2)
error: NF0Specker/FiniteCardinals.lean:3466:2: failed to synthesize
  Decidable (F.fits bijectionLevels injectionFormula)

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:3471:48: unsolved goals
V : Type u
m : V → V → Prop
ρ : ℕ → V
⊢ (∃ v,
      (∀ (x : V),
          m x v →
            ∃ x_1,
              m x_1 (ρ 1) ∧
                ∃ x_2,
                  m x_2 (ρ 0) ∧
                    ∃ x_3,
                      (∀ (x : V), (m x x_3 → x = x_1) ∧ (x = x_1 → m x x_3)) ∧
                        ∃ x_4,
                          (∀ (x : V), (m x x_4 → ¬x = x_1 → x = x_2) ∧ ((¬x = x_1 → x = x_2) → m x x_4)) ∧
                            ∀ (x_5 : V), (m x_5 x → ¬x_5 = x_3 → x_5 = x_4) ∧ ((¬x_5 = x_3 → x_5 = x_4) → m x_5 x)) ∧
        (∀ (x : V),
            m x (ρ 1) →
              ∃ x_1,
                m x_1 (ρ 0) ∧
                  ∃ x_2 x_3,
                    (∀ (t : V), m t x_3 ↔ t = x) ∧
                      ∃ x_4,
                        (∀ (t : V), m t x_4 ↔ t = x ∨ t = x_1) ∧ (∀ (u : V), m u x_2 ↔ u = x_3 ∨ u = x_4) ∧ m x_2 v) ∧
          (∀ (x : V),
              m x (ρ 1) →
                ∀ (x_1 x_2 x_3 x_4 : V),
                  (∀ (t : V), m t x_4 ↔ t = x) →
                    ∀ (x_5 : V),
                      (∀ (t : V), m t x_5 ↔ t = x ∨ t = x_1) →
                        (∀ (u : V), m u x_3 ↔ u = x_4 ∨ u = x_5) →
                          m x_3 v →
                            ∀ (x_6 x_7 : V),
                              (∀ (t : V), m t x_7 ↔ t = x) →
                                ∀ (x_8 : V),
                                  (∀ (t : V), m t x_8 ↔ t = x ∨ t = x_2) →
                                    (∀ (u : V), m u x_6 ↔ u = x_7 ∨ u = x_8) → m x_6 v → x_1 = x_2) ∧
            ∀ (x : V),
              m x (ρ 1) →
                ∀ (x_1 : V),
                  m x_1 (ρ 1) →
                    ∀ (x_2 x_3 x_4 : V),
                      (∀ (t : V), m t x_4 ↔ t = x) →
                        ∀ (x_5 : V),
                          (∀ (t : V), m t x_5 ↔ t = x ∨ t = x_2) →
                            (∀ (u : V), m u x_3 ↔ u = x_4 ∨ u = x_5) →
                              m x_3 v →
                                ∀ (x_6 x_7 : V),
                                  (∀ (t : V), m t x_7 ↔ t = x_1) →
                                    ∀ (x_8 : V),
                                      (∀ (t : V), m t x_8 ↔ t = x_1 ∨ t = x_2) →
                                        (∀ (u : V), m u x_6 ↔ u = x_7 ∨ u = x_8) → m x_6 v → x = x_1) ↔
    ∃ f,
      (∀ (p : V),
          m p f →
            ∃ x,
              m x (ρ 1) ∧
                ∃ x_1,
                  m x_1 (ρ 0) ∧
                    ∃ s,
                      (∀ (t : V), m t s ↔ t = x) ∧
                        ∃ x_2, (∀ (t : V), m t x_2 ↔ t = x ∨ t = x_1) ∧ ∀ (u : V), m u p ↔ u = s ∨ u = x_2) ∧
        (∀ (x : V),
            m x (ρ 1) →
              ∃ y,
                m y (ρ 0) ∧
                  ∃ p,
                    (∃ s,
                        (∀ (t : V), m t s ↔ t = x) ∧
                          ∃ x_1, (∀ (t : V), m t x_1 ↔ t = x ∨ t = y) ∧ ∀ (u : V), m u p ↔ u = s ∨ u = x_1) ∧
                      m p f) ∧
          (∀ (x y z : V),
              m x (ρ 1) →
                ∀ (x_1 x_2 : V),
                  (∀ (t : V), m t x_2 ↔ t = x) →
                    ∀ (x_3 : V),
                      (∀ (t : V), m t x_3 ↔ t = x ∨ t = y) →
                        (∀ (u : V), m u x_1 ↔ u = x_2 ∨ u = x_3) →
                          m x_1 f →
                            ∀ (x_4 x_5 : V),
                              (∀ (t : V), m t x_5 ↔ t = x) →
                                ∀ (x_6 : V),
                                  (∀ (t : V), m t x_6 ↔ t = x ∨ t = z) →
                                    (∀ (u : V), m u x_4 ↔ u = x_5 ∨ u = x_6) → m x_4 f → y = z) ∧
            ∀ (x x' y : V),
              m x (ρ 1) →
                m x' (ρ 1) →
                  ∀ (x_1 x_2 : V),
                    (∀ (t : V), m t x_2 ↔ t = x) →
                      ∀ (x_3 : V),
                        (∀ (t : V), m t x_3 ↔ t = x ∨ t = y) →
                          (∀ (u : V), m u x_1 ↔ u = x_2 ∨ u = x_3) →
                            m x_1 f →
                              ∀ (x_4 x_5 : V),
                                (∀ (t : V), m t x_5 ↔ t = x') →
                                  ∀ (x_6 : V),
                                    (∀ (t : V), m t x_6 ↔ t = x' ∨ t = y) →
                                      (∀ (u : V), m u x_4 ↔ u = x_5 ∨ u = x_6) → m x_4 f → x = x'
warning: NF0Specker/FiniteCardinals.lean:3474:37: This simp argument is unused:
  holds_all

Hint: Omit it from the simp argument list.
  simp [injectionFormula, bijSupport, bijTotal, bijSingle,
  ̵  ̵ ̵ ̵bijInjective, InternalInjection,
  ̲ h̵o̵l̵d̵s̵_̵a̵l̵l̵,̵  ̲ ̲holds_imp,
  ̵  ̵ ̵ ̵F.holds, assign, edge_sound, edge_sound_235,
  ̵  ̵ ̵ ̵edge_sound_245, kuratowski_sound_012,
      kuratowski, singleton, unordered, all, iffF, imp, disj,
  ̵  ̵ ̵ ̵PairEdge, IsKPair, IsSingleton,
  ̲  ̲ ̲ ̲IsUnordered]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3474:48: This simp argument is unused:
  holds_imp

Hint: Omit it from the simp argument list.
  simp [injectionFormula, bijSupport, bijTotal, bijSingle,
  ̵  ̵ ̵ ̵bijInjective, InternalInjection,
  ̲  ̲ ̲ ̲holds_all, h̵o̵l̵d̵s̵_̵i̵m̵p̵,̵
  ̵ ̵ ̵ ̵ ̵F.holds, assign, edge_sound, edge_sound_235,
  ̵  ̵ ̵ ̵edge_sound_245, kuratowski_sound_012,
      kuratowski, singleton, unordered, all, iffF, imp, disj,
  ̵  ̵ ̵ ̵PairEdge, IsKPair, IsSingleton,
  ̲  ̲ ̲ ̲IsUnordered]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3476:20: This simp argument is unused:
  kuratowski_sound_012

Hint: Omit it from the simp argument list.
  simp [injectionFormula, bijSupport, bijTotal, bijSingle,
  ̵  ̵ ̵ ̵bijInjective, InternalInjection,
  ̲  ̲ ̲ ̲holds_all, holds_imp,
  ̵  ̵ ̵ ̵F.holds, assign, edge_sound, edge_sound_235,
  ̵  ̵ ̵ ̵edge_sound_245, kuratowski_̵s̵o̵u̵n̵d̵_̵0̵1̵2̵,
      k̵u̵r̵a̵t̵o̵w̵sk̵i,̵ ̵s̵i̵ngleton, unordered, all, iffF, imp, disj,
  ̵  ̵ ̵ ̵PairEdge, IsKPair, IsSingleton, IsUnordered]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
error: NF0Specker/FiniteCardinals.lean:3493:2: failed to synthesize
  Decidable (F.fits cardinalLeLevels cardinalLeFormula)

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:3535:30: Application type mismatch: The argument
  i
has type
  ℕ
but is expected to have type
  F
in the application
  swap011 i
error: NF0Specker/FiniteCardinals.lean:3535:42: Application type mismatch: The argument
  j
has type
  ℕ
but is expected to have type
  F
in the application
  swap011 j
error: NF0Specker/FiniteCardinals.lean:3536:28: Application type mismatch: The argument
  i
has type
  ℕ
but is expected to have type
  F
in the application
  swap011 i
error: NF0Specker/FiniteCardinals.lean:3536:40: Application type mismatch: The argument
  j
has type
  ℕ
but is expected to have type
  F
in the application
  swap011 j
error: NF0Specker/FiniteCardinals.lean:3539:28: Application type mismatch: The argument
  i
has type
  ℕ
but is expected to have type
  F
in the application
  swap011 i
error: NF0Specker/FiniteCardinals.lean:3562:15: Tactic `rfl` failed: The left-hand side
  holds m ρ (mem i j).swap011
is not definitionally equal to the right-hand side
  holds m (swappedEnv ρ) (mem i j)

case mem
V : Type u
m : V → V → Prop
i j : ℕ
ρ : ℕ → V
⊢ holds m ρ (mem i j).swap011 ↔ holds m (swappedEnv ρ) (mem i j)
error: NF0Specker/FiniteCardinals.lean:3563:14: Tactic `rfl` failed: The left-hand side
  holds m ρ (eq i j).swap011
is not definitionally equal to the right-hand side
  holds m (swappedEnv ρ) (eq i j)

case eq
V : Type u
m : V → V → Prop
i j : ℕ
ρ : ℕ → V
⊢ holds m ρ (eq i j).swap011 ↔ holds m (swappedEnv ρ) (eq i j)
error: NF0Specker/FiniteCardinals.lean:3570:41: Application type mismatch: The argument
  i
has type
  ℕ
but is expected to have type
  F
in the application
  swap011 i
error: NF0Specker/FiniteCardinals.lean:3574:37: Application type mismatch: The argument
  i
has type
  ℕ
but is expected to have type
  F
in the application
  swap011 i
error: NF0Specker/FiniteCardinals.lean:3578:51: Application type mismatch: The argument
  i
has type
  ℕ
but is expected to have type
  F
in the application
  swap011 i
error: NF0Specker/FiniteCardinals.lean:3619:55: failed to synthesize
  Decidable (F.fits comparabilityLevels (cardinalLeAt 0 14))

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:3622:55: failed to synthesize
  Decidable (F.fits comparabilityLevels (cardinalLeAt 14 0))

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:3625:51: failed to synthesize
  Decidable (F.fits comparabilityLevels comparabilityP0)

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:3628:53: failed to synthesize
  Decidable (F.fits comparabilityLevels comparabilityBad0)

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:3631:55: failed to synthesize
  Decidable (F.fits comparabilityLevels positiveFregeClass0)

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:3664:51: unsolved goals
V : Type u
m : V → V → Prop
ρ : ℕ → V
⊢ (∀ (x : V), m x (ρ 15) → ¬FregeLe m (ρ 0) x → FregeLe m x (ρ 0)) ↔
    ∀ (b : V), m b (ρ 15) → FregeLe m (ρ 0) b ∨ FregeLe m b (ρ 0)
error: NF0Specker/FiniteCardinals.lean:3680:37: unsolved goals
V : Type u
m : V → V → Prop
ρ : ℕ → V
⊢ (∃ v, ∀ (x : V), (m x (ρ 0) → InternalEquinum m v x) ∧ (InternalEquinum m v x → m x (ρ 0))) ↔
    ∃ A, ∀ (B : V), m B (ρ 0) ↔ InternalEquinum m A B
error: NF0Specker/FiniteCardinals.lean:3764:48: failed to synthesize
  Decidable (F.fits deleteOneLevels deleteOneFormula)

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:3874:64: failed to synthesize
  Decidable (F.fits fregeSuccDeletionLevels fregeSuccDeletionFormula)

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:3879:45: unsolved goals
V : Type u
m : V → V → Prop
ρ : ℕ → V
⊢ (∃ v,
      m v (ρ 13) ∧
        ∃ x,
          m x (ρ 14) ∧
            ∃ x_1, m x_1 x ∧ ∀ (x_2 : V), (m x_2 v → m x_2 x ∧ ¬x_2 = x_1) ∧ (m x_2 x → ¬x_2 = x_1 → m x_2 v)) ↔
    ∃ B, m B (ρ 13) ∧ ∃ x, m x (ρ 14) ∧ ∃ x_1, m x_1 x ∧ ∀ (x_2 : V), m x_2 B ↔ m x_2 x ∧ ¬x_2 = x_1
error: NF0Specker/FiniteCardinals.lean:3990:56: failed to synthesize
  Decidable (F.fits run33DeletionLevels run33DeletionFormula)

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:4118:2: failed to synthesize
  Decidable (F.fits run33ReverseStrictLevels (run33StrictRepAt 17 16))

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:4122:2: failed to synthesize
  Decidable (F.fits run33ReverseStrictLevels (run33KPairHigh 0 16 17))

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:4126:2: failed to synthesize
  Decidable (F.fits run33ReverseStrictLevels run33ReverseStrictGraphFormula)

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:4286:56: failed to synthesize
  Decidable (F.fits appendOnePairLevels appendOnePairFormula)

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:4291:53: unsolved goals
V : Type u
m : V → V → Prop
ρ : ℕ → V
⊢ (¬m (ρ 0) (ρ 1) →
      ∃ v,
        (∀ (x : V), (m x v → x = ρ 3) ∧ (x = ρ 3 → m x v)) ∧
          ∃ x,
            (∀ (x_1 : V), (m x_1 x → ¬x_1 = ρ 3 → x_1 = ρ 4) ∧ ((¬x_1 = ρ 3 → x_1 = ρ 4) → m x_1 x)) ∧
              ∀ (x_1 : V), (m x_1 (ρ 0) → ¬x_1 = v → x_1 = x) ∧ ((¬x_1 = v → x_1 = x) → m x_1 (ρ 0))) ↔
    m (ρ 0) (ρ 1) ∨
      ∃ s,
        (∀ (t : V), m t s ↔ t = ρ 3) ∧
          ∃ x, (∀ (t : V), m t x ↔ t = ρ 3 ∨ t = ρ 4) ∧ ∀ (u : V), m u (ρ 0) ↔ u = s ∨ u = x
warning: NF0Specker/FiniteCardinals.lean:4317:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
error: NF0Specker/FiniteCardinals.lean:4337:39: Unknown identifier `t`
error: NF0Specker/FiniteCardinals.lean:4337:41: Unknown identifier `u`
error: NF0Specker/FiniteCardinals.lean:4371:15: Unknown identifier `t`
error: NF0Specker/FiniteCardinals.lean:4376:28: Unknown identifier `hxt`
error: NF0Specker/FiniteCardinals.lean:4377:28: Unknown identifier `hxt'`
error: NF0Specker/FiniteCardinals.lean:4384:28: Unknown identifier `hyu`
error: NF0Specker/FiniteCardinals.lean:4393:17: Unknown identifier `u`
error: NF0Specker/FiniteCardinals.lean:4473:48: failed to synthesize
  Decidable (F.fits insertOneLevels insertOneFormula)

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/FiniteCardinals.lean:4483:4: 'change' tactic failed, pattern
  M.mem z X ∨ z = z
is not definitionally equal to target
  F.holds M.mem (assign ρ 0 z) insertOneFormula
error: NF0Specker/FiniteCardinals.lean:4488:2: Type mismatch: After simplification, term
  hC x
 has type
  M.mem x C ↔ ¬M.mem x X → x = z
but is expected to have type
  M.mem x C ↔ M.mem x X ∨ x = z
error: NF0Specker/FiniteCardinals.lean:4653:48: Unknown identifier `hs`
error: NF0Specker/FiniteCardinals.lean:4655:59: Unknown identifier `hs`
error: NF0Specker/FiniteCardinals.lean:4694:28: Ambiguous term
  not_imp
Possible interpretations:
  _root_.not_imp : ¬(?m.37 → ?m.38) ↔ ?m.37 ∧ ¬?m.38
  
  Classical.not_imp : ¬(?m.37 → ?m.38) ↔ ?m.37 ∧ ¬?m.38
error: NF0Specker/FiniteCardinals.lean:4694:4: Type mismatch: After simplification, term
  hAll
 has type
  ∃ x x_1, ¬Q x
but is expected to have type
  ∃ n, Natural n ∧ ¬Q n
error: NF0Specker/FiniteCardinals.lean:4806:39: unsolved goals
V : Type u
m : V → V → Prop
ρ : ℕ → V
⊢ (∃ v,
      (∀ (x : V), (m x v → x = ρ 16) ∧ (x = ρ 16 → m x v)) ∧
        ∃ x,
          (∀ (x_1 : V), (m x_1 x → ¬x_1 = ρ 16 → x_1 = ρ 17) ∧ ((¬x_1 = ρ 16 → x_1 = ρ 17) → m x_1 x)) ∧
            ∀ (x_1 : V), (m x_1 (ρ 0) → ¬x_1 = v → x_1 = x) ∧ ((¬x_1 = v → x_1 = x) → m x_1 (ρ 0))) ↔
    ∃ s,
      (∀ (t : V), m t s ↔ t = ρ 16) ∧
        ∃ x, (∀ (t : V), m t x ↔ t = ρ 16 ∨ t = ρ 17) ∧ ∀ (u : V), m u (ρ 0) ↔ u = s ∨ u = x
warning: NF0Specker/FiniteCardinals.lean:5034:21: This simp argument is unused:
  h'

Hint: Omit it from the simp argument list.
  simp [assign, h,̵ ̵h̵'̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5129:26: This simp argument is unused:
  stratifiedBadEnv

Hint: Omit it from the simp argument list.
  simp [assign,̵ ̵s̵t̵r̵a̵t̵i̵f̵i̵e̵d̵B̵a̵d̵E̵n̵v̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5147:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
error: NF0Specker/FiniteCardinals.lean:5296:15: Application type mismatch: The argument
  (hPA X).mp hXPA z hzX
has type
  M.mem z A
of sort `Prop` but is expected to have type
  V
of sort `Type u` in the application
  hSub ((hPA X).mp hXPA z hzX)
error: Lean exited with code 1
Some required targets logged failures:
- NF0Specker.FiniteCardinals
error: build failed


==> anc/Speck-Infinity-main/kernel_check_logs/build_attempt_04.log <==
✖ [815/840] Building NF0Specker.FiniteCardinals (20s)
trace: .> LEAN_PATH=/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Cli/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/batteries/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Qq/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/aesop/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/proofwidgets/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/importGraph/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/LeanSearchClient/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/plausible/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/mathlib/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean /tmp/specker_toolchain/lean-4.24.0-linux/bin/lean /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/NF0Specker/FiniteCardinals.lean -o /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/FiniteCardinals.olean -i /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/FiniteCardinals.ilean -c /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/FiniteCardinals.c --setup /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/FiniteCardinals.setup.json --json
warning: NF0Specker/FiniteCardinals.lean:555:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singleton, all, iffF, imp, F.holds, IsSingleton, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:65: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1123:23: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [disj, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1130:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [iffF, holds_imp19, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:21: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19,
  ̵  ̵ ̵ ̵F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:30: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:41: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:50: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1156:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1157:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1158:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1168:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1169:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1170:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:49: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp,
  ̵  ̵ ̵ ̵F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper, NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp, F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:30: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:39: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:39: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:48: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:54: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_012, reverseProperFormula_sound,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign, kuratowski_sound_012, reverseProperFormula_sound,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:63: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:72: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:38: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign, kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
error: NF0Specker/FiniteCardinals.lean:2200:4: Type mismatch: After simplification, term
  hAll
 has type
  ∃ x x_1, ¬Q x
but is expected to have type
  ∃ n, Natural n ∧ ¬Q n
error: NF0Specker/FiniteCardinals.lean:2279:4: Type mismatch: After simplification, term
  hAll
 has type
  ∃ x x_1, ¬Q x
but is expected to have type
  ∃ n, Natural n ∧ ¬Q n
error: NF0Specker/FiniteCardinals.lean:2746:2: Tactic `simp` failed with a nested error:
(deterministic) timeout at `whnf`, maximum number of heartbeats (200000) has been reached

Note: Use `set_option maxHeartbeats <num>` to set the limit.

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
warning: NF0Specker/FiniteCardinals.lean:2862:8: This simp argument is unused:
  IsFregeClass

Hint: Omit it from the simp argument list.
  simp [̵I̵s̵F̵r̵e̵g̵e̵C̵l̵a̵s̵s̵,̵ ̵a̵s̵s̵i̵g̵n̵,̵[̲a̲s̲s̲i̲g̲n̲,̲ ρ]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
error: NF0Specker/FiniteCardinals.lean:3502:2: Tactic `simp` failed with a nested error:
(deterministic) timeout at `isDefEq`, maximum number of heartbeats (200000) has been reached

Note: Use `set_option maxHeartbeats <num>` to set the limit.

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
warning: NF0Specker/FiniteCardinals.lean:3531:36: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds,
  ̵  ̵ ̵ ̵injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3531:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds, injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3681:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3681:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3687:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3687:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3696:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityP0, holds_all, holds_imp, disj, F.holds,
  ̵  ̵ ̵ ̵cardinalLeAt_014_sound,
  ̲  ̲ ̲ ̲cardinalLeAt_140_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3704:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityBad0, F.holds, comparabilityP0_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3712:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveFregeClass0, IsFregeClass, holds_all, iffF, holds_imp, F.holds, bijectionB11_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3911:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [fregeSuccDeletionFormula, FregeSuccByDeletion, holds_all, holds_imp, iffF, F.holds, assign,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4346:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
error: NF0Specker/FiniteCardinals.lean:4516:4: 'change' tactic failed, pattern
  M.mem z X ∨ z = z
is not definitionally equal to target
  F.holds M.mem (assign ρ 0 z) insertOneFormula
error: NF0Specker/FiniteCardinals.lean:4729:4: Type mismatch: After simplification, term
  hAll
 has type
  ∃ x x_1, ¬Q x
but is expected to have type
  ∃ n, Natural n ∧ ¬Q n
warning: NF0Specker/FiniteCardinals.lean:4857:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4857:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4868:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds,
  ̵  ̵ ̵ ̵run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4868:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds, run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5069:21: This simp argument is unused:
  h'

Hint: Omit it from the simp argument list.
  simp [assign, h,̵ ̵h̵'̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5164:26: This simp argument is unused:
  stratifiedBadEnv

Hint: Omit it from the simp argument list.
  simp [assign,̵ ̵s̵t̵r̵a̵t̵i̵f̵i̵e̵d̵B̵a̵d̵E̵n̵v̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5182:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
error: Lean exited with code 1
Some required targets logged failures:
- NF0Specker.FiniteCardinals
error: build failed


==> anc/Speck-Infinity-main/kernel_check_logs/build_attempt_05.log <==
✖ [815/840] Building NF0Specker.FiniteCardinals (43s)
trace: .> LEAN_PATH=/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Cli/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/batteries/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Qq/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/aesop/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/proofwidgets/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/importGraph/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/LeanSearchClient/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/plausible/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/mathlib/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean /tmp/specker_toolchain/lean-4.24.0-linux/bin/lean /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/NF0Specker/FiniteCardinals.lean -o /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/FiniteCardinals.olean -i /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/FiniteCardinals.ilean -c /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/FiniteCardinals.c --setup /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/FiniteCardinals.setup.json --json
warning: NF0Specker/FiniteCardinals.lean:555:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singleton, all, iffF, imp, F.holds, IsSingleton, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:65: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1123:23: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [disj, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1130:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [iffF, holds_imp19, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:21: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19,
  ̵  ̵ ̵ ̵F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:30: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:41: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:50: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1156:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1157:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1158:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1168:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1169:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1170:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:49: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp,
  ̵  ̵ ̵ ̵F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper, NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp, F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:30: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:39: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:39: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:48: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:54: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_012, reverseProperFormula_sound,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign, kuratowski_sound_012, reverseProperFormula_sound,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:63: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:72: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:38: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign, kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
error: NF0Specker/FiniteCardinals.lean:2742:48: unexpected token 'set_option'; expected 'lemma'
error: NF0Specker/FiniteCardinals.lean:2749:2: `simp` failed: maximum number of steps exceeded
warning: NF0Specker/FiniteCardinals.lean:2865:8: This simp argument is unused:
  IsFregeClass

Hint: Omit it from the simp argument list.
  simp [̵I̵s̵F̵r̵e̵g̵e̵C̵l̵a̵s̵s̵,̵ ̵a̵s̵s̵i̵g̵n̵,̵[̲a̲s̲s̲i̲g̲n̲,̲ ρ]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
error: NF0Specker/FiniteCardinals.lean:3506:2: `simp` failed: maximum number of steps exceeded
warning: NF0Specker/FiniteCardinals.lean:3535:36: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds,
  ̵  ̵ ̵ ̵injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3535:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds, injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3685:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3685:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3691:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3691:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3700:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityP0, holds_all, holds_imp, disj, F.holds,
  ̵  ̵ ̵ ̵cardinalLeAt_014_sound,
  ̲  ̲ ̲ ̲cardinalLeAt_140_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3708:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityBad0, F.holds, comparabilityP0_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3716:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveFregeClass0, IsFregeClass, holds_all, iffF, holds_imp, F.holds, bijectionB11_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3915:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [fregeSuccDeletionFormula, FregeSuccByDeletion, holds_all, holds_imp, iffF, F.holds, assign,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4350:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/FiniteCardinals.lean:4861:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4861:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4872:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds,
  ̵  ̵ ̵ ̵run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4872:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds, run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5073:21: This simp argument is unused:
  h'

Hint: Omit it from the simp argument list.
  simp [assign, h,̵ ̵h̵'̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5168:26: This simp argument is unused:
  stratifiedBadEnv

Hint: Omit it from the simp argument list.
  simp [assign,̵ ̵s̵t̵r̵a̵t̵i̵f̵i̵e̵d̵B̵a̵d̵E̵n̵v̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5186:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
error: Lean exited with code 1
Some required targets logged failures:
- NF0Specker.FiniteCardinals
error: build failed


==> anc/Speck-Infinity-main/kernel_check_logs/build_attempt_06.log <==
⚠ [815/840] Built NF0Specker.FiniteCardinals (12s)
warning: NF0Specker/FiniteCardinals.lean:555:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singleton, all, iffF, imp, F.holds, IsSingleton, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:65: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1123:23: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [disj, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1130:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [iffF, holds_imp19, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:21: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19,
  ̵  ̵ ̵ ̵F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:30: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:41: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:50: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1156:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1157:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1158:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1168:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1169:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1170:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:49: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp,
  ̵  ̵ ̵ ̵F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper, NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp, F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:30: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:39: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:39: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:48: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:54: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_012, reverseProperFormula_sound,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign, kuratowski_sound_012, reverseProperFormula_sound,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:63: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:72: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:38: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign, kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2861:8: This simp argument is unused:
  IsFregeClass

Hint: Omit it from the simp argument list.
  simp [̵I̵s̵F̵r̵e̵g̵e̵C̵l̵a̵s̵s̵,̵ ̵a̵s̵s̵i̵g̵n̵,̵[̲a̲s̲s̲i̲g̲n̲,̲ ρ]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:36: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds,
  ̵  ̵ ̵ ̵injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds, injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3693:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityP0, holds_all, holds_imp, disj, F.holds,
  ̵  ̵ ̵ ̵cardinalLeAt_014_sound,
  ̲  ̲ ̲ ̲cardinalLeAt_140_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3701:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityBad0, F.holds, comparabilityP0_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3709:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveFregeClass0, IsFregeClass, holds_all, iffF, holds_imp, F.holds, bijectionB11_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3908:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [fregeSuccDeletionFormula, FregeSuccByDeletion, holds_all, holds_imp, iffF, F.holds, assign,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4343:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/FiniteCardinals.lean:4854:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4854:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds,
  ̵  ̵ ̵ ̵run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds, run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5066:21: This simp argument is unused:
  h'

Hint: Omit it from the simp argument list.
  simp [assign, h,̵ ̵h̵'̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5161:26: This simp argument is unused:
  stratifiedBadEnv

Hint: Omit it from the simp argument list.
  simp [assign,̵ ̵s̵t̵r̵a̵t̵i̵f̵i̵e̵d̵B̵a̵d̵E̵n̵v̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5179:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
✖ [816/840] Building NF0Specker.ExponentOrbit (11s)
trace: .> LEAN_PATH=/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Cli/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/batteries/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Qq/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/aesop/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/proofwidgets/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/importGraph/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/LeanSearchClient/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/plausible/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/mathlib/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean /tmp/specker_toolchain/lean-4.24.0-linux/bin/lean /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/NF0Specker/ExponentOrbit.lean -o /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/ExponentOrbit.olean -i /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/ExponentOrbit.ilean -c /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/ExponentOrbit.c --setup /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/ExponentOrbit.setup.json --json
error: NF0Specker/ExponentOrbit.lean:100:0: type of theorem `NFMinusZero.PositiveModel.toFull_of_empty` is not a proposition
  {V : Type u} → (M : PositiveModel V) → (q : V) → (∀ (x : V), ¬M.mem x q) → FullModel V
error: NF0Specker/ExponentOrbit.lean:227:0: type of theorem `NFMinusZero.PositiveModel.twist_toFull` is not a proposition
  {V : Type u} →
    (M : PositiveModel V) →
      (∀ (a : V), ∃ x, M.mem x a) →
        (j : V → V) →
          (q : V) →
            Function.Injective j →
              (∀ (z : V), j z ≠ q) → (∀ (y : V), y = q ∨ ∃ z, j z = y) → FormulaTransport M.mem j → FullModel V
error: NF0Specker/ExponentOrbit.lean:356:11: Tactic `cases` failed with a nested error:
Tactic `induction` failed: recursor `Exists.casesOn` can only eliminate into `Prop`

case pos
V : Type u
M : PositiveModel V
hSpecker : InternalShiftSupply M
he : ∃ q, ∀ (x : V), ¬M.mem x q
⊢ FullModel V
error: NF0Specker/ExponentOrbit.lean:365:11: Tactic `cases` failed with a nested error:
Tactic `induction` failed: recursor `Exists.casesOn` can only eliminate into `Prop`

case neg
V : Type u
M : PositiveModel V
hSpecker : InternalShiftSupply M
he : ¬∃ q, ∀ (x : V), ¬M.mem x q
hnonempty : ∀ (a : V), ∃ x, M.mem x a
x✝ : ∃ j q, Function.Injective j ∧ (∀ (z : V), j z ≠ q) ∧ (∀ (y : V), y = q ∨ ∃ z, j z = y) ∧ FormulaTransport M.mem j
⊢ FullModel V
error: NF0Specker/ExponentOrbit.lean:348:0: type of theorem `NFMinusZero.PositiveModel.toFull_if_shift_supplied` is not a proposition
  {V : Type u} → (M : PositiveModel V) → InternalShiftSupply M → FullModel V
error: NF0Specker/ExponentOrbit.lean:389:54: unsolved goals
V : Type u_1
r : V → V → Prop
ρ : ℕ → V
φ ψ : Formula
⊢ ¬holds r ρ φ → holds r ρ ψ ↔ holds r ρ φ ∨ holds r ρ ψ
warning: NF0Specker/ExponentOrbit.lean:391:19: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [or, holds, n̵o̵t̵_̵a̵n̵d̵_̵o̵r̵,̵ ̵not_not]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:391:31: This simp argument is unused:
  not_not

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or,̵ ̵n̵o̵t̵_̵n̵o̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:503:2: Try `simp at hfalse` instead of `simpa using hfalse`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
error: NF0Specker/ExponentOrbit.lean:510:9: Tactic `cases` failed with a nested error:
Tactic `induction` failed: recursor `Nonempty.casesOn` can only eliminate into `Prop`

V : Type u_1
M : FullModel V
x✝ : Nonempty V
⊢ PositiveModel V
error: NF0Specker/ExponentOrbit.lean:505:0: type of theorem `NFMinusZero.FullModel.toPositive` is not a proposition
  {V : Type u_1} → FullModel V → PositiveModel V
error: NF0Specker/ExponentOrbit.lean:688:67: unsolved goals
V : Type u_1
M : PositiveModel V
ρ : ℕ → V
⊢ (∃ x x_1,
      (∀ (x : V), M.mem x x_1 ↔ x = ρ 0) ∧
        ∃ x_2,
          (∀ (x : V), M.mem x x_2 ↔ x = ρ 0 ∨ x = ρ 1) ∧
            (∀ (x_3 : V), M.mem x_3 x ↔ x_3 = x_1 ∨ x_3 = x_2) ∧ M.mem x (ρ 2)) ↔
    ∃ p,
      (∃ s,
          (∀ (x : V), M.mem x s ↔ x = ρ 0) ∧
            ∃ x, (∀ (x_1 : V), M.mem x_1 x ↔ x_1 = ρ 0 ∨ x_1 = ρ 1) ∧ ∀ (x_1 : V), M.mem x_1 p ↔ x_1 = s ∨ x_1 = x) ∧
        M.mem p (ρ 2)
error: NF0Specker/ExponentOrbit.lean:976:53: unsolved goals
V : Type u_1
M : PositiveModel V
jfun : V → V
G : V
B i j : ℕ
hi : i < B
hj : j < B
ρ : ℕ → V
hρ : FixedAbove B G ρ
hGraph : ∀ (a b : V), jfun a = b ↔ ∃ p, M.IsKuratowskiPair a b p ∧ M.mem p G
f : ℕ → ℕ := atomRenaming B j
base : ℕ := atomBase B j
hf : Function.Injective f
hbase : B ≤ base
hbasei : base ≠ i
hbasej : base ≠ j
hbase2 : base + 2 ≠ base
hlevel2 : B ≤ base + 2
h0 : ∀ (z : V), (fun k => overwrite ρ base z (f k)) 0 = z
z : V
⊢ j = base → z = ρ j
error: NF0Specker/ExponentOrbit.lean:999:56: unsolved goals
V : Type u_1
M : PositiveModel V
jfun : V → V
G : V
B i j : ℕ
hi : i < B
hj : j < B
ρ : ℕ → V
hρ : FixedAbove B G ρ
hGraph : ∀ (a b : V), jfun a = b ↔ ∃ p, M.IsKuratowskiPair a b p ∧ M.mem p G
f : ℕ → ℕ := atomRenaming B j
base : ℕ := atomBase B j
hf : Function.Injective f
hbase : B ≤ base
hbasei : base ≠ i
hbasej : base ≠ j
hbase2 : base + 2 ≠ base
hlevel2 : B ≤ base + 2
h0 : ∀ (z : V), (fun k => overwrite ρ base z (f k)) 0 = z
h1 : ∀ (z : V), (fun k => overwrite ρ base z (f k)) 1 = ρ j
h2 : ∀ (z : V), (fun k => overwrite ρ base z (f k)) 2 = G
hGraphCode : ∀ (z : V), holds M.mem (overwrite ρ base z) (rename f kuratowskiGraphAtom) ↔ jfun z = ρ j
z : V
⊢ M.mem (if i = base then z else ρ i) z ↔ M.mem (ρ i) z
error: NF0Specker/ExponentOrbit.lean:1006:52: Application type mismatch: The argument
  hleft
has type
  M.mem (overwrite ρ (atomBase B j) z i) (overwrite ρ (atomBase B j) z (atomBase B j))
but is expected to have type
  M.mem (overwrite ρ base z i) z
in the application
  (hmem z).mp hleft
error: NF0Specker/ExponentOrbit.lean:1008:14: Application type mismatch: The argument
  (hmem z).mpr hleft
has type
  M.mem (overwrite ρ base z i) z
but is expected to have type
  M.mem (overwrite ρ (atomBase B j) z i) (overwrite ρ (atomBase B j) z (atomBase B j))
in the application
  And.intro ((hmem z).mpr hleft)
warning: NF0Specker/ExponentOrbit.lean:977:38: This simp argument is unused:
  hbasej

Hint: Omit it from the simp argument list.
  simp [f, atomRenaming, overwrite,̵ ̵h̵b̵a̵s̵e̵j̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1000:21: This simp argument is unused:
  hbasei

Hint: Omit it from the simp argument list.
  simp [overwrite,̵ ̵h̵b̵a̵s̵e̵i̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1083:61: 'omega' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: NF0Specker/ExponentOrbit.lean:1083:61: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
error: NF0Specker/ExponentOrbit.lean:1130:8: Tactic `rewrite` failed: Did not find an occurrence of the pattern
  transportedTypes B σ (atomBase B j + 0)
in the target expression
  σ i + 1 = transportedTypes B σ (atomBase B j)

B i j : ℕ
σ : ℕ → ℤ
hi : i < B
hj : j < B
hmem : σ i + 1 = σ j
⊢ σ i + 1 = transportedTypes B σ (atomBase B j)
error: NF0Specker/ExponentOrbit.lean:1176:25: omega could not prove the goal:
a possible counterexample may satisfy the constraints
  c ≥ 0
  b ≥ 0
  a ≥ 0
  a - b ≥ 0
  a - c ≤ 0
where
 a := ↑C
 b := ↑B
 c := ↑i
error: NF0Specker/ExponentOrbit.lean:1176:35: omega could not prove the goal:
a possible counterexample may satisfy the constraints
  c ≥ 0
  b ≥ 0
  a ≥ 0
  a - b ≥ 0
  a - c ≤ 0
where
 a := ↑C
 b := ↑B
 c := ↑j
error: NF0Specker/ExponentOrbit.lean:1177:24: omega could not prove the goal:
a possible counterexample may satisfy the constraints
  c ≥ 0
  b ≥ 0
  a ≥ 0
  a - b ≥ 0
  a - c ≤ 0
where
 a := ↑C
 b := ↑B
 c := ↑i
error: NF0Specker/ExponentOrbit.lean:1177:34: omega could not prove the goal:
a possible counterexample may satisfy the constraints
  c ≥ 0
  b ≥ 0
  a ≥ 0
  a - b ≥ 0
  a - c ≤ 0
where
 a := ↑C
 b := ↑B
 c := ↑j
error: NF0Specker/ExponentOrbit.lean:1180:28: omega could not prove the goal:
a possible counterexample may satisfy the constraints
  c ≥ 0
  b ≥ 0
  a ≥ 0
  a - b ≥ 0
  a - c ≤ 0
where
 a := ↑C
 b := ↑B
 c := ↑i
error: NF0Specker/ExponentOrbit.lean:1358:0: type of theorem `NFMinusZero.PositiveModel.twist_toFull_of_internalGraph` is not a proposition
  {V : Type u_1} →
    (M : PositiveModel V) →
      (∀ (a : V), ∃ x, M.mem x a) →
        (jfun : V → V) →
          (q G : V) →
            Function.Injective jfun →
              (∀ (z : V), jfun z ≠ q) →
                (∀ (y : V), y = q ∨ ∃ z, jfun z = y) →
                  (∀ (a b : V), jfun a = b ↔ ∃ p, M.IsKuratowskiPair a b p ∧ M.mem p G) → FullModel V
warning: NF0Specker/ExponentOrbit.lean:1416:18: This simp argument is unused:
  or_fits

Hint: Omit it from the simp argument list.
  simp [uscCode, singCode, ex_fits, iffF_fits, F̵o̵r̵m̵u̵l̵a̵.̵f̵i̵t̵s̵,̵ ̵o̵r̵_̵f̵i̵t̵s̵]̵F̲o̲r̲m̲u̲l̲a̲.̲f̲i̲t̲s̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
error: NF0Specker/ExponentOrbit.lean:1639:37: unsolved goals
V : Type u_1
M : PositiveModel V
A : V
ρ : ℕ → V := fun x => A
x : V
hx : ∀ (y : V), M.mem y A → M.mem x y
hw : ∃ z, Formula.holds M.mem (overwrite ρ 0 z) Formula.intersectionFamilyCode
I : V
hI : ∀ (x : V), M.mem x I ↔ Formula.holds M.mem (overwrite ρ 0 x) Formula.intersectionFamilyCode
z : V
⊢ (∀ (x : V), ¬M.mem x A ∨ M.mem z x) ↔ ∀ (y : V), M.mem y A → M.mem z y
warning: NF0Specker/ExponentOrbit.lean:1659:33: This simp argument is unused:
  not_imp_not

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds, Formula.holds, overwrite, ρ̵,̵ ̵n̵o̵t̵_̵i̵m̵p̵_̵n̵o̵t̵]̵ρ̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
error: NF0Specker/ExponentOrbit.lean:1690:4: omega could not prove the goal:
a possible counterexample may satisfy the constraints
  e ≥ 0
  d ≥ 0
  d - e ≥ 1
  c ≥ 0
where
 c := ↑((fun k => k + 10) b)
 d := ↑b
 e := ↑a
error: NF0Specker/ExponentOrbit.lean:1722:70: unsolved goals
⊢ graphAtomTypes 0 = 0 ∧ graphAtomTypes 1 = 0
error: NF0Specker/ExponentOrbit.lean:1742:48: unsolved goals
V : Type u_1
M : PositiveModel V
ρ : ℕ → V
⊢ ¬M.mem (ρ 1) (ρ 3) ∨
    ((∀ (x x_1 : V), (¬M.mem x (ρ 3) ∨ ¬M.RelByGraph (ρ 12) x x_1) ∨ M.mem x_1 (ρ 3)) ↔
      ∀ (x y : V), ¬M.mem x (ρ 3) ∨ ¬M.RelByGraph (ρ 12) x y ∨ M.mem y (ρ 3))
warning: NF0Specker/ExponentOrbit.lean:1746:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, i̵m̵p̵_̵i̵f̵f̵_̵n̵o̵t̵_̵o̵r̵,̵ ̵n̵o̵t̵_̵a̵n̵d̵_̵o̵r̵]̵i̲m̲p̲_̲i̲f̲f̲_̲n̲o̲t̲_̲o̲r̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
error: NF0Specker/ExponentOrbit.lean:1869:40: unsolved goals
V : Type u_1
M : PositiveModel V
ρ : ℕ → V
⊢ (∃ x x_1,
      (∀ (x : V), M.mem x x_1 ↔ x = ρ 3) ∧
        ∃ x_2,
          (∀ (x : V), M.mem x x_2 ↔ x = ρ 3 ∨ x = ρ 4) ∧
            (∀ (x_3 : V), M.mem x_3 x ↔ x_3 = x_1 ∨ x_3 = x_2) ∧ M.mem x (ρ 2)) ↔
    ∃ p,
      (∃ s,
          (∀ (x : V), M.mem x s ↔ x = ρ 3) ∧
            ∃ x, (∀ (x_1 : V), M.mem x_1 x ↔ x_1 = ρ 3 ∨ x_1 = ρ 4) ∧ ∀ (x_1 : V), M.mem x_1 p ↔ x_1 = s ∨ x_1 = x) ∧
        M.mem p (ρ 2)
error: NF0Specker/ExponentOrbit.lean:2087:2: Type mismatch: After simplification, term
  hφ'
 has type
  fits (relationGraphTypes σ) (rename relationEndpointRename φ)
but is expected to have type
  σ 0 + 1 + 1 = σ 0 + 2 ∧ fits (relationGraphTypes σ) (rename relationEndpointRename φ)
warning: NF0Specker/ExponentOrbit.lean:2109:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2112:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
error: NF0Specker/ExponentOrbit.lean:2129:59: unsolved goals
V : Type u_1
M : PositiveModel V
φ : Formula
ρ : ℕ → V
p : V
hr :
  ∀ (ρ : ℕ → V), holds M.mem ρ (rename relationEndpointRename φ) ↔ holds M.mem (fun k => ρ (relationEndpointRename k)) φ
⊢ (∃ x x_1 x_2,
      (∀ (x_3 : V), M.mem x_3 x_2 ↔ x_3 = x) ∧
        ∃ x_3,
          (∀ (x_4 : V), M.mem x_4 x_3 ↔ x_4 = x ∨ x_4 = x_1) ∧
            (∀ (x : V), M.mem x p ↔ x = x_2 ∨ x = x_3) ∧
              holds M.mem
                (fun k =>
                  if relationEndpointRename k = 4 then x_3
                  else
                    if relationEndpointRename k = 3 then x_2
                    else
                      if relationEndpointRename k = 2 then x_1
                      else
                        if relationEndpointRename k = 1 then x
                        else
                          if relationEndpointRename k = 0 then p
                          else relationGraphAssignment ρ (relationEndpointRename k))
                φ) ↔
    ∃ a b,
      (∃ s,
          (∀ (x : V), M.mem x s ↔ x = a) ∧
            ∃ x, (∀ (x_1 : V), M.mem x_1 x ↔ x_1 = a ∨ x_1 = b) ∧ ∀ (x_1 : V), M.mem x_1 p ↔ x_1 = s ∨ x_1 = x) ∧
        holds M.mem (overwrite (overwrite ρ 0 a) 1 b) φ
warning: NF0Specker/ExponentOrbit.lean:2136:8: This simp argument is unused:
  relationGraphAssignment_agrees

Hint: Omit it from the simp argument list.
  simp [relationGraphCode, ex_holds, Formula.holds, singCode, unorderedCode, pairCode, iffF_holds,
  ̲  ̲ ̲ ̲or_holds, PositiveModel.IsKuratowskiPair, overwrite, h̵r̵,̵ ̵r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵_̵a̵g̵r̵e̵e̵s̵]̵h̲r̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
error: NF0Specker/ExponentOrbit.lean:2257:9: Tactic `cases` failed with a nested error:
Tactic `induction` failed: recursor `Exists.casesOn` can only eliminate into `Prop`

V : Type u_1
M : PositiveModel V
hnonempty : ∀ (a : V), ∃ x, M.mem x a
φ : Formula
ρ : ℕ → V
σ : ℕ → ℤ
q : V
hφ : Formula.fits σ φ
hEq : σ 0 = σ 1
htotal : ∀ (a : V), ∃! b, Formula.holds M.mem (overwrite (overwrite ρ 0 a) 1 b) φ
hInject :
  ∀ (a a' b : V),
    Formula.holds M.mem (overwrite (overwrite ρ 0 a) 1 b) φ →
      Formula.holds M.mem (overwrite (overwrite ρ 0 a') 1 b) φ → a = a'
hOmit : ∀ (a : V), ¬Formula.holds M.mem (overwrite (overwrite ρ 0 a) 1 q) φ
hCover : ∀ (y : V), y = q ∨ ∃ a, Formula.holds M.mem (overwrite (overwrite ρ 0 a) 1 y) φ
R : V → V → Prop := fun a b => Formula.holds M.mem (overwrite (overwrite ρ 0 a) 1 b) φ
j : V → V := fun a => Classical.choose ⋯
hj : ∀ (a : V), R a (j a)
hj_unique : ∀ (a b : V), R a b → j a = b
hinj : Function.Injective j
homit : ∀ (a : V), j a ≠ q
hcover : ∀ (y : V), y = q ∨ ∃ a, j a = y
hwitness : ∃ a b, Formula.holds M.mem (overwrite (overwrite ρ 0 a) 1 b) φ
x✝ : ∃ G, ∀ (a b : V), M.RelByGraph G a b ↔ Formula.holds M.mem (overwrite (overwrite ρ 0 a) 1 b) φ
⊢ FullModel V
error: NF0Specker/ExponentOrbit.lean:2218:0: type of theorem `NFMinusZero.PositiveModel.toFull_of_definable_shift` is not a proposition
  {V : Type u_1} →
    (M : PositiveModel V) →
      (∀ (a : V), ∃ x, M.mem x a) →
        (φ : Formula) → (ρ : ℕ → V) → (σ : ℕ → ℤ) → (q : V) → M.IsDefinableShift φ ρ σ q → FullModel V
error: NF0Specker/ExponentOrbit.lean:2287:11: Tactic `cases` failed with a nested error:
Tactic `induction` failed: recursor `Exists.casesOn` can only eliminate into `Prop`

case pos
V : Type u_1
M : PositiveModel V
hSpecker : M.HasDefinableShiftIfNoEmpty
he : ∃ q, ∀ (x : V), ¬M.mem x q
⊢ FullModel V
error: NF0Specker/ExponentOrbit.lean:2296:11: Tactic `cases` failed with a nested error:
Tactic `induction` failed: recursor `Exists.casesOn` can only eliminate into `Prop`

case neg
V : Type u_1
M : PositiveModel V
hSpecker : M.HasDefinableShiftIfNoEmpty
he : ¬∃ q, ∀ (x : V), ¬M.mem x q
hnonempty : ∀ (a : V), ∃ x, M.mem x a
x✝ : ∃ φ ρ σ q, M.IsDefinableShift φ ρ σ q
⊢ FullModel V
error: NF0Specker/ExponentOrbit.lean:2280:0: type of theorem `NFMinusZero.PositiveModel.toFull_of_positiveSpeckerEndpoint` is not a proposition
  {V : Type u_1} → (M : PositiveModel V) → M.HasDefinableShiftIfNoEmpty → FullModel V
error: NF0Specker/ExponentOrbit.lean:2447:28: unsolved goals
V : Type u_1
M : PositiveModel V
G x y : V
ρ : ℕ → V
hG : ρ 2 = G
⊢ (∃ x_1 x_2,
      (∀ (x : V), M.mem x x_2 ↔ x = y) ∧
        ∃ x_3,
          (∀ (x_4 : V), M.mem x_4 x_3 ↔ x_4 = y ∨ x_4 = x) ∧
            (∀ (x : V), M.mem x x_1 ↔ x = x_2 ∨ x = x_3) ∧ M.mem x_1 G) ↔
    ∃ p,
      (∃ s,
          (∀ (x : V), M.mem x s ↔ x = y) ∧
            ∃ x_1, (∀ (x_2 : V), M.mem x_2 x_1 ↔ x_2 = y ∨ x_2 = x) ∧ ∀ (x : V), M.mem x p ↔ x = s ∨ x = x_1) ∧
        M.mem p G
warning: NF0Specker/ExponentOrbit.lean:3394:6: unused variable `A`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
error: NF0Specker/ExponentOrbit.lean:3619:2: failed to synthesize
  Decidable (Bounded 100 uscClassCode)

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/ExponentOrbit.lean:3623:2: failed to synthesize
  Decidable (Bounded 100 positivePowersetClassCode)

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/ExponentOrbit.lean:3628:2: failed to synthesize
  Decidable (Bounded 100 fregeClassCode)

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
warning: NF0Specker/ExponentOrbit.lean:3642:21: This simp argument is unused:
  show k + 100 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵≠̵ ̵1 from by omega, show k + 100 ≠ 2 from by omega,
      show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3645:4: This simp argument is unused:
  show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0 from by omega, show k + 100 ≠ 1 from by omega, show k + 100 ≠ 2 from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3662:21: This simp argument is unused:
  show k + 200 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hhi, hsub, ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵≠̵ ̵0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
      show k + 200 ≠ 1 from by omega,
  ̵  ̵ ̵ ̵show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega,
      show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3665:4: This simp argument is unused:
  show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3666:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3684:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵0̵ ̵∨̵ ̵k + 300 =̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵≠ 2 from by omega, show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3686:4: This simp argument is unused:
  show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3687:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3688:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
error: NF0Specker/ExponentOrbit.lean:3692:31: unsolved goals
case neg
k : ℕ
hk : k < 100
h0 : ¬k = 0
h1 : ¬k = 1
hlow : 402 ≤ k + 400
hsub : k + 400 - 400 = k
⊢ (if k + 400 < 200 then uscClassTypes (k + 300)
    else
      if k + 400 < 300 then positivePowersetClassTypes (k + 200)
      else if k + 400 < 500 then fregeClassTypes k + 1 else 0) =
    fregeClassTypes k + 1
warning: NF0Specker/ExponentOrbit.lean:3705:4: This simp argument is unused:
  show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬̵(̵k + 400 =̵ ̵0̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3707:4: This simp argument is unused:
  show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
  ̵  ̵ ̵ ̵show k + 400 ≠ 2 from by omega,
      show ¬(k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3708:4: This simp argument is unused:
  show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1, hlow, hsub,
      show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega, show k + 400 ≠ 2 from by omega,
      show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3709:4: This simp argument is unused:
  show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1, hlow, hsub,
      show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega, show k + 400 ≠ 2 from by omega,
      show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3710:4: This simp argument is unused:
  show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1, hlow, hsub,
      show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega, show k + 400 ≠ 2 from by omega,
      show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵4̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
error: NF0Specker/ExponentOrbit.lean:3815:44: unsolved goals
case h.h.h
V : Type u_1
M : PositiveModel V
ρ : ℕ → V
A U P : V
⊢ M.IsUSC (if 3 = 4 then P else if True then U else if 3 = 2 then A else ρ 3)
        (if 2 = 4 then P else if 2 = 3 then U else if True then A else ρ 2) ∧
      M.IsPositivePowerSet (if True then P else if 4 = 3 then U else if 4 = 2 then A else ρ 4)
          (if 2 = 4 then P else if 2 = 3 then U else if True then A else ρ 2) ∧
        M.IsFregeClass (if 0 = 4 then P else if 0 = 3 then U else if 0 = 2 then A else ρ 0)
            (if 3 = 4 then P else if True then U else if 3 = 2 then A else ρ 3) ∧
          M.IsFregeClass (if 1 = 4 then P else if 1 = 3 then U else if 1 = 2 then A else ρ 1)
            (if True then P else if 4 = 3 then U else if 4 = 2 then A else ρ 4) ↔
    M.IsUSC U A ∧ M.IsPositivePowerSet P A ∧ M.IsFregeClass (ρ 0) U ∧ M.IsFregeClass (ρ 1) P
warning: NF0Specker/ExponentOrbit.lean:3899:24: unused variable `hW`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3932:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
error: NF0Specker/ExponentOrbit.lean:3969:4: Type mismatch
  singletonLift_functional M A B U W G (↑a) b (↑b') hU hW hG a.property hab hab'
has type
  b = ↑b'
but is expected to have type
  ↑b' = ↑⟨b, hb⟩
error: NF0Specker/ExponentOrbit.lean:3979:4: Type mismatch
  singletonLift_injective M A B U W G a (↑a') (↑b) hU hW hG b.property hab ha'b
has type
  a = ↑a'
but is expected to have type
  ↑a' = ↑⟨a, ha⟩
error: NF0Specker/ExponentOrbit.lean:4177:4: Type mismatch
  singletonLift_functional M A B U W G a b b' hU hW hG ha hab ((hH a b').mp hb'.left)
has type
  b = b'
but is expected to have type
  b' = b
error: NF0Specker/ExponentOrbit.lean:4184:4: Type mismatch
  singletonLift_injective M A B U W G a a' b hU hW hG hb hab ((hH a' b).mp ha'.left)
has type
  a = a'
but is expected to have type
  a' = a
error: NF0Specker/ExponentOrbit.lean:4554:10: Invalid dotted identifier notation: The expected type of `.all` could not be determined
warning: NF0Specker/ExponentOrbit.lean:4810:5: unused variable `hnonempty`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
error: NF0Specker/ExponentOrbit.lean:5034:16: Unknown identifier `u`
error: NF0Specker/ExponentOrbit.lean:5036:16: Unknown identifier `v`
error: NF0Specker/ExponentOrbit.lean:5088:24: Unknown identifier `a`
error: NF0Specker/ExponentOrbit.lean:5102:24: Unknown identifier `b`
warning: NF0Specker/ExponentOrbit.lean:5272:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5273:5: unused variable `hP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5274:5: unused variable `hm`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
error: NF0Specker/ExponentOrbit.lean:5372:63: Unknown identifier `p`
error: NF0Specker/ExponentOrbit.lean:5374:63: Unknown identifier `q`
error: NF0Specker/ExponentOrbit.lean:5376:63: Unknown identifier `r`
error: NF0Specker/ExponentOrbit.lean:5404:51: unsolved goals
V : Type u_1
M : PositiveModel V
A B a b c u v w : V
hA : ∀ (x : V), M.mem x A ↔ x = a ∨ x = b ∨ x = c
hB : ∀ (y : V), M.mem y B ↔ y = u ∨ y = v ∨ y = w
hab : a ≠ b
hac : a ≠ c
hbc : b ≠ c
huv : u ≠ v
huw : u ≠ w
hvw : v ≠ w
G : V
hG : ∀ (x y : V), M.RelByGraph G x y ↔ x = a ∧ y = u ∨ x = b ∧ y = v ∨ x = c ∧ y = w
hGa : ∀ (y : V), M.RelByGraph G a y ↔ y = u
hGb : ∀ (y : V), M.RelByGraph G b y ↔ y = v
hGc : ∀ (y : V), M.RelByGraph G c y ↔ y = w
x : V
⊢ x = b ∧ u = v ∨ x = c ∧ u = w → x = a
error: NF0Specker/ExponentOrbit.lean:5407:51: unsolved goals
V : Type u_1
M : PositiveModel V
A B a b c u v w : V
hA : ∀ (x : V), M.mem x A ↔ x = a ∨ x = b ∨ x = c
hB : ∀ (y : V), M.mem y B ↔ y = u ∨ y = v ∨ y = w
hab : a ≠ b
hac : a ≠ c
hbc : b ≠ c
huv : u ≠ v
huw : u ≠ w
hvw : v ≠ w
G : V
hG : ∀ (x y : V), M.RelByGraph G x y ↔ x = a ∧ y = u ∨ x = b ∧ y = v ∨ x = c ∧ y = w
hGa : ∀ (y : V), M.RelByGraph G a y ↔ y = u
hGb : ∀ (y : V), M.RelByGraph G b y ↔ y = v
hGc : ∀ (y : V), M.RelByGraph G c y ↔ y = w
hGu : ∀ (x : V), M.RelByGraph G x u ↔ x = a
x : V
⊢ x = a ∧ v = u ∨ x = b ∨ x = c ∧ v = w ↔ x = b
error: NF0Specker/ExponentOrbit.lean:5410:51: unsolved goals
V : Type u_1
M : PositiveModel V
A B a b c u v w : V
hA : ∀ (x : V), M.mem x A ↔ x = a ∨ x = b ∨ x = c
hB : ∀ (y : V), M.mem y B ↔ y = u ∨ y = v ∨ y = w
hab : a ≠ b
hac : a ≠ c
hbc : b ≠ c
huv : u ≠ v
huw : u ≠ w
hvw : v ≠ w
G : V
hG : ∀ (x y : V), M.RelByGraph G x y ↔ x = a ∧ y = u ∨ x = b ∧ y = v ∨ x = c ∧ y = w
hGa : ∀ (y : V), M.RelByGraph G a y ↔ y = u
hGb : ∀ (y : V), M.RelByGraph G b y ↔ y = v
hGc : ∀ (y : V), M.RelByGraph G c y ↔ y = w
hGu : ∀ (x : V), M.RelByGraph G x u ↔ x = a
hGv : ∀ (x : V), M.RelByGraph G x v ↔ x = b
x : V
⊢ x = a ∧ w = u ∨ x = b ∧ w = v ∨ x = c ↔ x = c
error: NF0Specker/ExponentOrbit.lean:5418:17: Unknown identifier `a`
error: NF0Specker/ExponentOrbit.lean:5418:42: Unknown identifier `u`
error: NF0Specker/ExponentOrbit.lean:5419:17: Unknown identifier `b`
error: NF0Specker/ExponentOrbit.lean:5420:12: Unknown identifier `v`
error: NF0Specker/ExponentOrbit.lean:5421:17: Unknown identifier `c`
error: NF0Specker/ExponentOrbit.lean:5422:12: Unknown identifier `w`
warning: NF0Specker/ExponentOrbit.lean:5406:10: This simp argument is unused:
  huv.symm

Hint: Omit it from the simp argument list.
  simp [huv̵.̵s̵y̵m̵m̵,̵ ̵h̵u̵w.symm]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:5406:20: This simp argument is unused:
  huw.symm

Hint: Omit it from the simp argument list.
  simp [huv.symm,̵ ̵h̵u̵w̵.̵s̵y̵m̵m̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:5409:10: This simp argument is unused:
  huv

Hint: Omit it from the simp argument list.
  simp [̵h̵u̵v̵,̵ ̵h̵v̵w̵.̵s̵y̵m̵m̵]̵[̲h̲v̲w̲.̲s̲y̲m̲m̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:5409:15: This simp argument is unused:
  hvw.symm

Hint: Omit it from the simp argument list.
  simp [huv,̵ ̵h̵v̵w̵.̵s̵y̵m̵m̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:5412:10: This simp argument is unused:
  huw

Hint: Omit it from the simp argument list.
  simp [hu̵w̵,̵ ̵h̵vw]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:5412:15: This simp argument is unused:
  hvw

Hint: Omit it from the simp argument list.
  simp [huw,̵ ̵h̵v̵w̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
error: NF0Specker/ExponentOrbit.lean:5473:41: Unknown identifier `a`
error: NF0Specker/ExponentOrbit.lean:5474:49: Unknown identifier `b`
error: NF0Specker/ExponentOrbit.lean:5475:49: Unknown identifier `c`
error: NF0Specker/ExponentOrbit.lean:5477:18: Unknown identifier `sa`
error: NF0Specker/ExponentOrbit.lean:5478:18: Unknown identifier `sb`
error: NF0Specker/ExponentOrbit.lean:5479:18: Unknown identifier `sc`
error: NF0Specker/ExponentOrbit.lean:5519:22: Function expected at
  powerset_exists M A₂
but this term has type
  ∃ P, ∀ (X : V), M.mem X P ↔ ∀ (z : V), M.mem z X → M.mem z A₂

Note: Expected a function because this term is being applied to the argument
  ⟨a, (hA₂ a).mpr (Or.inl rfl)⟩
error: NF0Specker/ExponentOrbit.lean:5519:9: Tactic `rcases` failed: `x✝ : ?m.65` is not an inductive datatype
warning: NF0Specker/ExponentOrbit.lean:6414:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:6528:5: unused variable `hrefl`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
error: NF0Specker/ExponentOrbit.lean:7221:37: failed to synthesize
  Decidable (Bounded 100 fregeClassCode)

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/ExponentOrbit.lean:7224:42: failed to synthesize
  Decidable (Bounded 100 strictEmbeddingCode)

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
warning: NF0Specker/ExponentOrbit.lean:7242:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7243:4: This simp argument is unused:
  show ¬(k + 100 = 2 ∨ k + 100 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲1̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7261:4: This simp argument is unused:
  show ¬(k + 200 = 0 ∨ k + 200 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7262:4: This simp argument is unused:
  show ¬(k + 200 = 2 ∨ k + 200 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7263:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵2̵0̵0̵ ̵∧̵ ̵k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7281:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7282:4: This simp argument is unused:
  show ¬(k + 300 = 2 ∨ k + 300 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7283:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7284:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵3̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
error: NF0Specker/ExponentOrbit.lean:7357:40: unsolved goals
case h.h
V : Type u_1
M : PositiveModel V
ρ : ℕ → V
A B : V
⊢ M.IsFregeClass (if 0 = 3 then B else if 0 = 2 then A else ρ 0) (if 2 = 3 then B else if True then A else ρ 2) ∧
      M.IsFregeClass (if 1 = 3 then B else if 1 = 2 then A else ρ 1) (if True then B else if 3 = 2 then A else ρ 3) ∧
        M.StrictlyEmbeds (if 2 = 3 then B else if True then A else ρ 2) (if True then B else if 3 = 2 then A else ρ 3) ↔
    M.IsFregeClass (ρ 0) A ∧ M.IsFregeClass (ρ 1) B ∧ M.StrictlyEmbeds A B
error: NF0Specker/ExponentOrbit.lean:7843:48: unsolved goals
⊢ graphAtomTypes 9 = 0 ∧ graphAtomTypes 0 = 0 ∧ graphAtomTypes 1 = 0
error: NF0Specker/ExponentOrbit.lean:7861:46: unsolved goals
V : Type u_1
M : PositiveModel V
ρ : ℕ → V
⊢ (∃ x, M.mem x (ρ 1) ∧ ¬M.mem x (ρ 3)) ∨
    ((∀ (x x_1 : V), (¬M.mem x (ρ 3) ∨ ¬M.RelByGraph (ρ 12) x x_1) ∨ M.mem x_1 (ρ 3)) ↔
      ∀ (x y : V), ¬M.mem x (ρ 3) ∨ ¬M.RelByGraph (ρ 12) x y ∨ M.mem y (ρ 3))
warning: NF0Specker/ExponentOrbit.lean:7865:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or,̵ ̵n̵o̵t̵_̵a̵n̵d̵_̵o̵r̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
error: NF0Specker/ExponentOrbit.lean:8037:11: Tactic `rcases` failed: `x✝ : (∃ x, M.mem x B) →
  ∃ H_1, M.BijectionGraph H_1 A B ∧ ∀ (x y : V), M.RelByGraph H_1 x y ↔ M.RelByGraph H y x` is not an inductive datatype
error: NF0Specker/ExponentOrbit.lean:8051:31: Application type mismatch: The argument
  hroot
has type
  ∀ (x : V), ¬M.RelByGraph H x a₀
but is expected to have type
  ¬∃ b, M.RelByGraph H b a₀
in the application
  ⟨ha₀, hroot⟩
error: NF0Specker/ExponentOrbit.lean:8057:48: Application type mismatch: The argument
  hroot
has type
  ∀ (x : V), ¬M.RelByGraph H x a₀
but is expected to have type
  ¬∃ b, M.RelByGraph H b a₀
in the application
  ⟨ha₀, hroot⟩
warning: NF0Specker/ExponentOrbit.lean:8158:5: unused variable `hmn`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:8817:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 2) from by omega

Hint: Omit it from the simp argument list.
  simp [oldDedekindFiniteTypes, oldFiniteEquivRename, h0, h1, hlow, hhi, h̵s̵u̵b̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵0̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵2̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]̵h̲s̲u̲b̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
error: NF0Specker/ExponentOrbit.lean:8822:55: failed to synthesize
  Decidable (Bounded 100 equinumerosityCode)

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/ExponentOrbit.lean:8893:11: invalid 'by' tactic, expected type has not been provided
error: NF0Specker/ExponentOrbit.lean:8997:45: failed to synthesize
  Decidable (Bounded 100 fregeClassCode)

Hint: Additional diagnostic information may be available using the `set_option diagnostics true` command.
error: NF0Specker/ExponentOrbit.lean:9007:2: Type mismatch: After simplification, term
  fregeClassCode_fits_with_finite_param
 has type
  fits finiteFregeViaFiniteSetsTypes fregeClassCode
but is expected to have type
  fits finiteFregeViaFiniteSetsTypes fregeClassCode ∧ fregeClassTypes 1 + 1 = 2
error: NF0Specker/ExponentOrbit.lean:9736:36: Application type mismatch: The argument
  hX'a'
has type
  M.IsSingleton a0 X'
but is expected to have type
  ∀ (x : V), M.mem x X' ↔ x = a
in the application
  singleton_unique M a X' X hX'a'
error: Lean exited with code 1
Some required targets logged failures:
- NF0Specker.ExponentOrbit
error: build failed


==> anc/Speck-Infinity-main/kernel_check_logs/build_attempt_07.log <==
⚠ [125/406] Replayed NF0Specker.FiniteCardinals
warning: NF0Specker/FiniteCardinals.lean:555:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singleton, all, iffF, imp, F.holds, IsSingleton, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:65: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1123:23: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [disj, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1130:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [iffF, holds_imp19, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:21: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19,
  ̵  ̵ ̵ ̵F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:30: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:41: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:50: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1156:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1157:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1158:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1168:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1169:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1170:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:49: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp,
  ̵  ̵ ̵ ̵F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper, NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp, F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:30: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:39: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:39: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:48: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:54: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_012, reverseProperFormula_sound,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign, kuratowski_sound_012, reverseProperFormula_sound,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:63: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:72: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:38: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign, kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2861:8: This simp argument is unused:
  IsFregeClass

Hint: Omit it from the simp argument list.
  simp [̵I̵s̵F̵r̵e̵g̵e̵C̵l̵a̵s̵s̵,̵ ̵a̵s̵s̵i̵g̵n̵,̵[̲a̲s̲s̲i̲g̲n̲,̲ ρ]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:36: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds,
  ̵  ̵ ̵ ̵injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds, injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3693:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityP0, holds_all, holds_imp, disj, F.holds,
  ̵  ̵ ̵ ̵cardinalLeAt_014_sound,
  ̲  ̲ ̲ ̲cardinalLeAt_140_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3701:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityBad0, F.holds, comparabilityP0_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3709:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveFregeClass0, IsFregeClass, holds_all, iffF, holds_imp, F.holds, bijectionB11_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3908:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [fregeSuccDeletionFormula, FregeSuccByDeletion, holds_all, holds_imp, iffF, F.holds, assign,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4343:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/FiniteCardinals.lean:4854:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4854:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds,
  ̵  ̵ ̵ ̵run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds, run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5066:21: This simp argument is unused:
  h'

Hint: Omit it from the simp argument list.
  simp [assign, h,̵ ̵h̵'̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5161:26: This simp argument is unused:
  stratifiedBadEnv

Hint: Omit it from the simp argument list.
  simp [assign,̵ ̵s̵t̵r̵a̵t̵i̵f̵i̵e̵d̵B̵a̵d̵E̵n̵v̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5179:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
✖ [816/840] Building NF0Specker.ExponentOrbit (14s)
trace: .> LEAN_PATH=/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Cli/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/batteries/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Qq/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/aesop/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/proofwidgets/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/importGraph/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/LeanSearchClient/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/plausible/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/mathlib/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean /tmp/specker_toolchain/lean-4.24.0-linux/bin/lean /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/NF0Specker/ExponentOrbit.lean -o /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/ExponentOrbit.olean -i /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/ExponentOrbit.ilean -c /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/ExponentOrbit.c --setup /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/ExponentOrbit.setup.json --json
warning: NF0Specker/ExponentOrbit.lean:399:19: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [or, holds, not_a̵nd̵_̵or̵,̵ ̵n̵o̵t_̵n̵o̵t̵, or_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:31: This simp argument is unused:
  not_not

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, n̵ot̵_̵n̵o̵t̵,̵ ̵o̵r_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:61: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:72: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, and_assoc,̵ ̵e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:86: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:511:2: Try `simp at hfalse` instead of `simpa using hfalse`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:527:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:27: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:38: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:56: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
error: NF0Specker/ExponentOrbit.lean:696:67: unsolved goals
V : Type u_1
M : PositiveModel V
ρ : ℕ → V
⊢ (∃ x x_1,
      (∀ (x : V), M.mem x x_1 ↔ x = ρ 0) ∧
        ∃ x_2,
          (∀ (x : V), M.mem x x_2 ↔ ¬x = ρ 0 → x = ρ 1) ∧
            (∀ (x_3 : V), M.mem x_3 x ↔ ¬x_3 = x_1 → x_3 = x_2) ∧ M.mem x (ρ 2)) ↔
    ∃ p,
      (∃ s,
          (∀ (x : V), M.mem x s ↔ x = ρ 0) ∧
            ∃ x, (∀ (x_1 : V), M.mem x_1 x ↔ ¬x_1 = ρ 0 → x_1 = ρ 1) ∧ ∀ (x_1 : V), M.mem x_1 p ↔ ¬x_1 = s → x_1 = x) ∧
        M.mem p (ρ 2)
warning: NF0Specker/ExponentOrbit.lean:701:47: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.kuratowskiGraphAtom, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.singCode, Formula.unorderedCode,
  ̲  ̲ ̲ ̲Formula.pairCode,
  ̵  ̵ ̵ ̵Formula.iffF_holds, Formula.or_holds, Formula.holds,
      PositiveModel.IsKuratowskiPair, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:701:58: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.kuratowskiGraphAtom, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.singCode, Formula.unorderedCode,
  ̲  ̲ ̲ ̲Formula.pairCode,
  ̵  ̵ ̵ ̵Formula.iffF_holds, Formula.or_holds, Formula.holds,
      PositiveModel.IsKuratowskiPair, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [rename, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
error: NF0Specker/ExponentOrbit.lean:1022:43: Type mismatch: After simplification, term
  hleft
 has type
  M.mem (if i = atomBase B j then z else ρ i) z
but is expected to have type
  M.mem (ρ i) z
error: NF0Specker/ExponentOrbit.lean:1024:17: Type mismatch: After simplification, term
  hleft
 has type
  M.mem (ρ i) z
but is expected to have type
  M.mem (if i = atomBase B j then z else ρ i) z
warning: NF0Specker/ExponentOrbit.lean:1019:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1019:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1019:57: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1099:61: 'omega' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: NF0Specker/ExponentOrbit.lean:1099:61: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: NF0Specker/ExponentOrbit.lean:1268:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1268:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1268:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1293:24: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1293:35: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1293:53: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1428:20: Possibly looping simp theorem: `or_holds`

Note: Possibly caused by: `or_iff_not_imp_left`, `imp_iff_not_or`, and `Decidable.not_not`

Hint: You can disable a simp theorem from the default simp set by passing `- theoremName` to `simp`.
warning: NF0Specker/ExponentOrbit.lean:1429:4: Possibly looping simp theorem: `imp_iff_not_or`

Note: Possibly caused by: `or_iff_not_imp_left` and `Decidable.not_not`

Hint: You can disable a simp theorem from the default simp set by passing `- theoremName` to `simp`.
warning: NF0Specker/ExponentOrbit.lean:1429:49: Possibly looping simp theorem: `or_iff_not_imp_left`

Note: Possibly caused by: `imp_iff_not_or` and `Decidable.not_not`

Hint: You can disable a simp theorem from the default simp set by passing `- theoremName` to `simp`.
error: NF0Specker/ExponentOrbit.lean:1428:2: Tactic `simp` failed with a nested error:
maximum recursion depth has been reached
use `set_option maxRecDepth <num>` to increase limit
use `set_option diagnostics true` to get diagnostic information
warning: NF0Specker/ExponentOrbit.lean:1440:18: This simp argument is unused:
  or_fits

Hint: Omit it from the simp argument list.
  simp [uscCode, singCode, ex_fits, iffF_fits, F̵o̵r̵m̵u̵l̵a̵.̵f̵i̵t̵s̵,̵ ̵o̵r̵_̵f̵i̵t̵s̵]̵F̲o̲r̲m̲u̲l̲a̲.̲f̲i̲t̲s̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1449:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1449:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1449:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1656:18: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1656:29: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1656:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1669:62: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1669:73: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1669:91: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1683:33: This simp argument is unused:
  not_imp_not

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds, Formula.holds, overwrite, ρ, n̵o̵t̵_̵i̵m̵p̵_̵n̵o̵t̵,̵ ̵and_assoc,
  ̲  ̲ ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1683:46: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1683:57: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲  ̲ ̲ ̲and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1769:26: Possibly looping simp theorem: `IsClosedCandidate.eq_1`

Note: Possibly caused by: `imp_iff_not_or`, `or_iff_not_imp_left`, and `Decidable.not_not`

Hint: You can disable a simp theorem from the default simp set by passing `- theoremName` to `simp`.
warning: NF0Specker/ExponentOrbit.lean:1770:4: Possibly looping simp theorem: `or_holds`

Note: Possibly caused by: `or_iff_not_imp_left`, `imp_iff_not_or`, and `Decidable.not_not`

Hint: You can disable a simp theorem from the default simp set by passing `- theoremName` to `simp`.
warning: NF0Specker/ExponentOrbit.lean:1771:4: Possibly looping simp theorem: `imp_iff_not_or`

Note: Possibly caused by: `or_iff_not_imp_left` and `Decidable.not_not`

Hint: You can disable a simp theorem from the default simp set by passing `- theoremName` to `simp`.
warning: NF0Specker/ExponentOrbit.lean:1771:20: Possibly looping simp theorem: `not_and_or`

Note: Possibly caused by: `or_iff_not_imp_left`, `Decidable.not_not`, and `imp_iff_not_or`

Hint: You can disable a simp theorem from the default simp set by passing `- theoremName` to `simp`.
warning: NF0Specker/ExponentOrbit.lean:1771:61: Possibly looping simp theorem: `or_iff_not_imp_left`

Note: Possibly caused by: `imp_iff_not_or` and `Decidable.not_not`

Hint: You can disable a simp theorem from the default simp set by passing `- theoremName` to `simp`.
error: NF0Specker/ExponentOrbit.lean:1769:2: Tactic `simp` failed with a nested error:
maximum recursion depth has been reached
use `set_option maxRecDepth <num>` to increase limit
use `set_option diagnostics true` to get diagnostic information
warning: NF0Specker/ExponentOrbit.lean:1778:36: Possibly looping simp theorem: `or_holds`

Note: Possibly caused by: `or_iff_not_imp_left`, `imp_iff_not_or`, and `Decidable.not_not`

Hint: You can disable a simp theorem from the default simp set by passing `- theoremName` to `simp`.
warning: NF0Specker/ExponentOrbit.lean:1779:41: Possibly looping simp theorem: `imp_iff_not_or`

Note: Possibly caused by: `or_iff_not_imp_left` and `Decidable.not_not`

Hint: You can disable a simp theorem from the default simp set by passing `- theoremName` to `simp`.
warning: NF0Specker/ExponentOrbit.lean:1779:86: Possibly looping simp theorem: `or_iff_not_imp_left`

Note: Possibly caused by: `imp_iff_not_or` and `Decidable.not_not`

Hint: You can disable a simp theorem from the default simp set by passing `- theoremName` to `simp`.
error: NF0Specker/ExponentOrbit.lean:1778:2: Tactic `simp` failed with a nested error:
maximum recursion depth has been reached
use `set_option maxRecDepth <num>` to increase limit
use `set_option diagnostics true` to get diagnostic information
error: NF0Specker/ExponentOrbit.lean:1894:40: unsolved goals
V : Type u_1
M : PositiveModel V
ρ : ℕ → V
⊢ (∃ x x_1,
      (∀ (x : V), M.mem x x_1 ↔ x = ρ 3) ∧
        ∃ x_2,
          (∀ (x : V), M.mem x x_2 ↔ ¬x = ρ 3 → x = ρ 4) ∧
            (∀ (x_3 : V), M.mem x_3 x ↔ ¬x_3 = x_1 → x_3 = x_2) ∧ M.mem x (ρ 2)) ↔
    ∃ p,
      (∃ s,
          (∀ (x : V), M.mem x s ↔ x = ρ 3) ∧
            ∃ x, (∀ (x_1 : V), M.mem x_1 x ↔ ¬x_1 = ρ 3 → x_1 = ρ 4) ∧ ∀ (x_1 : V), M.mem x_1 p ↔ ¬x_1 = s → x_1 = x) ∧
        M.mem p (ρ 2)
warning: NF0Specker/ExponentOrbit.lean:1899:62: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [diagonalGraphCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵singCode, unorderedCode, pairCode, iffF_holds,
      or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵PositiveModel.RelByGraph, PositiveModel.IsKuratowskiPair,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1899:73: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [diagonalGraphCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵singCode, unorderedCode, pairCode, iffF_holds,
      or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵PositiveModel.RelByGraph, PositiveModel.IsKuratowskiPair,
  ̲  ̲ ̲ ̲and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1915:15: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1915:26: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1915:44: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2134:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2137:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
error: NF0Specker/ExponentOrbit.lean:2154:59: unsolved goals
V : Type u_1
M : PositiveModel V
φ : Formula
ρ : ℕ → V
p : V
hr :
  ∀ (ρ : ℕ → V), holds M.mem ρ (rename relationEndpointRename φ) ↔ holds M.mem (fun k => ρ (relationEndpointRename k)) φ
⊢ (∃ x x_1 x_2,
      (∀ (x_3 : V), M.mem x_3 x_2 ↔ x_3 = x) ∧
        ∃ x_3,
          (∀ (x_4 : V), M.mem x_4 x_3 ↔ ¬x_4 = x → x_4 = x_1) ∧
            (∀ (x : V), M.mem x p ↔ ¬x = x_2 → x = x_3) ∧
              holds M.mem
                (fun k =>
                  if relationEndpointRename k = 4 then x_3
                  else
                    if relationEndpointRename k = 3 then x_2
                    else
                      if relationEndpointRename k = 2 then x_1
                      else
                        if relationEndpointRename k = 1 then x
                        else
                          if relationEndpointRename k = 0 then p
                          else relationGraphAssignment ρ (relationEndpointRename k))
                φ) ↔
    ∃ a b,
      (∃ s,
          (∀ (x : V), M.mem x s ↔ x = a) ∧
            ∃ x, (∀ (x_1 : V), M.mem x_1 x ↔ ¬x_1 = a → x_1 = b) ∧ ∀ (x_1 : V), M.mem x_1 p ↔ ¬x_1 = s → x_1 = x) ∧
        holds M.mem (overwrite (overwrite ρ 0 a) 1 b) φ
warning: NF0Specker/ExponentOrbit.lean:2161:8: This simp argument is unused:
  relationGraphAssignment_agrees

Hint: Omit it from the simp argument list.
  simp [relationGraphCode, ex_holds, Formula.holds, singCode, unorderedCode, pairCode, iffF_holds,
  ̲  ̲ ̲ ̲or_holds, PositiveModel.IsKuratowskiPair, overwrite, hr, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵_̵a̵g̵r̵e̵e̵s̵,̵ ̵and_assoc, exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2161:40: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [relationGraphCode, ex_holds, Formula.holds,
  ̵  ̵ ̵ ̵singCode, unorderedCode, pairCode, iffF_holds,
  ̲  ̲ ̲ ̲or_holds,
  ̵  ̵ ̵ ̵PositiveModel.IsKuratowskiPair, overwrite,
  ̵  ̵ ̵ ̵hr, relationGraphAssignment_agrees,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2161:51: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [relationGraphCode, ex_holds, Formula.holds,
  ̵  ̵ ̵ ̵singCode, unorderedCode, pairCode, iffF_holds,
  ̲  ̲ ̲ ̲or_holds,
  ̵  ̵ ̵ ̵PositiveModel.IsKuratowskiPair, overwrite,
  ̵  ̵ ̵ ̵hr, relationGraphAssignment_agrees,
  ̲  ̲ ̲ ̲and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
error: NF0Specker/ExponentOrbit.lean:2294:18: Application type mismatch: The argument
  hinj
has type
  Function.Injective j
of sort `Prop` but is expected to have type
  V
of sort `Type u_1` in the application
  M.twist_toFull_of_internalGraph hnonempty j q hinj
warning: NF0Specker/ExponentOrbit.lean:2375:54: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2375:65: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2375:83: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
error: NF0Specker/ExponentOrbit.lean:2472:28: unsolved goals
V : Type u_1
M : PositiveModel V
G x y : V
ρ : ℕ → V
hG : ρ 2 = G
⊢ (∃ x_1 x_2,
      (∀ (x : V), M.mem x x_2 ↔ x = y) ∧
        ∃ x_3,
          (∀ (x_4 : V), M.mem x_4 x_3 ↔ ¬x_4 = y → x_4 = x) ∧
            (∀ (x : V), M.mem x x_1 ↔ ¬x = x_2 → x = x_3) ∧ M.mem x_1 G) ↔
    ∃ p,
      (∃ s,
          (∀ (x : V), M.mem x s ↔ x = y) ∧
            ∃ x_1, (∀ (x_2 : V), M.mem x_2 x_1 ↔ ¬x_2 = y → x_2 = x) ∧ ∀ (x : V), M.mem x p ↔ ¬x = s → x = x_1) ∧
        M.mem p G
warning: NF0Specker/ExponentOrbit.lean:2477:19: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [inverseGraphCode, Formula.ex_holds, Formula.holds,
  ̵  ̵ ̵ ̵singCode, unorderedCode, pairCode,
  ̲  ̲ ̲ ̲iffF_holds, or_holds,
  ̵  ̵ ̵ ̵PositiveModel.RelByGraph, PositiveModel.IsKuratowskiPair,
  ̵  ̵ ̵ ̵overwrite, hG,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2477:30: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [inverseGraphCode, Formula.ex_holds, Formula.holds,
  ̵  ̵ ̵ ̵singCode, unorderedCode, pairCode,
  ̲  ̲ ̲ ̲iffF_holds, or_holds,
  ̵  ̵ ̵ ̵PositiveModel.RelByGraph, PositiveModel.IsKuratowskiPair,
  ̵  ̵ ̵ ̵overwrite, hG,
  ̲  ̲ ̲ ̲and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2802:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2802:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2963:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2963:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲ e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2963:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds, graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2974:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2974:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3419:6: unused variable `A`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3510:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3510:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3510:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3559:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3559:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3559:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3667:21: This simp argument is unused:
  show k + 100 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵≠̵ ̵1 from by omega, show k + 100 ≠ 2 from by omega,
      show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3670:4: This simp argument is unused:
  show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0 from by omega, show k + 100 ≠ 1 from by omega, show k + 100 ≠ 2 from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3687:21: This simp argument is unused:
  show k + 200 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hhi, hsub, ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵≠̵ ̵0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
      show k + 200 ≠ 1 from by omega,
  ̵  ̵ ̵ ̵show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega,
      show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3690:4: This simp argument is unused:
  show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3691:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3709:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵0̵ ̵∨̵ ̵k + 300 =̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵≠ 2 from by omega, show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3711:4: This simp argument is unused:
  show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3712:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3713:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3733:4: This simp argument is unused:
  show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬̵(̵k + 400 =̵ ̵0̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵≠ 2 from by omega,
      show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3735:4: This simp argument is unused:
  show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3736:4: This simp argument is unused:
  show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(1̵0̵2 ̵≤̵ ̵k̵ ̵+̵ ̵4̵00̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵20̵0̵)̵ f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3737:4: This simp argument is unused:
  show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵300̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3738:4: This simp argument is unused:
  show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵4̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3927:24: unused variable `hW`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3960:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:4838:5: unused variable `hnonempty`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
error: NF0Specker/ExponentOrbit.lean:5140:33: Tactic `subst` failed: did not find equation for eliminating 'X'

case mpr.inr
V : Type u_1
M : PositiveModel V
hnonempty : ∀ (S : V), ∃ x, M.mem x S
a b A u v P : V
hA : ∀ (x : V), M.mem x A ↔ x = a ∨ x = b
hu : M.IsSingleton a u
hv : M.IsSingleton b v
hP : M.IsPositivePowerSet P A
haA : M.mem a A
hbA : M.mem b A
huP : M.mem u P
hvP : M.mem v P
hAP : M.mem A P
X : V
hXv : X = v ∨ X = A
⊢ M.mem X P
error: NF0Specker/ExponentOrbit.lean:5140:41: unexpected token '|'; expected command
warning: NF0Specker/ExponentOrbit.lean:5300:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5301:5: unused variable `hP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5302:5: unused variable `hm`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6442:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:6556:5: unused variable `hrefl`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6896:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, graphAt54_correct,
  ̵  ̵ ̵ ̵Formula.holds,
  ̲  ̲ ̲ ̲overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6896:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6896:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7270:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7271:4: This simp argument is unused:
  show ¬(k + 100 = 2 ∨ k + 100 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲1̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7289:4: This simp argument is unused:
  show ¬(k + 200 = 0 ∨ k + 200 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7290:4: This simp argument is unused:
  show ¬(k + 200 = 2 ∨ k + 200 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7291:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵2̵0̵0̵ ̵∧̵ ̵k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7309:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7310:4: This simp argument is unused:
  show ¬(k + 300 = 2 ∨ k + 300 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7311:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7312:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵3̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7891:29: Possibly looping simp theorem: `IsClosedSeedSet.eq_1`

Note: Possibly caused by: `imp_iff_not_or`, `or_iff_not_imp_left`, and `Decidable.not_not`

Hint: You can disable a simp theorem from the default simp set by passing `- theoremName` to `simp`.
warning: NF0Specker/ExponentOrbit.lean:7892:4: Possibly looping simp theorem: `or_holds`

Note: Possibly caused by: `or_iff_not_imp_left`, `imp_iff_not_or`, and `Decidable.not_not`

Hint: You can disable a simp theorem from the default simp set by passing `- theoremName` to `simp`.
warning: NF0Specker/ExponentOrbit.lean:7893:4: Possibly looping simp theorem: `imp_iff_not_or`

Note: Possibly caused by: `or_iff_not_imp_left` and `Decidable.not_not`

Hint: You can disable a simp theorem from the default simp set by passing `- theoremName` to `simp`.
warning: NF0Specker/ExponentOrbit.lean:7893:20: Possibly looping simp theorem: `not_and_or`

Note: Possibly caused by: `or_iff_not_imp_left`, `Decidable.not_not`, and `imp_iff_not_or`

Hint: You can disable a simp theorem from the default simp set by passing `- theoremName` to `simp`.
warning: NF0Specker/ExponentOrbit.lean:7893:61: Possibly looping simp theorem: `or_iff_not_imp_left`

Note: Possibly caused by: `imp_iff_not_or` and `Decidable.not_not`

Hint: You can disable a simp theorem from the default simp set by passing `- theoremName` to `simp`.
error: NF0Specker/ExponentOrbit.lean:7891:2: Tactic `simp` failed with a nested error:
maximum recursion depth has been reached
use `set_option maxRecDepth <num>` to increase limit
use `set_option diagnostics true` to get diagnostic information
warning: NF0Specker/ExponentOrbit.lean:7901:39: Possibly looping simp theorem: `or_holds`

Note: Possibly caused by: `or_iff_not_imp_left`, `imp_iff_not_or`, and `Decidable.not_not`

Hint: You can disable a simp theorem from the default simp set by passing `- theoremName` to `simp`.
warning: NF0Specker/ExponentOrbit.lean:7902:44: Possibly looping simp theorem: `imp_iff_not_or`

Note: Possibly caused by: `or_iff_not_imp_left` and `Decidable.not_not`

Hint: You can disable a simp theorem from the default simp set by passing `- theoremName` to `simp`.
warning: NF0Specker/ExponentOrbit.lean:7902:89: Possibly looping simp theorem: `or_iff_not_imp_left`

Note: Possibly caused by: `imp_iff_not_or` and `Decidable.not_not`

Hint: You can disable a simp theorem from the default simp set by passing `- theoremName` to `simp`.
error: NF0Specker/ExponentOrbit.lean:7901:2: Tactic `simp` failed with a nested error:
maximum recursion depth has been reached
use `set_option maxRecDepth <num>` to increase limit
use `set_option diagnostics true` to get diagnostic information
warning: NF0Specker/ExponentOrbit.lean:8005:23: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8005:34: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8005:52: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8187:5: unused variable `hmn`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:8846:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 2) from by omega

Hint: Omit it from the simp argument list.
  simp [oldDedekindFiniteTypes, oldFiniteEquivRename, h0, h1, hlow, hhi, h̵s̵u̵b̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵0̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵2̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]̵h̲s̲u̲b̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8874:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8874:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8874:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8882:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8882:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8882:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9176:40: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9176:51: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9176:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9184:36: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9184:47: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9184:65: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
error: Lean exited with code 1
Some required targets logged failures:
- NF0Specker.ExponentOrbit
error: build failed


==> anc/Speck-Infinity-main/kernel_check_logs/build_attempt_08.log <==
⚠ [125/412] Replayed NF0Specker.FiniteCardinals
warning: NF0Specker/FiniteCardinals.lean:555:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singleton, all, iffF, imp, F.holds, IsSingleton, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:65: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1123:23: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [disj, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1130:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [iffF, holds_imp19, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:21: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19,
  ̵  ̵ ̵ ̵F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:30: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:41: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:50: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1156:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1157:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1158:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1168:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1169:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1170:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:49: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp,
  ̵  ̵ ̵ ̵F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper, NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp, F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:30: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:39: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:39: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:48: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:54: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_012, reverseProperFormula_sound,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign, kuratowski_sound_012, reverseProperFormula_sound,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:63: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:72: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:38: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign, kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2861:8: This simp argument is unused:
  IsFregeClass

Hint: Omit it from the simp argument list.
  simp [̵I̵s̵F̵r̵e̵g̵e̵C̵l̵a̵s̵s̵,̵ ̵a̵s̵s̵i̵g̵n̵,̵[̲a̲s̲s̲i̲g̲n̲,̲ ρ]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:36: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds,
  ̵  ̵ ̵ ̵injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds, injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3693:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityP0, holds_all, holds_imp, disj, F.holds,
  ̵  ̵ ̵ ̵cardinalLeAt_014_sound,
  ̲  ̲ ̲ ̲cardinalLeAt_140_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3701:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityBad0, F.holds, comparabilityP0_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3709:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveFregeClass0, IsFregeClass, holds_all, iffF, holds_imp, F.holds, bijectionB11_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3908:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [fregeSuccDeletionFormula, FregeSuccByDeletion, holds_all, holds_imp, iffF, F.holds, assign,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4343:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/FiniteCardinals.lean:4854:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4854:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds,
  ̵  ̵ ̵ ̵run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds, run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5066:21: This simp argument is unused:
  h'

Hint: Omit it from the simp argument list.
  simp [assign, h,̵ ̵h̵'̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5161:26: This simp argument is unused:
  stratifiedBadEnv

Hint: Omit it from the simp argument list.
  simp [assign,̵ ̵s̵t̵r̵a̵t̵i̵f̵i̵e̵d̵B̵a̵d̵E̵n̵v̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5179:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
✖ [816/840] Building NF0Specker.ExponentOrbit (12s)
trace: .> LEAN_PATH=/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Cli/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/batteries/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Qq/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/aesop/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/proofwidgets/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/importGraph/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/LeanSearchClient/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/plausible/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/mathlib/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean /tmp/specker_toolchain/lean-4.24.0-linux/bin/lean /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/NF0Specker/ExponentOrbit.lean -o /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/ExponentOrbit.olean -i /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/ExponentOrbit.ilean -c /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/ExponentOrbit.c --setup /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/ExponentOrbit.setup.json --json
warning: NF0Specker/ExponentOrbit.lean:399:19: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [or, holds, not_a̵nd̵_̵or̵,̵ ̵n̵o̵t_̵n̵o̵t̵, or_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:31: This simp argument is unused:
  not_not

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, n̵ot̵_̵n̵o̵t̵,̵ ̵o̵r_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:61: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:72: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, and_assoc,̵ ̵e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:86: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:511:2: Try `simp at hfalse` instead of `simpa using hfalse`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:527:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:27: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:38: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:56: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [rename, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:57: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: 'omega' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: NF0Specker/ExponentOrbit.lean:1269:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:24: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:35: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:53: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite, imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:49: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1441:18: This simp argument is unused:
  or_fits

Hint: Omit it from the simp argument list.
  simp [uscCode, singCode, ex_fits, iffF_fits, F̵o̵r̵m̵u̵l̵a̵.̵f̵i̵t̵s̵,̵ ̵o̵r̵_̵f̵i̵t̵s̵]̵F̲o̲r̲m̲u̲l̲a̲.̲f̲i̲t̲s̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:18: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:29: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:62: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:73: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:91: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:33: This simp argument is unused:
  not_imp_not

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds, Formula.holds, overwrite, ρ, n̵o̵t̵_̵i̵m̵p̵_̵n̵o̵t̵,̵ ̵and_assoc,
  ̲  ̲ ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:46: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:57: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲  ̲ ̲ ̲and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, n̵o̵t̵_̵a̵n̵d̵_̵o̵r̵,̵ ̵and_assoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds, closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:86: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:15: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:26: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:44: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2135:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2138:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
error: NF0Specker/ExponentOrbit.lean:2155:59: unsolved goals
V : Type u_1
M : PositiveModel V
φ : Formula
ρ : ℕ → V
p : V
hr :
  ∀ (ρ : ℕ → V), holds M.mem ρ (rename relationEndpointRename φ) ↔ holds M.mem (fun k => ρ (relationEndpointRename k)) φ
hEnv :
  ∀ (a b c d : V),
    (fun k =>
        overwrite (overwrite (overwrite (overwrite (overwrite (relationGraphAssignment ρ) 0 p) 1 a) 2 b) 3 c) 4 d
          (relationEndpointRename k)) =
      overwrite (overwrite ρ 0 a) 1 b
⊢ (∃ x x_1 x_2,
      (∀ (x_3 : V), M.mem x_3 x_2 ↔ x_3 = x) ∧
        ∃ x_3,
          (∀ (x_4 : V), M.mem x_4 x_3 ↔ ¬x_4 = x → x_4 = x_1) ∧
            (∀ (x : V), M.mem x p ↔ ¬x = x_2 → x = x_3) ∧
              holds M.mem
                (fun k =>
                  if relationEndpointRename k = 4 then x_3
                  else
                    if relationEndpointRename k = 3 then x_2
                    else
                      if relationEndpointRename k = 2 then x_1
                      else
                        if relationEndpointRename k = 1 then x
                        else
                          if relationEndpointRename k = 0 then p
                          else relationGraphAssignment ρ (relationEndpointRename k))
                φ) ↔
    ∃ a b x,
      (∀ (x_1 : V), M.mem x_1 x ↔ x_1 = a) ∧
        ∃ x_1,
          (∀ (x : V), M.mem x x_1 ↔ ¬x = a → x = b) ∧
            (∀ (x_2 : V), M.mem x_2 p ↔ ¬x_2 = x → x_2 = x_1) ∧ holds M.mem (overwrite (overwrite ρ 0 a) 1 b) φ
warning: NF0Specker/ExponentOrbit.lean:2174:8: This simp argument is unused:
  show k + 20 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, relationGraphAssignment, overwrite, h0, h1, h20,
          show k + 20 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵ ̵≠̵ ̵1 from by omega, show k + 20 ≠ 2 from by omega, show k + 20 ≠ 3 from by omega,
          show k + 20 ≠ 4 from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2182:8: This simp argument is unused:
  hEnv

Hint: Omit it from the simp argument list.
  simp [relationGraphCode, ex_holds, Formula.holds,
  ̵  ̵ ̵ ̵singCode, unorderedCode, pairCode, iffF_holds,
  ̲  ̲ ̲ ̲or_holds,
  ̵  ̵ ̵ ̵PositiveModel.IsKuratowskiPair, overwrite,
  ̵  ̵ ̵ ̵hr, h̵E̵n̵v̵,̵ ̵relationGraphAssignment_agrees,
  ̲  ̲ ̲ ̲and_assoc, ← exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2182:14: This simp argument is unused:
  relationGraphAssignment_agrees

Hint: Omit it from the simp argument list.
  simp [relationGraphCode, ex_holds, Formula.holds, singCode, unorderedCode, pairCode, iffF_holds,
  ̲  ̲ ̲ ̲or_holds, PositiveModel.IsKuratowskiPair, overwrite, hr, hEnv, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵_̵a̵g̵r̵e̵e̵s̵,̵ ̵and_assoc, ← exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2396:54: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2396:65: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2396:83: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2823:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2823:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2984:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2984:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲ e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2984:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds, graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2995:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2995:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3006:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3006:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3440:6: unused variable `A`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3531:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3531:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3531:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3580:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3580:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3580:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3688:21: This simp argument is unused:
  show k + 100 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵≠̵ ̵1 from by omega, show k + 100 ≠ 2 from by omega,
      show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3691:4: This simp argument is unused:
  show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0 from by omega, show k + 100 ≠ 1 from by omega, show k + 100 ≠ 2 from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3708:21: This simp argument is unused:
  show k + 200 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hhi, hsub, ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵≠̵ ̵0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
      show k + 200 ≠ 1 from by omega,
  ̵  ̵ ̵ ̵show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega,
      show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3711:4: This simp argument is unused:
  show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3712:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3730:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵0̵ ̵∨̵ ̵k + 300 =̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵≠ 2 from by omega, show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3732:4: This simp argument is unused:
  show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3733:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3734:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3754:4: This simp argument is unused:
  show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬̵(̵k + 400 =̵ ̵0̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵≠ 2 from by omega,
      show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3756:4: This simp argument is unused:
  show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3757:4: This simp argument is unused:
  show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(1̵0̵2 ̵≤̵ ̵k̵ ̵+̵ ̵4̵00̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵20̵0̵)̵ f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3758:4: This simp argument is unused:
  show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵300̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3759:4: This simp argument is unused:
  show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵4̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3948:24: unused variable `hW`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3981:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:4859:5: unused variable `hnonempty`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5321:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5322:5: unused variable `hP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5323:5: unused variable `hm`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6463:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:6577:5: unused variable `hrefl`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6917:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, graphAt54_correct,
  ̵  ̵ ̵ ̵Formula.holds,
  ̲  ̲ ̲ ̲overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6917:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6917:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7291:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7292:4: This simp argument is unused:
  show ¬(k + 100 = 2 ∨ k + 100 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲1̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7310:4: This simp argument is unused:
  show ¬(k + 200 = 0 ∨ k + 200 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7311:4: This simp argument is unused:
  show ¬(k + 200 = 2 ∨ k + 200 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7312:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵2̵0̵0̵ ̵∧̵ ̵k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7330:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7331:4: This simp argument is unused:
  show ¬(k + 300 = 2 ∨ k + 300 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7332:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7333:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵3̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7914:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, n̵o̵t̵_̵and_o̵r̵,̵ ̵an̵d̵_̵a̵ssoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7914:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7914:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7923:60: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7923:71: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7923:89: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8026:23: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8026:34: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8026:52: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8208:5: unused variable `hmn`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:8867:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 2) from by omega

Hint: Omit it from the simp argument list.
  simp [oldDedekindFiniteTypes, oldFiniteEquivRename, h0, h1, hlow, hhi, h̵s̵u̵b̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵0̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵2̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]̵h̲s̲u̲b̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8895:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8895:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8895:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8903:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8903:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8903:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9197:40: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9197:51: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9197:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9205:36: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9205:47: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9205:65: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
error: Lean exited with code 1
Some required targets logged failures:
- NF0Specker.ExponentOrbit
error: build failed


==> anc/Speck-Infinity-main/kernel_check_logs/build_attempt_09.log <==
⚠ [125/361] Replayed NF0Specker.FiniteCardinals
warning: NF0Specker/FiniteCardinals.lean:555:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singleton, all, iffF, imp, F.holds, IsSingleton, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:65: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1123:23: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [disj, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1130:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [iffF, holds_imp19, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:21: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19,
  ̵  ̵ ̵ ̵F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:30: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:41: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:50: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1156:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1157:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1158:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1168:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1169:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1170:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:49: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp,
  ̵  ̵ ̵ ̵F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper, NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp, F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:30: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:39: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:39: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:48: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:54: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_012, reverseProperFormula_sound,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign, kuratowski_sound_012, reverseProperFormula_sound,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:63: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:72: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:38: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign, kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2861:8: This simp argument is unused:
  IsFregeClass

Hint: Omit it from the simp argument list.
  simp [̵I̵s̵F̵r̵e̵g̵e̵C̵l̵a̵s̵s̵,̵ ̵a̵s̵s̵i̵g̵n̵,̵[̲a̲s̲s̲i̲g̲n̲,̲ ρ]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:36: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds,
  ̵  ̵ ̵ ̵injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds, injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3693:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityP0, holds_all, holds_imp, disj, F.holds,
  ̵  ̵ ̵ ̵cardinalLeAt_014_sound,
  ̲  ̲ ̲ ̲cardinalLeAt_140_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3701:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityBad0, F.holds, comparabilityP0_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3709:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveFregeClass0, IsFregeClass, holds_all, iffF, holds_imp, F.holds, bijectionB11_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3908:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [fregeSuccDeletionFormula, FregeSuccByDeletion, holds_all, holds_imp, iffF, F.holds, assign,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4343:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/FiniteCardinals.lean:4854:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4854:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds,
  ̵  ̵ ̵ ̵run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds, run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5066:21: This simp argument is unused:
  h'

Hint: Omit it from the simp argument list.
  simp [assign, h,̵ ̵h̵'̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5161:26: This simp argument is unused:
  stratifiedBadEnv

Hint: Omit it from the simp argument list.
  simp [assign,̵ ̵s̵t̵r̵a̵t̵i̵f̵i̵e̵d̵B̵a̵d̵E̵n̵v̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5179:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [816/840] Built NF0Specker.ExponentOrbit (14s)
warning: NF0Specker/ExponentOrbit.lean:399:19: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [or, holds, not_a̵nd̵_̵or̵,̵ ̵n̵o̵t_̵n̵o̵t̵, or_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:31: This simp argument is unused:
  not_not

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, n̵ot̵_̵n̵o̵t̵,̵ ̵o̵r_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:61: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:72: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, and_assoc,̵ ̵e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:86: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:511:2: Try `simp at hfalse` instead of `simpa using hfalse`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:527:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:27: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:38: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:56: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [rename, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:57: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: 'omega' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: NF0Specker/ExponentOrbit.lean:1269:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:24: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:35: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:53: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite, imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:49: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1441:18: This simp argument is unused:
  or_fits

Hint: Omit it from the simp argument list.
  simp [uscCode, singCode, ex_fits, iffF_fits, F̵o̵r̵m̵u̵l̵a̵.̵f̵i̵t̵s̵,̵ ̵o̵r̵_̵f̵i̵t̵s̵]̵F̲o̲r̲m̲u̲l̲a̲.̲f̲i̲t̲s̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:18: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:29: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:62: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:73: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:91: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:33: This simp argument is unused:
  not_imp_not

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds, Formula.holds, overwrite, ρ, n̵o̵t̵_̵i̵m̵p̵_̵n̵o̵t̵,̵ ̵and_assoc,
  ̲  ̲ ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:46: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:57: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲  ̲ ̲ ̲and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, n̵o̵t̵_̵a̵n̵d̵_̵o̵r̵,̵ ̵and_assoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds, closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:86: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:15: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:26: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:44: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2135:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2138:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2174:8: This simp argument is unused:
  show k + 20 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, relationGraphAssignment, overwrite, h0, h1, h20,
          show k + 20 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵ ̵≠̵ ̵1 from by omega, show k + 20 ≠ 2 from by omega, show k + 20 ≠ 3 from by omega,
          show k + 20 ≠ 4 from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2181:14: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: NF0Specker/ExponentOrbit.lean:2397:54: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:65: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:83: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲ e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds, graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3441:6: unused variable `A`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3532:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3689:21: This simp argument is unused:
  show k + 100 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵≠̵ ̵1 from by omega, show k + 100 ≠ 2 from by omega,
      show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3692:4: This simp argument is unused:
  show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0 from by omega, show k + 100 ≠ 1 from by omega, show k + 100 ≠ 2 from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3709:21: This simp argument is unused:
  show k + 200 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hhi, hsub, ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵≠̵ ̵0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
      show k + 200 ≠ 1 from by omega,
  ̵  ̵ ̵ ̵show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega,
      show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3712:4: This simp argument is unused:
  show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3713:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3731:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵0̵ ̵∨̵ ̵k + 300 =̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵≠ 2 from by omega, show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3733:4: This simp argument is unused:
  show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3734:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3735:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3755:4: This simp argument is unused:
  show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬̵(̵k + 400 =̵ ̵0̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵≠ 2 from by omega,
      show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3757:4: This simp argument is unused:
  show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3758:4: This simp argument is unused:
  show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(1̵0̵2 ̵≤̵ ̵k̵ ̵+̵ ̵4̵00̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵20̵0̵)̵ f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3759:4: This simp argument is unused:
  show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵300̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3760:4: This simp argument is unused:
  show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵4̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3949:24: unused variable `hW`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3982:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:4860:5: unused variable `hnonempty`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5322:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5323:5: unused variable `hP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5324:5: unused variable `hm`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6464:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:6578:5: unused variable `hrefl`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6918:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, graphAt54_correct,
  ̵  ̵ ̵ ̵Formula.holds,
  ̲  ̲ ̲ ̲overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7292:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7293:4: This simp argument is unused:
  show ¬(k + 100 = 2 ∨ k + 100 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲1̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7311:4: This simp argument is unused:
  show ¬(k + 200 = 0 ∨ k + 200 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7312:4: This simp argument is unused:
  show ¬(k + 200 = 2 ∨ k + 200 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7313:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵2̵0̵0̵ ̵∧̵ ̵k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7331:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7332:4: This simp argument is unused:
  show ¬(k + 300 = 2 ∨ k + 300 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7333:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7334:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵3̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, n̵o̵t̵_̵and_o̵r̵,̵ ̵an̵d̵_̵a̵ssoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:60: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:71: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:89: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:23: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:34: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:52: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8209:5: unused variable `hmn`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:8868:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 2) from by omega

Hint: Omit it from the simp argument list.
  simp [oldDedekindFiniteTypes, oldFiniteEquivRename, h0, h1, hlow, hhi, h̵s̵u̵b̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵0̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵2̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]̵h̲s̲u̲b̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:40: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:51: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:36: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:47: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:65: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
✖ [817/840] Building NF0Specker.AdaptersAndOrbit (5.7s)
trace: .> LEAN_PATH=/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Cli/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/batteries/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Qq/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/aesop/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/proofwidgets/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/importGraph/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/LeanSearchClient/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/plausible/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/mathlib/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean /tmp/specker_toolchain/lean-4.24.0-linux/bin/lean /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/NF0Specker/AdaptersAndOrbit.lean -o /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/AdaptersAndOrbit.olean -i /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/AdaptersAndOrbit.ilean -c /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/AdaptersAndOrbit.c --setup /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/AdaptersAndOrbit.setup.json --json
error: NF0Specker/AdaptersAndOrbit.lean:242:39: Invalid field notation: Identifier or numeral expected
error: NF0Specker/AdaptersAndOrbit.lean:557:6: Application type mismatch: The argument
  huniq z ⟨(hE x z).mp hxz, hzB⟩
has type
  z = y0
but is expected to have type
  y = ?m.384
in the application
  Eq.trans (Eq.symm (huniq y ⟨(hE x y).mp hxy, hyB⟩)) (huniq z ⟨(hE x z).mp hxz, hzB⟩)
error: NF0Specker/AdaptersAndOrbit.lean:562:6: Application type mismatch: The argument
  huniq x' ⟨(hE x' y).mp hx'y, hx'A⟩
has type
  x' = x0
but is expected to have type
  x = ?m.450
in the application
  Eq.trans (Eq.symm (huniq x ⟨(hE x y).mp hxy, hxA⟩)) (huniq x' ⟨(hE x' y).mp hx'y, hx'A⟩)
error: NF0Specker/AdaptersAndOrbit.lean:581:4: Type mismatch
  hG.right.right.left x y z hxA hxy ((oldEdge_iff_newEdge M G x z).mp hz.left)
has type
  y = z
but is expected to have type
  z = y
error: NF0Specker/AdaptersAndOrbit.lean:587:4: Type mismatch
  hG.right.right.right.left x x' y hxA hx'.right hxy ((oldEdge_iff_newEdge M G x' y).mp hx'.left)
has type
  x = x'
but is expected to have type
  x' = x
error: NF0Specker/AdaptersAndOrbit.lean:612:12: Invalid field `internalEquinum_symm`: The environment does not contain `NF0Specker.Run17.PositiveModel.internalEquinum_symm`
  M
has type
  Run17.PositiveModel V
error: NF0Specker/AdaptersAndOrbit.lean:614:18: Invalid field `internalEquinum_symm`: The environment does not contain `NF0Specker.Run17.PositiveModel.internalEquinum_symm`
  M
has type
  Run17.PositiveModel V
error: NF0Specker/AdaptersAndOrbit.lean:620:18: Invalid field `internalEquinum_symm`: The environment does not contain `NF0Specker.Run17.PositiveModel.internalEquinum_symm`
  M
has type
  Run17.PositiveModel V
error: NF0Specker/AdaptersAndOrbit.lean:624:26: Invalid field `internalEquinum_symm`: The environment does not contain `NF0Specker.Run17.PositiveModel.internalEquinum_symm`
  M
has type
  Run17.PositiveModel V
error: NF0Specker/AdaptersAndOrbit.lean:639:4: Type mismatch
  hG.right.right.left x y z hxA hxy ((oldEdge_iff_newEdge M G x z).mp hz.left)
has type
  y = z
but is expected to have type
  z = y
error: NF0Specker/AdaptersAndOrbit.lean:660:4: Invalid field `run35_all_positive_frege_comparable`: The environment does not contain `NF0Specker.Run17.PositiveModel.run35_all_positive_frege_comparable`
  M
has type
  Run17.PositiveModel V
error: NF0Specker/AdaptersAndOrbit.lean:659:9: Tactic `rcases` failed: `x✝ : ?m.16` is not an inductive datatype
error: NF0Specker/AdaptersAndOrbit.lean:772:18: Unknown identifier `s`
error: NF0Specker/AdaptersAndOrbit.lean:948:28: Invalid field `fregeClass_contains_source`: The environment does not contain `NF0Specker.Run17.PositiveModel.fregeClass_contains_source`
  M
has type
  Run17.PositiveModel V
error: NF0Specker/AdaptersAndOrbit.lean:949:28: Invalid field `fregeClass_contains_source`: The environment does not contain `NF0Specker.Run17.PositiveModel.fregeClass_contains_source`
  M
has type
  Run17.PositiveModel V
error: NF0Specker/AdaptersAndOrbit.lean:990:8: Invalid field `finiteSuccessor_wellDefined`: The environment does not contain `NF0Specker.Run17.PositiveModel.finiteSuccessor_wellDefined`
  M
has type
  Run17.PositiveModel V
error: NF0Specker/AdaptersAndOrbit.lean:1139:4: Type mismatch
  Eq.symm ((hEdge x y).mp hy.left).right
has type
  b = y
but is expected to have type
  y = b
error: NF0Specker/AdaptersAndOrbit.lean:1145:4: Type mismatch
  Eq.symm ((hEdge x y).mp hx.left).left
has type
  a = x
but is expected to have type
  x = a
error: NF0Specker/AdaptersAndOrbit.lean:1638:26: unsolved goals
V : Type u_1
M : PositiveModel V
ρ : ℕ → V
x C seed E base : ℕ
hx : x < base
hs : seed < base
hE : E < base
hxs : x ≠ seed
hxE : x ≠ E
hsE : seed ≠ E
hxC : x ≠ C
hCs : C ≠ seed
hCE : C ≠ E
hinj : Function.Injective (run46PlaceClosure x seed E base)
y : V
⊢ (holds M.mem (overwrite ρ x y) (mem x C) ↔
      ∀ (S : V), IsClosedCandidate M (if seed = x then y else ρ seed) (if E = x then y else ρ E) S → M.mem y S) ↔
    (M.mem y (ρ C) ↔ ∀ (S : V), IsClosedCandidate M (ρ seed) (ρ E) S → M.mem y S)
warning: NF0Specker/AdaptersAndOrbit.lean:1646:40: This simp argument is unused:
  hxC

Hint: Omit it from the simp argument list.
  simp [run46PlaceClosure, overwrite, hxC̵,̵ ̵h̵x̵s, hxE]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/AdaptersAndOrbit.lean:1646:45: This simp argument is unused:
  hxs

Hint: Omit it from the simp argument list.
  simp [run46PlaceClosure, overwrite, hxC, hxs̵,̵ ̵h̵x̵E]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/AdaptersAndOrbit.lean:1646:50: This simp argument is unused:
  hxE

Hint: Omit it from the simp argument list.
  simp [run46PlaceClosure, overwrite, hxC, hxs,̵ ̵h̵x̵E̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
error: NF0Specker/AdaptersAndOrbit.lean:1825:28: Ambiguous term
  not_imp
Possible interpretations:
  _root_.not_imp : ¬(?m.44 → ?m.45) ↔ ?m.44 ∧ ¬?m.45
  
  Classical.not_imp : ¬(?m.44 → ?m.45) ↔ ?m.44 ∧ ¬?m.45
error: NF0Specker/AdaptersAndOrbit.lean:1825:4: Type mismatch: After simplification, term
  hAll
 has type
  ∃ x, ∃ (_ : M.mem x C), ¬P x
but is expected to have type
  ∃ a, M.mem a C ∧ ¬P a
error: Lean exited with code 1
Some required targets logged failures:
- NF0Specker.AdaptersAndOrbit
error: build failed


==> anc/Speck-Infinity-main/kernel_check_logs/build_attempt_10.log <==
⚠ [125/400] Replayed NF0Specker.FiniteCardinals
warning: NF0Specker/FiniteCardinals.lean:555:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singleton, all, iffF, imp, F.holds, IsSingleton, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:65: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1123:23: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [disj, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1130:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [iffF, holds_imp19, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:21: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19,
  ̵  ̵ ̵ ̵F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:30: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:41: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:50: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1156:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1157:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1158:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1168:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1169:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1170:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:49: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp,
  ̵  ̵ ̵ ̵F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper, NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp, F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:30: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:39: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:39: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:48: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:54: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_012, reverseProperFormula_sound,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign, kuratowski_sound_012, reverseProperFormula_sound,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:63: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:72: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:38: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign, kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2861:8: This simp argument is unused:
  IsFregeClass

Hint: Omit it from the simp argument list.
  simp [̵I̵s̵F̵r̵e̵g̵e̵C̵l̵a̵s̵s̵,̵ ̵a̵s̵s̵i̵g̵n̵,̵[̲a̲s̲s̲i̲g̲n̲,̲ ρ]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:36: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds,
  ̵  ̵ ̵ ̵injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds, injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3693:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityP0, holds_all, holds_imp, disj, F.holds,
  ̵  ̵ ̵ ̵cardinalLeAt_014_sound,
  ̲  ̲ ̲ ̲cardinalLeAt_140_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3701:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityBad0, F.holds, comparabilityP0_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3709:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveFregeClass0, IsFregeClass, holds_all, iffF, holds_imp, F.holds, bijectionB11_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3908:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [fregeSuccDeletionFormula, FregeSuccByDeletion, holds_all, holds_imp, iffF, F.holds, assign,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4343:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/FiniteCardinals.lean:4854:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4854:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds,
  ̵  ̵ ̵ ̵run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds, run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5066:21: This simp argument is unused:
  h'

Hint: Omit it from the simp argument list.
  simp [assign, h,̵ ̵h̵'̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5161:26: This simp argument is unused:
  stratifiedBadEnv

Hint: Omit it from the simp argument list.
  simp [assign,̵ ̵s̵t̵r̵a̵t̵i̵f̵i̵e̵d̵B̵a̵d̵E̵n̵v̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5179:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [816/840] Replayed NF0Specker.ExponentOrbit
warning: NF0Specker/ExponentOrbit.lean:399:19: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [or, holds, not_a̵nd̵_̵or̵,̵ ̵n̵o̵t_̵n̵o̵t̵, or_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:31: This simp argument is unused:
  not_not

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, n̵ot̵_̵n̵o̵t̵,̵ ̵o̵r_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:61: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:72: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, and_assoc,̵ ̵e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:86: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:511:2: Try `simp at hfalse` instead of `simpa using hfalse`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:527:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:27: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:38: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:56: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [rename, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:57: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: 'omega' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: NF0Specker/ExponentOrbit.lean:1269:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:24: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:35: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:53: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite, imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:49: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1441:18: This simp argument is unused:
  or_fits

Hint: Omit it from the simp argument list.
  simp [uscCode, singCode, ex_fits, iffF_fits, F̵o̵r̵m̵u̵l̵a̵.̵f̵i̵t̵s̵,̵ ̵o̵r̵_̵f̵i̵t̵s̵]̵F̲o̲r̲m̲u̲l̲a̲.̲f̲i̲t̲s̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:18: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:29: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:62: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:73: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:91: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:33: This simp argument is unused:
  not_imp_not

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds, Formula.holds, overwrite, ρ, n̵o̵t̵_̵i̵m̵p̵_̵n̵o̵t̵,̵ ̵and_assoc,
  ̲  ̲ ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:46: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:57: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲  ̲ ̲ ̲and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, n̵o̵t̵_̵a̵n̵d̵_̵o̵r̵,̵ ̵and_assoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds, closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:86: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:15: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:26: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:44: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2135:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2138:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2174:8: This simp argument is unused:
  show k + 20 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, relationGraphAssignment, overwrite, h0, h1, h20,
          show k + 20 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵ ̵≠̵ ̵1 from by omega, show k + 20 ≠ 2 from by omega, show k + 20 ≠ 3 from by omega,
          show k + 20 ≠ 4 from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2181:14: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: NF0Specker/ExponentOrbit.lean:2397:54: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:65: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:83: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲ e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds, graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3441:6: unused variable `A`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3532:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3689:21: This simp argument is unused:
  show k + 100 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵≠̵ ̵1 from by omega, show k + 100 ≠ 2 from by omega,
      show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3692:4: This simp argument is unused:
  show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0 from by omega, show k + 100 ≠ 1 from by omega, show k + 100 ≠ 2 from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3709:21: This simp argument is unused:
  show k + 200 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hhi, hsub, ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵≠̵ ̵0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
      show k + 200 ≠ 1 from by omega,
  ̵  ̵ ̵ ̵show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega,
      show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3712:4: This simp argument is unused:
  show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3713:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3731:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵0̵ ̵∨̵ ̵k + 300 =̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵≠ 2 from by omega, show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3733:4: This simp argument is unused:
  show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3734:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3735:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3755:4: This simp argument is unused:
  show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬̵(̵k + 400 =̵ ̵0̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵≠ 2 from by omega,
      show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3757:4: This simp argument is unused:
  show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3758:4: This simp argument is unused:
  show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(1̵0̵2 ̵≤̵ ̵k̵ ̵+̵ ̵4̵00̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵20̵0̵)̵ f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3759:4: This simp argument is unused:
  show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵300̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3760:4: This simp argument is unused:
  show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵4̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3949:24: unused variable `hW`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3982:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:4860:5: unused variable `hnonempty`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5322:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5323:5: unused variable `hP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5324:5: unused variable `hm`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6464:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:6578:5: unused variable `hrefl`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6918:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, graphAt54_correct,
  ̵  ̵ ̵ ̵Formula.holds,
  ̲  ̲ ̲ ̲overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7292:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7293:4: This simp argument is unused:
  show ¬(k + 100 = 2 ∨ k + 100 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲1̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7311:4: This simp argument is unused:
  show ¬(k + 200 = 0 ∨ k + 200 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7312:4: This simp argument is unused:
  show ¬(k + 200 = 2 ∨ k + 200 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7313:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵2̵0̵0̵ ̵∧̵ ̵k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7331:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7332:4: This simp argument is unused:
  show ¬(k + 300 = 2 ∨ k + 300 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7333:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7334:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵3̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, n̵o̵t̵_̵and_o̵r̵,̵ ̵an̵d̵_̵a̵ssoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:60: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:71: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:89: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:23: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:34: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:52: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8209:5: unused variable `hmn`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:8868:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 2) from by omega

Hint: Omit it from the simp argument list.
  simp [oldDedekindFiniteTypes, oldFiniteEquivRename, h0, h1, hlow, hhi, h̵s̵u̵b̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵0̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵2̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]̵h̲s̲u̲b̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:40: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:51: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:36: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:47: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:65: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
✖ [817/840] Building NF0Specker.AdaptersAndOrbit (5.9s)
trace: .> LEAN_PATH=/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Cli/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/batteries/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Qq/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/aesop/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/proofwidgets/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/importGraph/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/LeanSearchClient/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/plausible/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/mathlib/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean /tmp/specker_toolchain/lean-4.24.0-linux/bin/lean /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/NF0Specker/AdaptersAndOrbit.lean -o /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/AdaptersAndOrbit.olean -i /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/AdaptersAndOrbit.ilean -c /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/AdaptersAndOrbit.c --setup /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/AdaptersAndOrbit.setup.json --json
error: NF0Specker/AdaptersAndOrbit.lean:670:40: Application type mismatch: The argument
  hXm
has type
  M.mem X m
but is expected to have type
  IsFregeClass M.mem X m
in the application
  (oldClass_iff_newClass M X m).mpr hXm
error: NF0Specker/AdaptersAndOrbit.lean:671:40: Application type mismatch: The argument
  hYn
has type
  M.mem Y n
but is expected to have type
  IsFregeClass M.mem Y n
in the application
  (oldClass_iff_newClass M Y n).mpr hYn
warning: NF0Specker/AdaptersAndOrbit.lean:1625:19: unused variable `hCs`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/AdaptersAndOrbit.lean:1625:36: unused variable `hCE`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
error: Lean exited with code 1
Some required targets logged failures:
- NF0Specker.AdaptersAndOrbit
error: build failed


==> anc/Speck-Infinity-main/kernel_check_logs/build_attempt_11.log <==
⚠ [125/358] Replayed NF0Specker.FiniteCardinals
warning: NF0Specker/FiniteCardinals.lean:555:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singleton, all, iffF, imp, F.holds, IsSingleton, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:65: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1123:23: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [disj, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1130:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [iffF, holds_imp19, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:21: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19,
  ̵  ̵ ̵ ̵F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:30: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:41: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:50: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1156:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1157:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1158:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1168:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1169:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1170:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:49: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp,
  ̵  ̵ ̵ ̵F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper, NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp, F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:30: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:39: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:39: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:48: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:54: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_012, reverseProperFormula_sound,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign, kuratowski_sound_012, reverseProperFormula_sound,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:63: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:72: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:38: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign, kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2861:8: This simp argument is unused:
  IsFregeClass

Hint: Omit it from the simp argument list.
  simp [̵I̵s̵F̵r̵e̵g̵e̵C̵l̵a̵s̵s̵,̵ ̵a̵s̵s̵i̵g̵n̵,̵[̲a̲s̲s̲i̲g̲n̲,̲ ρ]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:36: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds,
  ̵  ̵ ̵ ̵injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds, injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3693:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityP0, holds_all, holds_imp, disj, F.holds,
  ̵  ̵ ̵ ̵cardinalLeAt_014_sound,
  ̲  ̲ ̲ ̲cardinalLeAt_140_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3701:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityBad0, F.holds, comparabilityP0_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3709:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveFregeClass0, IsFregeClass, holds_all, iffF, holds_imp, F.holds, bijectionB11_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3908:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [fregeSuccDeletionFormula, FregeSuccByDeletion, holds_all, holds_imp, iffF, F.holds, assign,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4343:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/FiniteCardinals.lean:4854:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4854:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds,
  ̵  ̵ ̵ ̵run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds, run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5066:21: This simp argument is unused:
  h'

Hint: Omit it from the simp argument list.
  simp [assign, h,̵ ̵h̵'̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5161:26: This simp argument is unused:
  stratifiedBadEnv

Hint: Omit it from the simp argument list.
  simp [assign,̵ ̵s̵t̵r̵a̵t̵i̵f̵i̵e̵d̵B̵a̵d̵E̵n̵v̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5179:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [816/840] Replayed NF0Specker.ExponentOrbit
warning: NF0Specker/ExponentOrbit.lean:399:19: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [or, holds, not_a̵nd̵_̵or̵,̵ ̵n̵o̵t_̵n̵o̵t̵, or_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:31: This simp argument is unused:
  not_not

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, n̵ot̵_̵n̵o̵t̵,̵ ̵o̵r_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:61: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:72: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, and_assoc,̵ ̵e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:86: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:511:2: Try `simp at hfalse` instead of `simpa using hfalse`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:527:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:27: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:38: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:56: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [rename, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:57: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: 'omega' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: NF0Specker/ExponentOrbit.lean:1269:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:24: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:35: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:53: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite, imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:49: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1441:18: This simp argument is unused:
  or_fits

Hint: Omit it from the simp argument list.
  simp [uscCode, singCode, ex_fits, iffF_fits, F̵o̵r̵m̵u̵l̵a̵.̵f̵i̵t̵s̵,̵ ̵o̵r̵_̵f̵i̵t̵s̵]̵F̲o̲r̲m̲u̲l̲a̲.̲f̲i̲t̲s̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:18: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:29: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:62: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:73: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:91: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:33: This simp argument is unused:
  not_imp_not

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds, Formula.holds, overwrite, ρ, n̵o̵t̵_̵i̵m̵p̵_̵n̵o̵t̵,̵ ̵and_assoc,
  ̲  ̲ ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:46: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:57: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲  ̲ ̲ ̲and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, n̵o̵t̵_̵a̵n̵d̵_̵o̵r̵,̵ ̵and_assoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds, closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:86: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:15: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:26: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:44: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2135:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2138:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2174:8: This simp argument is unused:
  show k + 20 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, relationGraphAssignment, overwrite, h0, h1, h20,
          show k + 20 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵ ̵≠̵ ̵1 from by omega, show k + 20 ≠ 2 from by omega, show k + 20 ≠ 3 from by omega,
          show k + 20 ≠ 4 from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2181:14: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: NF0Specker/ExponentOrbit.lean:2397:54: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:65: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:83: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲ e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds, graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3441:6: unused variable `A`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3532:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3689:21: This simp argument is unused:
  show k + 100 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵≠̵ ̵1 from by omega, show k + 100 ≠ 2 from by omega,
      show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3692:4: This simp argument is unused:
  show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0 from by omega, show k + 100 ≠ 1 from by omega, show k + 100 ≠ 2 from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3709:21: This simp argument is unused:
  show k + 200 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hhi, hsub, ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵≠̵ ̵0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
      show k + 200 ≠ 1 from by omega,
  ̵  ̵ ̵ ̵show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega,
      show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3712:4: This simp argument is unused:
  show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3713:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3731:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵0̵ ̵∨̵ ̵k + 300 =̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵≠ 2 from by omega, show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3733:4: This simp argument is unused:
  show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3734:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3735:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3755:4: This simp argument is unused:
  show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬̵(̵k + 400 =̵ ̵0̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵≠ 2 from by omega,
      show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3757:4: This simp argument is unused:
  show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3758:4: This simp argument is unused:
  show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(1̵0̵2 ̵≤̵ ̵k̵ ̵+̵ ̵4̵00̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵20̵0̵)̵ f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3759:4: This simp argument is unused:
  show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵300̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3760:4: This simp argument is unused:
  show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵4̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3949:24: unused variable `hW`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3982:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:4860:5: unused variable `hnonempty`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5322:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5323:5: unused variable `hP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5324:5: unused variable `hm`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6464:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:6578:5: unused variable `hrefl`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6918:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, graphAt54_correct,
  ̵  ̵ ̵ ̵Formula.holds,
  ̲  ̲ ̲ ̲overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7292:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7293:4: This simp argument is unused:
  show ¬(k + 100 = 2 ∨ k + 100 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲1̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7311:4: This simp argument is unused:
  show ¬(k + 200 = 0 ∨ k + 200 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7312:4: This simp argument is unused:
  show ¬(k + 200 = 2 ∨ k + 200 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7313:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵2̵0̵0̵ ̵∧̵ ̵k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7331:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7332:4: This simp argument is unused:
  show ¬(k + 300 = 2 ∨ k + 300 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7333:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7334:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵3̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, n̵o̵t̵_̵and_o̵r̵,̵ ̵an̵d̵_̵a̵ssoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:60: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:71: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:89: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:23: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:34: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:52: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8209:5: unused variable `hmn`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:8868:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 2) from by omega

Hint: Omit it from the simp argument list.
  simp [oldDedekindFiniteTypes, oldFiniteEquivRename, h0, h1, hlow, hhi, h̵s̵u̵b̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵0̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵2̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]̵h̲s̲u̲b̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:40: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:51: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:36: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:47: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:65: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [817/840] Built NF0Specker.AdaptersAndOrbit (5.7s)
warning: NF0Specker/AdaptersAndOrbit.lean:1632:19: unused variable `hCs`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/AdaptersAndOrbit.lean:1632:36: unused variable `hCE`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✖ [818/840] Building NF0Specker.Run49 (1.2s)
trace: .> LEAN_PATH=/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Cli/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/batteries/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Qq/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/aesop/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/proofwidgets/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/importGraph/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/LeanSearchClient/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/plausible/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/mathlib/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean /tmp/specker_toolchain/lean-4.24.0-linux/bin/lean /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/NF0Specker/Run49.lean -o /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/Run49.olean -i /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/Run49.ilean -c /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/Run49.c --setup /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/Run49.setup.json --json
error: NF0Specker/Run49.lean:133:4: `dsimp` made no progress
error: Lean exited with code 1
Some required targets logged failures:
- NF0Specker.Run49
error: build failed


==> anc/Speck-Infinity-main/kernel_check_logs/build_attempt_12.log <==
⚠ [125/420] Replayed NF0Specker.FiniteCardinals
warning: NF0Specker/FiniteCardinals.lean:555:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singleton, all, iffF, imp, F.holds, IsSingleton, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:65: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1123:23: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [disj, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1130:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [iffF, holds_imp19, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:21: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19,
  ̵  ̵ ̵ ̵F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:30: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:41: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:50: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1156:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1157:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1158:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1168:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1169:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1170:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:49: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp,
  ̵  ̵ ̵ ̵F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper, NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp, F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:30: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:39: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:39: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:48: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:54: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_012, reverseProperFormula_sound,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign, kuratowski_sound_012, reverseProperFormula_sound,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:63: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:72: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:38: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign, kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2861:8: This simp argument is unused:
  IsFregeClass

Hint: Omit it from the simp argument list.
  simp [̵I̵s̵F̵r̵e̵g̵e̵C̵l̵a̵s̵s̵,̵ ̵a̵s̵s̵i̵g̵n̵,̵[̲a̲s̲s̲i̲g̲n̲,̲ ρ]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:36: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds,
  ̵  ̵ ̵ ̵injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds, injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3693:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityP0, holds_all, holds_imp, disj, F.holds,
  ̵  ̵ ̵ ̵cardinalLeAt_014_sound,
  ̲  ̲ ̲ ̲cardinalLeAt_140_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3701:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityBad0, F.holds, comparabilityP0_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3709:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveFregeClass0, IsFregeClass, holds_all, iffF, holds_imp, F.holds, bijectionB11_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3908:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [fregeSuccDeletionFormula, FregeSuccByDeletion, holds_all, holds_imp, iffF, F.holds, assign,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4343:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/FiniteCardinals.lean:4854:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4854:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds,
  ̵  ̵ ̵ ̵run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds, run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5066:21: This simp argument is unused:
  h'

Hint: Omit it from the simp argument list.
  simp [assign, h,̵ ̵h̵'̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5161:26: This simp argument is unused:
  stratifiedBadEnv

Hint: Omit it from the simp argument list.
  simp [assign,̵ ̵s̵t̵r̵a̵t̵i̵f̵i̵e̵d̵B̵a̵d̵E̵n̵v̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5179:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [816/840] Replayed NF0Specker.ExponentOrbit
warning: NF0Specker/ExponentOrbit.lean:399:19: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [or, holds, not_a̵nd̵_̵or̵,̵ ̵n̵o̵t_̵n̵o̵t̵, or_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:31: This simp argument is unused:
  not_not

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, n̵ot̵_̵n̵o̵t̵,̵ ̵o̵r_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:61: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:72: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, and_assoc,̵ ̵e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:86: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:511:2: Try `simp at hfalse` instead of `simpa using hfalse`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:527:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:27: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:38: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:56: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [rename, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:57: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: 'omega' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: NF0Specker/ExponentOrbit.lean:1269:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:24: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:35: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:53: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite, imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:49: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1441:18: This simp argument is unused:
  or_fits

Hint: Omit it from the simp argument list.
  simp [uscCode, singCode, ex_fits, iffF_fits, F̵o̵r̵m̵u̵l̵a̵.̵f̵i̵t̵s̵,̵ ̵o̵r̵_̵f̵i̵t̵s̵]̵F̲o̲r̲m̲u̲l̲a̲.̲f̲i̲t̲s̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:18: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:29: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:62: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:73: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:91: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:33: This simp argument is unused:
  not_imp_not

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds, Formula.holds, overwrite, ρ, n̵o̵t̵_̵i̵m̵p̵_̵n̵o̵t̵,̵ ̵and_assoc,
  ̲  ̲ ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:46: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:57: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲  ̲ ̲ ̲and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, n̵o̵t̵_̵a̵n̵d̵_̵o̵r̵,̵ ̵and_assoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds, closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:86: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:15: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:26: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:44: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2135:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2138:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2174:8: This simp argument is unused:
  show k + 20 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, relationGraphAssignment, overwrite, h0, h1, h20,
          show k + 20 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵ ̵≠̵ ̵1 from by omega, show k + 20 ≠ 2 from by omega, show k + 20 ≠ 3 from by omega,
          show k + 20 ≠ 4 from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2181:14: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: NF0Specker/ExponentOrbit.lean:2397:54: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:65: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:83: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲ e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds, graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3441:6: unused variable `A`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3532:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3689:21: This simp argument is unused:
  show k + 100 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵≠̵ ̵1 from by omega, show k + 100 ≠ 2 from by omega,
      show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3692:4: This simp argument is unused:
  show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0 from by omega, show k + 100 ≠ 1 from by omega, show k + 100 ≠ 2 from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3709:21: This simp argument is unused:
  show k + 200 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hhi, hsub, ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵≠̵ ̵0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
      show k + 200 ≠ 1 from by omega,
  ̵  ̵ ̵ ̵show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega,
      show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3712:4: This simp argument is unused:
  show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3713:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3731:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵0̵ ̵∨̵ ̵k + 300 =̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵≠ 2 from by omega, show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3733:4: This simp argument is unused:
  show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3734:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3735:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3755:4: This simp argument is unused:
  show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬̵(̵k + 400 =̵ ̵0̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵≠ 2 from by omega,
      show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3757:4: This simp argument is unused:
  show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3758:4: This simp argument is unused:
  show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(1̵0̵2 ̵≤̵ ̵k̵ ̵+̵ ̵4̵00̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵20̵0̵)̵ f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3759:4: This simp argument is unused:
  show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵300̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3760:4: This simp argument is unused:
  show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵4̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3949:24: unused variable `hW`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3982:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:4860:5: unused variable `hnonempty`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5322:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5323:5: unused variable `hP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5324:5: unused variable `hm`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6464:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:6578:5: unused variable `hrefl`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6918:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, graphAt54_correct,
  ̵  ̵ ̵ ̵Formula.holds,
  ̲  ̲ ̲ ̲overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7292:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7293:4: This simp argument is unused:
  show ¬(k + 100 = 2 ∨ k + 100 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲1̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7311:4: This simp argument is unused:
  show ¬(k + 200 = 0 ∨ k + 200 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7312:4: This simp argument is unused:
  show ¬(k + 200 = 2 ∨ k + 200 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7313:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵2̵0̵0̵ ̵∧̵ ̵k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7331:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7332:4: This simp argument is unused:
  show ¬(k + 300 = 2 ∨ k + 300 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7333:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7334:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵3̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, n̵o̵t̵_̵and_o̵r̵,̵ ̵an̵d̵_̵a̵ssoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:60: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:71: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:89: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:23: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:34: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:52: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8209:5: unused variable `hmn`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:8868:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 2) from by omega

Hint: Omit it from the simp argument list.
  simp [oldDedekindFiniteTypes, oldFiniteEquivRename, h0, h1, hlow, hhi, h̵s̵u̵b̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵0̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵2̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]̵h̲s̲u̲b̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:40: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:51: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:36: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:47: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:65: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [817/840] Replayed NF0Specker.AdaptersAndOrbit
warning: NF0Specker/AdaptersAndOrbit.lean:1632:19: unused variable `hCs`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/AdaptersAndOrbit.lean:1632:36: unused variable `hCE`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✖ [818/840] Building NF0Specker.Run49 (1.1s)
trace: .> LEAN_PATH=/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Cli/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/batteries/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Qq/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/aesop/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/proofwidgets/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/importGraph/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/LeanSearchClient/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/plausible/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/mathlib/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean /tmp/specker_toolchain/lean-4.24.0-linux/bin/lean /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/NF0Specker/Run49.lean -o /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/Run49.olean -i /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/Run49.ilean -c /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/Run49.c --setup /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/Run49.setup.json --json
error: NF0Specker/Run49.lean:133:4: `simp` made no progress
error: Lean exited with code 1
Some required targets logged failures:
- NF0Specker.Run49
error: build failed


==> anc/Speck-Infinity-main/kernel_check_logs/build_attempt_13.log <==
⚠ [125/323] Replayed NF0Specker.FiniteCardinals
warning: NF0Specker/FiniteCardinals.lean:555:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singleton, all, iffF, imp, F.holds, IsSingleton, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:65: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1123:23: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [disj, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1130:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [iffF, holds_imp19, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:21: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19,
  ̵  ̵ ̵ ̵F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:30: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:41: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:50: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1156:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1157:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1158:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1168:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1169:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1170:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:49: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp,
  ̵  ̵ ̵ ̵F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper, NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp, F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:30: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:39: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:39: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:48: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:54: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_012, reverseProperFormula_sound,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign, kuratowski_sound_012, reverseProperFormula_sound,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:63: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:72: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:38: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign, kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2861:8: This simp argument is unused:
  IsFregeClass

Hint: Omit it from the simp argument list.
  simp [̵I̵s̵F̵r̵e̵g̵e̵C̵l̵a̵s̵s̵,̵ ̵a̵s̵s̵i̵g̵n̵,̵[̲a̲s̲s̲i̲g̲n̲,̲ ρ]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:36: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds,
  ̵  ̵ ̵ ̵injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds, injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3693:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityP0, holds_all, holds_imp, disj, F.holds,
  ̵  ̵ ̵ ̵cardinalLeAt_014_sound,
  ̲  ̲ ̲ ̲cardinalLeAt_140_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3701:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityBad0, F.holds, comparabilityP0_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3709:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveFregeClass0, IsFregeClass, holds_all, iffF, holds_imp, F.holds, bijectionB11_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3908:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [fregeSuccDeletionFormula, FregeSuccByDeletion, holds_all, holds_imp, iffF, F.holds, assign,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4343:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/FiniteCardinals.lean:4854:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4854:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds,
  ̵  ̵ ̵ ̵run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds, run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5066:21: This simp argument is unused:
  h'

Hint: Omit it from the simp argument list.
  simp [assign, h,̵ ̵h̵'̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5161:26: This simp argument is unused:
  stratifiedBadEnv

Hint: Omit it from the simp argument list.
  simp [assign,̵ ̵s̵t̵r̵a̵t̵i̵f̵i̵e̵d̵B̵a̵d̵E̵n̵v̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5179:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [816/840] Replayed NF0Specker.ExponentOrbit
warning: NF0Specker/ExponentOrbit.lean:399:19: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [or, holds, not_a̵nd̵_̵or̵,̵ ̵n̵o̵t_̵n̵o̵t̵, or_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:31: This simp argument is unused:
  not_not

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, n̵ot̵_̵n̵o̵t̵,̵ ̵o̵r_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:61: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:72: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, and_assoc,̵ ̵e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:86: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:511:2: Try `simp at hfalse` instead of `simpa using hfalse`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:527:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:27: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:38: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:56: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [rename, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:57: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: 'omega' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: NF0Specker/ExponentOrbit.lean:1269:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:24: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:35: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:53: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite, imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:49: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1441:18: This simp argument is unused:
  or_fits

Hint: Omit it from the simp argument list.
  simp [uscCode, singCode, ex_fits, iffF_fits, F̵o̵r̵m̵u̵l̵a̵.̵f̵i̵t̵s̵,̵ ̵o̵r̵_̵f̵i̵t̵s̵]̵F̲o̲r̲m̲u̲l̲a̲.̲f̲i̲t̲s̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:18: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:29: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:62: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:73: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:91: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:33: This simp argument is unused:
  not_imp_not

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds, Formula.holds, overwrite, ρ, n̵o̵t̵_̵i̵m̵p̵_̵n̵o̵t̵,̵ ̵and_assoc,
  ̲  ̲ ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:46: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:57: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲  ̲ ̲ ̲and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, n̵o̵t̵_̵a̵n̵d̵_̵o̵r̵,̵ ̵and_assoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds, closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:86: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:15: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:26: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:44: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2135:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2138:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2174:8: This simp argument is unused:
  show k + 20 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, relationGraphAssignment, overwrite, h0, h1, h20,
          show k + 20 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵ ̵≠̵ ̵1 from by omega, show k + 20 ≠ 2 from by omega, show k + 20 ≠ 3 from by omega,
          show k + 20 ≠ 4 from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2181:14: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: NF0Specker/ExponentOrbit.lean:2397:54: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:65: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:83: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲ e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds, graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3441:6: unused variable `A`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3532:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3689:21: This simp argument is unused:
  show k + 100 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵≠̵ ̵1 from by omega, show k + 100 ≠ 2 from by omega,
      show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3692:4: This simp argument is unused:
  show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0 from by omega, show k + 100 ≠ 1 from by omega, show k + 100 ≠ 2 from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3709:21: This simp argument is unused:
  show k + 200 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hhi, hsub, ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵≠̵ ̵0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
      show k + 200 ≠ 1 from by omega,
  ̵  ̵ ̵ ̵show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega,
      show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3712:4: This simp argument is unused:
  show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3713:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3731:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵0̵ ̵∨̵ ̵k + 300 =̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵≠ 2 from by omega, show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3733:4: This simp argument is unused:
  show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3734:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3735:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3755:4: This simp argument is unused:
  show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬̵(̵k + 400 =̵ ̵0̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵≠ 2 from by omega,
      show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3757:4: This simp argument is unused:
  show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3758:4: This simp argument is unused:
  show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(1̵0̵2 ̵≤̵ ̵k̵ ̵+̵ ̵4̵00̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵20̵0̵)̵ f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3759:4: This simp argument is unused:
  show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵300̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3760:4: This simp argument is unused:
  show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵4̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3949:24: unused variable `hW`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3982:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:4860:5: unused variable `hnonempty`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5322:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5323:5: unused variable `hP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5324:5: unused variable `hm`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6464:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:6578:5: unused variable `hrefl`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6918:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, graphAt54_correct,
  ̵  ̵ ̵ ̵Formula.holds,
  ̲  ̲ ̲ ̲overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7292:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7293:4: This simp argument is unused:
  show ¬(k + 100 = 2 ∨ k + 100 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲1̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7311:4: This simp argument is unused:
  show ¬(k + 200 = 0 ∨ k + 200 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7312:4: This simp argument is unused:
  show ¬(k + 200 = 2 ∨ k + 200 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7313:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵2̵0̵0̵ ̵∧̵ ̵k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7331:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7332:4: This simp argument is unused:
  show ¬(k + 300 = 2 ∨ k + 300 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7333:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7334:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵3̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, n̵o̵t̵_̵and_o̵r̵,̵ ̵an̵d̵_̵a̵ssoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:60: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:71: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:89: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:23: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:34: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:52: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8209:5: unused variable `hmn`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:8868:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 2) from by omega

Hint: Omit it from the simp argument list.
  simp [oldDedekindFiniteTypes, oldFiniteEquivRename, h0, h1, hlow, hhi, h̵s̵u̵b̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵0̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵2̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]̵h̲s̲u̲b̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:40: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:51: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:36: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:47: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:65: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [817/840] Replayed NF0Specker.AdaptersAndOrbit
warning: NF0Specker/AdaptersAndOrbit.lean:1632:19: unused variable `hCs`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/AdaptersAndOrbit.lean:1632:36: unused variable `hCE`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [818/840] Built NF0Specker.Run49 (1.2s)
✖ [819/840] Building NF0Specker.Run50 (1.0s)
trace: .> LEAN_PATH=/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Cli/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/batteries/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Qq/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/aesop/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/proofwidgets/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/importGraph/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/LeanSearchClient/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/plausible/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/mathlib/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean /tmp/specker_toolchain/lean-4.24.0-linux/bin/lean /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/NF0Specker/Run50.lean -o /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/Run50.olean -i /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/Run50.ilean -c /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/Run50.c --setup /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/Run50.setup.json --json
error: NF0Specker/Run50.lean:162:28: Ambiguous term
  not_imp
Possible interpretations:
  _root_.not_imp : ¬(?m.44 → ?m.45) ↔ ?m.44 ∧ ¬?m.45
  
  Classical.not_imp : ¬(?m.44 → ?m.45) ↔ ?m.44 ∧ ¬?m.45
error: NF0Specker/Run50.lean:162:4: Type mismatch: After simplification, term
  hAll
 has type
  ∃ x, ∃ (_ : M.mem x C), ¬M.Run45OrbitRecursionProperty E x
but is expected to have type
  ∃ a, M.mem a C ∧ ¬M.Run45OrbitRecursionProperty E a
error: Lean exited with code 1
✖ [839/840] Building NF0Specker.TarskiAppendix (27s)
trace: .> LEAN_PATH=/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Cli/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/batteries/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Qq/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/aesop/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/proofwidgets/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/importGraph/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/LeanSearchClient/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/plausible/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/mathlib/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean /tmp/specker_toolchain/lean-4.24.0-linux/bin/lean /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/NF0Specker/TarskiAppendix.lean -o /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/TarskiAppendix.olean -i /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/TarskiAppendix.ilean -c /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/TarskiAppendix.c --setup /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/TarskiAppendix.setup.json --json
error: NF0Specker/TarskiAppendix.lean:731:2: Tactic `decide` proved that the proposition
  fits twoSidedWOExpandedCodeTypes twoSidedWOExpandedCode
is false
error: NF0Specker/TarskiAppendix.lean:1694:4: Tactic `apply` failed: could not unify the conclusion of `hnotm`
  False
with the goal
  M.IsOldBiWO A

Note: The full type of `hnotm` is
  ¬M.mem t m

case inr
V : Type u_1
M : PositiveModel V
A C : V
hfin : M.IsOldTarskiFinite A
hCinh : ∃ m, M.mem m C
hCsub : ∀ (m : V), M.mem m C → ∀ (t : V), M.mem t m → M.mem t A
hCwo : ∀ (m : V), M.mem m C → M.IsOldBiWO m
hExt :
  ∀ (m : V),
    M.mem m C →
      (∀ (t : V), M.mem t A → M.mem t m) ∨
        ∃ z, M.mem z C ∧ (∀ (t : V), M.mem t m → M.mem t z) ∧ ∃ t, M.mem t z ∧ ¬M.mem t m
m : V
hmC : M.mem m C
hmmax : ∀ (z : V), M.mem z C → (∀ (t : V), M.mem t m → M.mem t z) → z = m
z : V
hzC : M.mem z C
hmz : ∀ (t : V), M.mem t m → M.mem t z
t : V
htz : M.mem t z
hnotm : ¬M.mem t m
hzEq : z = m
⊢ M.IsOldBiWO A
error: NF0Specker/TarskiAppendix.lean:2201:2: Tactic `decide` proved that the proposition
  fits evenOldSetExpandedCodeTypes evenOldSetExpandedCode
is false
error: NF0Specker/TarskiAppendix.lean:2714:2: Tactic `decide` proved that the proposition
  fits oddOldSetExpandedCodeTypes oddOldSetExpandedCode
is false
warning: NF0Specker/TarskiAppendix.lean:3877:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [Formula.tarskiFiniteCode, Formula.oldSubsetCode,
  ̵  ̵ ̵ ̵Formula.holds, Formula.or, Formula.ex,
      PositiveModel.IsOldTarskiFinite, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_a̵n̵d̵_̵o̵r̵,̵ ̵n̵o̵t̵_̵forall]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/TarskiAppendix.lean:3994:5: unused variable `haP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
error: NF0Specker/TarskiAppendix.lean:4151:4: omega could not prove the goal:
a possible counterexample may satisfy the constraints
  e ≥ 0
  d ≥ 0
  d - e ≥ 1
  c ≥ 0
where
 c := ↑((fun k => k + 20) b)
 d := ↑b
 e := ↑a
error: Lean exited with code 1
Some required targets logged failures:
- NF0Specker.Run50
- NF0Specker.TarskiAppendix
error: build failed


==> anc/Speck-Infinity-main/kernel_check_logs/build_attempt_14.log <==
⚠ [125/406] Replayed NF0Specker.FiniteCardinals
warning: NF0Specker/FiniteCardinals.lean:555:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singleton, all, iffF, imp, F.holds, IsSingleton, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:65: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1123:23: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [disj, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1130:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [iffF, holds_imp19, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:21: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19,
  ̵  ̵ ̵ ̵F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:30: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:41: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:50: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1156:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1157:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1158:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1168:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1169:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1170:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:49: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp,
  ̵  ̵ ̵ ̵F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper, NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp, F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:30: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:39: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:39: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:48: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:54: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_012, reverseProperFormula_sound,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign, kuratowski_sound_012, reverseProperFormula_sound,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:63: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:72: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:38: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign, kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2861:8: This simp argument is unused:
  IsFregeClass

Hint: Omit it from the simp argument list.
  simp [̵I̵s̵F̵r̵e̵g̵e̵C̵l̵a̵s̵s̵,̵ ̵a̵s̵s̵i̵g̵n̵,̵[̲a̲s̲s̲i̲g̲n̲,̲ ρ]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:36: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds,
  ̵  ̵ ̵ ̵injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds, injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3693:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityP0, holds_all, holds_imp, disj, F.holds,
  ̵  ̵ ̵ ̵cardinalLeAt_014_sound,
  ̲  ̲ ̲ ̲cardinalLeAt_140_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3701:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityBad0, F.holds, comparabilityP0_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3709:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveFregeClass0, IsFregeClass, holds_all, iffF, holds_imp, F.holds, bijectionB11_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3908:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [fregeSuccDeletionFormula, FregeSuccByDeletion, holds_all, holds_imp, iffF, F.holds, assign,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4343:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/FiniteCardinals.lean:4854:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4854:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds,
  ̵  ̵ ̵ ̵run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds, run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5066:21: This simp argument is unused:
  h'

Hint: Omit it from the simp argument list.
  simp [assign, h,̵ ̵h̵'̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5161:26: This simp argument is unused:
  stratifiedBadEnv

Hint: Omit it from the simp argument list.
  simp [assign,̵ ̵s̵t̵r̵a̵t̵i̵f̵i̵e̵d̵B̵a̵d̵E̵n̵v̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5179:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [816/840] Replayed NF0Specker.ExponentOrbit
warning: NF0Specker/ExponentOrbit.lean:399:19: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [or, holds, not_a̵nd̵_̵or̵,̵ ̵n̵o̵t_̵n̵o̵t̵, or_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:31: This simp argument is unused:
  not_not

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, n̵ot̵_̵n̵o̵t̵,̵ ̵o̵r_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:61: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:72: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, and_assoc,̵ ̵e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:86: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:511:2: Try `simp at hfalse` instead of `simpa using hfalse`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:527:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:27: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:38: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:56: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [rename, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:57: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: 'omega' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: NF0Specker/ExponentOrbit.lean:1269:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:24: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:35: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:53: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite, imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:49: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1441:18: This simp argument is unused:
  or_fits

Hint: Omit it from the simp argument list.
  simp [uscCode, singCode, ex_fits, iffF_fits, F̵o̵r̵m̵u̵l̵a̵.̵f̵i̵t̵s̵,̵ ̵o̵r̵_̵f̵i̵t̵s̵]̵F̲o̲r̲m̲u̲l̲a̲.̲f̲i̲t̲s̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:18: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:29: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:62: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:73: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:91: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:33: This simp argument is unused:
  not_imp_not

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds, Formula.holds, overwrite, ρ, n̵o̵t̵_̵i̵m̵p̵_̵n̵o̵t̵,̵ ̵and_assoc,
  ̲  ̲ ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:46: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:57: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲  ̲ ̲ ̲and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, n̵o̵t̵_̵a̵n̵d̵_̵o̵r̵,̵ ̵and_assoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds, closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:86: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:15: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:26: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:44: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2135:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2138:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2174:8: This simp argument is unused:
  show k + 20 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, relationGraphAssignment, overwrite, h0, h1, h20,
          show k + 20 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵ ̵≠̵ ̵1 from by omega, show k + 20 ≠ 2 from by omega, show k + 20 ≠ 3 from by omega,
          show k + 20 ≠ 4 from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2181:14: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: NF0Specker/ExponentOrbit.lean:2397:54: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:65: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:83: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲ e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds, graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3441:6: unused variable `A`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3532:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3689:21: This simp argument is unused:
  show k + 100 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵≠̵ ̵1 from by omega, show k + 100 ≠ 2 from by omega,
      show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3692:4: This simp argument is unused:
  show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0 from by omega, show k + 100 ≠ 1 from by omega, show k + 100 ≠ 2 from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3709:21: This simp argument is unused:
  show k + 200 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hhi, hsub, ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵≠̵ ̵0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
      show k + 200 ≠ 1 from by omega,
  ̵  ̵ ̵ ̵show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega,
      show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3712:4: This simp argument is unused:
  show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3713:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3731:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵0̵ ̵∨̵ ̵k + 300 =̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵≠ 2 from by omega, show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3733:4: This simp argument is unused:
  show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3734:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3735:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3755:4: This simp argument is unused:
  show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬̵(̵k + 400 =̵ ̵0̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵≠ 2 from by omega,
      show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3757:4: This simp argument is unused:
  show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3758:4: This simp argument is unused:
  show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(1̵0̵2 ̵≤̵ ̵k̵ ̵+̵ ̵4̵00̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵20̵0̵)̵ f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3759:4: This simp argument is unused:
  show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵300̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3760:4: This simp argument is unused:
  show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵4̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3949:24: unused variable `hW`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3982:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:4860:5: unused variable `hnonempty`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5322:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5323:5: unused variable `hP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5324:5: unused variable `hm`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6464:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:6578:5: unused variable `hrefl`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6918:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, graphAt54_correct,
  ̵  ̵ ̵ ̵Formula.holds,
  ̲  ̲ ̲ ̲overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7292:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7293:4: This simp argument is unused:
  show ¬(k + 100 = 2 ∨ k + 100 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲1̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7311:4: This simp argument is unused:
  show ¬(k + 200 = 0 ∨ k + 200 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7312:4: This simp argument is unused:
  show ¬(k + 200 = 2 ∨ k + 200 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7313:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵2̵0̵0̵ ̵∧̵ ̵k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7331:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7332:4: This simp argument is unused:
  show ¬(k + 300 = 2 ∨ k + 300 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7333:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7334:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵3̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, n̵o̵t̵_̵and_o̵r̵,̵ ̵an̵d̵_̵a̵ssoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:60: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:71: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:89: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:23: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:34: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:52: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8209:5: unused variable `hmn`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:8868:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 2) from by omega

Hint: Omit it from the simp argument list.
  simp [oldDedekindFiniteTypes, oldFiniteEquivRename, h0, h1, hlow, hhi, h̵s̵u̵b̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵0̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵2̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]̵h̲s̲u̲b̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:40: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:51: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:36: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:47: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:65: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [817/840] Replayed NF0Specker.AdaptersAndOrbit
warning: NF0Specker/AdaptersAndOrbit.lean:1632:19: unused variable `hCs`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/AdaptersAndOrbit.lean:1632:36: unused variable `hCE`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [819/840] Built NF0Specker.Run50 (1.3s)
✔ [820/840] Built NF0Specker.Run51 (1.3s)
✔ [821/840] Built NF0Specker.Run52 (1.2s)
✖ [822/840] Building NF0Specker.Run53 (1.2s)
trace: .> LEAN_PATH=/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Cli/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/batteries/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Qq/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/aesop/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/proofwidgets/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/importGraph/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/LeanSearchClient/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/plausible/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/mathlib/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean /tmp/specker_toolchain/lean-4.24.0-linux/bin/lean /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/NF0Specker/Run53.lean -o /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/Run53.olean -i /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/Run53.ilean -c /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/Run53.c --setup /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/Run53.setup.json --json
error: NF0Specker/Run53.lean:34:63: Unknown identifier `p`
error: NF0Specker/Run53.lean:36:63: Unknown identifier `q`
error: NF0Specker/Run53.lean:66:17: Unknown identifier `a`
error: NF0Specker/Run53.lean:66:42: Unknown identifier `u`
error: NF0Specker/Run53.lean:67:17: Unknown identifier `b`
error: NF0Specker/Run53.lean:67:42: Unknown identifier `v`
error: Lean exited with code 1
✖ [839/840] Building NF0Specker.TarskiAppendix (27s)
trace: .> LEAN_PATH=/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Cli/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/batteries/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Qq/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/aesop/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/proofwidgets/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/importGraph/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/LeanSearchClient/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/plausible/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/mathlib/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean /tmp/specker_toolchain/lean-4.24.0-linux/bin/lean /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/NF0Specker/TarskiAppendix.lean -o /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/TarskiAppendix.olean -i /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/TarskiAppendix.ilean -c /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/TarskiAppendix.c --setup /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/TarskiAppendix.setup.json --json
error: NF0Specker/TarskiAppendix.lean:731:2: Tactic `decide` proved that the proposition
  fits twoSidedWOExpandedCodeTypes twoSidedWOExpandedCode
is false
error: NF0Specker/TarskiAppendix.lean:1694:4: Tactic `apply` failed: could not unify the conclusion of `hnotm`
  False
with the goal
  M.IsOldBiWO A

Note: The full type of `hnotm` is
  ¬M.mem t m

case inr
V : Type u_1
M : PositiveModel V
A C : V
hfin : M.IsOldTarskiFinite A
hCinh : ∃ m, M.mem m C
hCsub : ∀ (m : V), M.mem m C → ∀ (t : V), M.mem t m → M.mem t A
hCwo : ∀ (m : V), M.mem m C → M.IsOldBiWO m
hExt :
  ∀ (m : V),
    M.mem m C →
      (∀ (t : V), M.mem t A → M.mem t m) ∨
        ∃ z, M.mem z C ∧ (∀ (t : V), M.mem t m → M.mem t z) ∧ ∃ t, M.mem t z ∧ ¬M.mem t m
m : V
hmC : M.mem m C
hmmax : ∀ (z : V), M.mem z C → (∀ (t : V), M.mem t m → M.mem t z) → z = m
z : V
hzC : M.mem z C
hmz : ∀ (t : V), M.mem t m → M.mem t z
t : V
htz : M.mem t z
hnotm : ¬M.mem t m
hzEq : z = m
⊢ M.IsOldBiWO A
error: NF0Specker/TarskiAppendix.lean:2201:2: Tactic `decide` proved that the proposition
  fits evenOldSetExpandedCodeTypes evenOldSetExpandedCode
is false
error: NF0Specker/TarskiAppendix.lean:2714:2: Tactic `decide` proved that the proposition
  fits oddOldSetExpandedCodeTypes oddOldSetExpandedCode
is false
warning: NF0Specker/TarskiAppendix.lean:3877:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [Formula.tarskiFiniteCode, Formula.oldSubsetCode,
  ̵  ̵ ̵ ̵Formula.holds, Formula.or, Formula.ex,
      PositiveModel.IsOldTarskiFinite, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_a̵n̵d̵_̵o̵r̵,̵ ̵n̵o̵t̵_̵forall]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/TarskiAppendix.lean:3994:5: unused variable `haP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
error: NF0Specker/TarskiAppendix.lean:4151:4: omega could not prove the goal:
a possible counterexample may satisfy the constraints
  e ≥ 0
  d ≥ 0
  d - e ≥ 1
  c ≥ 0
where
 c := ↑((fun k => k + 20) b)
 d := ↑b
 e := ↑a
error: Lean exited with code 1
Some required targets logged failures:
- NF0Specker.Run53
- NF0Specker.TarskiAppendix
error: build failed


==> anc/Speck-Infinity-main/kernel_check_logs/build_attempt_15.log <==
⚠ [125/377] Replayed NF0Specker.FiniteCardinals
warning: NF0Specker/FiniteCardinals.lean:555:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singleton, all, iffF, imp, F.holds, IsSingleton, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:65: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1123:23: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [disj, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1130:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [iffF, holds_imp19, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:21: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19,
  ̵  ̵ ̵ ̵F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:30: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:41: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:50: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1156:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1157:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1158:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1168:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1169:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1170:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:49: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp,
  ̵  ̵ ̵ ̵F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper, NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp, F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:30: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:39: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:39: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:48: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:54: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_012, reverseProperFormula_sound,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign, kuratowski_sound_012, reverseProperFormula_sound,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:63: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:72: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:38: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign, kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2861:8: This simp argument is unused:
  IsFregeClass

Hint: Omit it from the simp argument list.
  simp [̵I̵s̵F̵r̵e̵g̵e̵C̵l̵a̵s̵s̵,̵ ̵a̵s̵s̵i̵g̵n̵,̵[̲a̲s̲s̲i̲g̲n̲,̲ ρ]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:36: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds,
  ̵  ̵ ̵ ̵injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds, injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3693:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityP0, holds_all, holds_imp, disj, F.holds,
  ̵  ̵ ̵ ̵cardinalLeAt_014_sound,
  ̲  ̲ ̲ ̲cardinalLeAt_140_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3701:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityBad0, F.holds, comparabilityP0_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3709:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveFregeClass0, IsFregeClass, holds_all, iffF, holds_imp, F.holds, bijectionB11_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3908:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [fregeSuccDeletionFormula, FregeSuccByDeletion, holds_all, holds_imp, iffF, F.holds, assign,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4343:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/FiniteCardinals.lean:4854:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4854:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds,
  ̵  ̵ ̵ ̵run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds, run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5066:21: This simp argument is unused:
  h'

Hint: Omit it from the simp argument list.
  simp [assign, h,̵ ̵h̵'̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5161:26: This simp argument is unused:
  stratifiedBadEnv

Hint: Omit it from the simp argument list.
  simp [assign,̵ ̵s̵t̵r̵a̵t̵i̵f̵i̵e̵d̵B̵a̵d̵E̵n̵v̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5179:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [816/840] Replayed NF0Specker.ExponentOrbit
warning: NF0Specker/ExponentOrbit.lean:399:19: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [or, holds, not_a̵nd̵_̵or̵,̵ ̵n̵o̵t_̵n̵o̵t̵, or_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:31: This simp argument is unused:
  not_not

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, n̵ot̵_̵n̵o̵t̵,̵ ̵o̵r_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:61: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:72: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, and_assoc,̵ ̵e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:86: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:511:2: Try `simp at hfalse` instead of `simpa using hfalse`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:527:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:27: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:38: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:56: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [rename, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:57: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: 'omega' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: NF0Specker/ExponentOrbit.lean:1269:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:24: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:35: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:53: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite, imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:49: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1441:18: This simp argument is unused:
  or_fits

Hint: Omit it from the simp argument list.
  simp [uscCode, singCode, ex_fits, iffF_fits, F̵o̵r̵m̵u̵l̵a̵.̵f̵i̵t̵s̵,̵ ̵o̵r̵_̵f̵i̵t̵s̵]̵F̲o̲r̲m̲u̲l̲a̲.̲f̲i̲t̲s̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:18: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:29: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:62: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:73: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:91: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:33: This simp argument is unused:
  not_imp_not

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds, Formula.holds, overwrite, ρ, n̵o̵t̵_̵i̵m̵p̵_̵n̵o̵t̵,̵ ̵and_assoc,
  ̲  ̲ ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:46: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:57: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲  ̲ ̲ ̲and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, n̵o̵t̵_̵a̵n̵d̵_̵o̵r̵,̵ ̵and_assoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds, closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:86: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:15: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:26: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:44: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2135:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2138:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2174:8: This simp argument is unused:
  show k + 20 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, relationGraphAssignment, overwrite, h0, h1, h20,
          show k + 20 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵ ̵≠̵ ̵1 from by omega, show k + 20 ≠ 2 from by omega, show k + 20 ≠ 3 from by omega,
          show k + 20 ≠ 4 from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2181:14: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: NF0Specker/ExponentOrbit.lean:2397:54: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:65: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:83: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲ e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds, graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3441:6: unused variable `A`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3532:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3689:21: This simp argument is unused:
  show k + 100 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵≠̵ ̵1 from by omega, show k + 100 ≠ 2 from by omega,
      show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3692:4: This simp argument is unused:
  show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0 from by omega, show k + 100 ≠ 1 from by omega, show k + 100 ≠ 2 from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3709:21: This simp argument is unused:
  show k + 200 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hhi, hsub, ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵≠̵ ̵0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
      show k + 200 ≠ 1 from by omega,
  ̵  ̵ ̵ ̵show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega,
      show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3712:4: This simp argument is unused:
  show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3713:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3731:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵0̵ ̵∨̵ ̵k + 300 =̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵≠ 2 from by omega, show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3733:4: This simp argument is unused:
  show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3734:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3735:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3755:4: This simp argument is unused:
  show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬̵(̵k + 400 =̵ ̵0̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵≠ 2 from by omega,
      show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3757:4: This simp argument is unused:
  show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3758:4: This simp argument is unused:
  show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(1̵0̵2 ̵≤̵ ̵k̵ ̵+̵ ̵4̵00̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵20̵0̵)̵ f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3759:4: This simp argument is unused:
  show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵300̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3760:4: This simp argument is unused:
  show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵4̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3949:24: unused variable `hW`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3982:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:4860:5: unused variable `hnonempty`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5322:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5323:5: unused variable `hP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5324:5: unused variable `hm`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6464:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:6578:5: unused variable `hrefl`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6918:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, graphAt54_correct,
  ̵  ̵ ̵ ̵Formula.holds,
  ̲  ̲ ̲ ̲overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7292:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7293:4: This simp argument is unused:
  show ¬(k + 100 = 2 ∨ k + 100 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲1̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7311:4: This simp argument is unused:
  show ¬(k + 200 = 0 ∨ k + 200 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7312:4: This simp argument is unused:
  show ¬(k + 200 = 2 ∨ k + 200 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7313:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵2̵0̵0̵ ̵∧̵ ̵k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7331:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7332:4: This simp argument is unused:
  show ¬(k + 300 = 2 ∨ k + 300 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7333:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7334:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵3̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, n̵o̵t̵_̵and_o̵r̵,̵ ̵an̵d̵_̵a̵ssoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:60: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:71: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:89: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:23: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:34: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:52: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8209:5: unused variable `hmn`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:8868:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 2) from by omega

Hint: Omit it from the simp argument list.
  simp [oldDedekindFiniteTypes, oldFiniteEquivRename, h0, h1, hlow, hhi, h̵s̵u̵b̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵0̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵2̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]̵h̲s̲u̲b̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:40: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:51: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:36: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:47: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:65: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [817/840] Replayed NF0Specker.AdaptersAndOrbit
warning: NF0Specker/AdaptersAndOrbit.lean:1632:19: unused variable `hCs`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/AdaptersAndOrbit.lean:1632:36: unused variable `hCE`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [822/840] Built NF0Specker.Run53 (1.2s)
✖ [823/840] Building NF0Specker.Run54 (1.1s)
trace: .> LEAN_PATH=/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Cli/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/batteries/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Qq/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/aesop/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/proofwidgets/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/importGraph/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/LeanSearchClient/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/plausible/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/mathlib/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean /tmp/specker_toolchain/lean-4.24.0-linux/bin/lean /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/NF0Specker/Run54.lean -o /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/Run54.olean -i /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/Run54.ilean -c /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/Run54.c --setup /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/Run54.setup.json --json
error: NF0Specker/Run54.lean:112:41: Unknown identifier `p`
error: NF0Specker/Run54.lean:116:18: Unknown identifier `sp`
error: Lean exited with code 1
✖ [839/840] Building NF0Specker.TarskiAppendix (26s)
trace: .> LEAN_PATH=/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Cli/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/batteries/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Qq/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/aesop/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/proofwidgets/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/importGraph/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/LeanSearchClient/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/plausible/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/mathlib/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean /tmp/specker_toolchain/lean-4.24.0-linux/bin/lean /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/NF0Specker/TarskiAppendix.lean -o /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/TarskiAppendix.olean -i /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/TarskiAppendix.ilean -c /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/TarskiAppendix.c --setup /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/TarskiAppendix.setup.json --json
error: NF0Specker/TarskiAppendix.lean:731:2: Tactic `decide` proved that the proposition
  fits twoSidedWOExpandedCodeTypes twoSidedWOExpandedCode
is false
error: NF0Specker/TarskiAppendix.lean:1694:4: Tactic `apply` failed: could not unify the conclusion of `hnotm`
  False
with the goal
  M.IsOldBiWO A

Note: The full type of `hnotm` is
  ¬M.mem t m

case inr
V : Type u_1
M : PositiveModel V
A C : V
hfin : M.IsOldTarskiFinite A
hCinh : ∃ m, M.mem m C
hCsub : ∀ (m : V), M.mem m C → ∀ (t : V), M.mem t m → M.mem t A
hCwo : ∀ (m : V), M.mem m C → M.IsOldBiWO m
hExt :
  ∀ (m : V),
    M.mem m C →
      (∀ (t : V), M.mem t A → M.mem t m) ∨
        ∃ z, M.mem z C ∧ (∀ (t : V), M.mem t m → M.mem t z) ∧ ∃ t, M.mem t z ∧ ¬M.mem t m
m : V
hmC : M.mem m C
hmmax : ∀ (z : V), M.mem z C → (∀ (t : V), M.mem t m → M.mem t z) → z = m
z : V
hzC : M.mem z C
hmz : ∀ (t : V), M.mem t m → M.mem t z
t : V
htz : M.mem t z
hnotm : ¬M.mem t m
hzEq : z = m
⊢ M.IsOldBiWO A
error: NF0Specker/TarskiAppendix.lean:2201:2: Tactic `decide` proved that the proposition
  fits evenOldSetExpandedCodeTypes evenOldSetExpandedCode
is false
error: NF0Specker/TarskiAppendix.lean:2714:2: Tactic `decide` proved that the proposition
  fits oddOldSetExpandedCodeTypes oddOldSetExpandedCode
is false
warning: NF0Specker/TarskiAppendix.lean:3877:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [Formula.tarskiFiniteCode, Formula.oldSubsetCode,
  ̵  ̵ ̵ ̵Formula.holds, Formula.or, Formula.ex,
      PositiveModel.IsOldTarskiFinite, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_a̵n̵d̵_̵o̵r̵,̵ ̵n̵o̵t̵_̵forall]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/TarskiAppendix.lean:3994:5: unused variable `haP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
error: NF0Specker/TarskiAppendix.lean:4151:4: omega could not prove the goal:
a possible counterexample may satisfy the constraints
  e ≥ 0
  d ≥ 0
  d - e ≥ 1
  c ≥ 0
where
 c := ↑((fun k => k + 20) b)
 d := ↑b
 e := ↑a
error: Lean exited with code 1
Some required targets logged failures:
- NF0Specker.Run54
- NF0Specker.TarskiAppendix
error: build failed


==> anc/Speck-Infinity-main/kernel_check_logs/build_attempt_16_main.log <==
⚠ [125/367] Replayed NF0Specker.FiniteCardinals
warning: NF0Specker/FiniteCardinals.lean:555:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singleton, all, iffF, imp, F.holds, IsSingleton, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:65: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1123:23: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [disj, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1130:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [iffF, holds_imp19, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:21: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19,
  ̵  ̵ ̵ ̵F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:30: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:41: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:50: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1156:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1157:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1158:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1168:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1169:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1170:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:49: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp,
  ̵  ̵ ̵ ̵F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper, NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp, F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:30: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:39: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:39: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:48: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:54: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_012, reverseProperFormula_sound,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign, kuratowski_sound_012, reverseProperFormula_sound,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:63: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:72: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:38: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign, kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2861:8: This simp argument is unused:
  IsFregeClass

Hint: Omit it from the simp argument list.
  simp [̵I̵s̵F̵r̵e̵g̵e̵C̵l̵a̵s̵s̵,̵ ̵a̵s̵s̵i̵g̵n̵,̵[̲a̲s̲s̲i̲g̲n̲,̲ ρ]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:36: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds,
  ̵  ̵ ̵ ̵injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds, injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3693:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityP0, holds_all, holds_imp, disj, F.holds,
  ̵  ̵ ̵ ̵cardinalLeAt_014_sound,
  ̲  ̲ ̲ ̲cardinalLeAt_140_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3701:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityBad0, F.holds, comparabilityP0_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3709:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveFregeClass0, IsFregeClass, holds_all, iffF, holds_imp, F.holds, bijectionB11_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3908:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [fregeSuccDeletionFormula, FregeSuccByDeletion, holds_all, holds_imp, iffF, F.holds, assign,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4343:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/FiniteCardinals.lean:4854:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4854:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds,
  ̵  ̵ ̵ ̵run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds, run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5066:21: This simp argument is unused:
  h'

Hint: Omit it from the simp argument list.
  simp [assign, h,̵ ̵h̵'̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5161:26: This simp argument is unused:
  stratifiedBadEnv

Hint: Omit it from the simp argument list.
  simp [assign,̵ ̵s̵t̵r̵a̵t̵i̵f̵i̵e̵d̵B̵a̵d̵E̵n̵v̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5179:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [816/838] Replayed NF0Specker.ExponentOrbit
warning: NF0Specker/ExponentOrbit.lean:399:19: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [or, holds, not_a̵nd̵_̵or̵,̵ ̵n̵o̵t_̵n̵o̵t̵, or_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:31: This simp argument is unused:
  not_not

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, n̵ot̵_̵n̵o̵t̵,̵ ̵o̵r_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:61: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:72: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, and_assoc,̵ ̵e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:86: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:511:2: Try `simp at hfalse` instead of `simpa using hfalse`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:527:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:27: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:38: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:56: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [rename, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:57: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: 'omega' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: NF0Specker/ExponentOrbit.lean:1269:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:24: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:35: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:53: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite, imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:49: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1441:18: This simp argument is unused:
  or_fits

Hint: Omit it from the simp argument list.
  simp [uscCode, singCode, ex_fits, iffF_fits, F̵o̵r̵m̵u̵l̵a̵.̵f̵i̵t̵s̵,̵ ̵o̵r̵_̵f̵i̵t̵s̵]̵F̲o̲r̲m̲u̲l̲a̲.̲f̲i̲t̲s̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:18: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:29: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:62: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:73: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:91: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:33: This simp argument is unused:
  not_imp_not

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds, Formula.holds, overwrite, ρ, n̵o̵t̵_̵i̵m̵p̵_̵n̵o̵t̵,̵ ̵and_assoc,
  ̲  ̲ ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:46: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:57: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲  ̲ ̲ ̲and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, n̵o̵t̵_̵a̵n̵d̵_̵o̵r̵,̵ ̵and_assoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds, closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:86: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:15: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:26: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:44: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2135:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2138:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2174:8: This simp argument is unused:
  show k + 20 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, relationGraphAssignment, overwrite, h0, h1, h20,
          show k + 20 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵ ̵≠̵ ̵1 from by omega, show k + 20 ≠ 2 from by omega, show k + 20 ≠ 3 from by omega,
          show k + 20 ≠ 4 from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2181:14: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: NF0Specker/ExponentOrbit.lean:2397:54: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:65: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:83: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲ e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds, graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3441:6: unused variable `A`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3532:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3689:21: This simp argument is unused:
  show k + 100 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵≠̵ ̵1 from by omega, show k + 100 ≠ 2 from by omega,
      show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3692:4: This simp argument is unused:
  show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0 from by omega, show k + 100 ≠ 1 from by omega, show k + 100 ≠ 2 from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3709:21: This simp argument is unused:
  show k + 200 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hhi, hsub, ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵≠̵ ̵0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
      show k + 200 ≠ 1 from by omega,
  ̵  ̵ ̵ ̵show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega,
      show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3712:4: This simp argument is unused:
  show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3713:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3731:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵0̵ ̵∨̵ ̵k + 300 =̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵≠ 2 from by omega, show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3733:4: This simp argument is unused:
  show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3734:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3735:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3755:4: This simp argument is unused:
  show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬̵(̵k + 400 =̵ ̵0̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵≠ 2 from by omega,
      show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3757:4: This simp argument is unused:
  show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3758:4: This simp argument is unused:
  show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(1̵0̵2 ̵≤̵ ̵k̵ ̵+̵ ̵4̵00̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵20̵0̵)̵ f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3759:4: This simp argument is unused:
  show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵300̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3760:4: This simp argument is unused:
  show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵4̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3949:24: unused variable `hW`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3982:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:4860:5: unused variable `hnonempty`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5322:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5323:5: unused variable `hP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5324:5: unused variable `hm`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6464:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:6578:5: unused variable `hrefl`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6918:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, graphAt54_correct,
  ̵  ̵ ̵ ̵Formula.holds,
  ̲  ̲ ̲ ̲overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7292:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7293:4: This simp argument is unused:
  show ¬(k + 100 = 2 ∨ k + 100 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲1̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7311:4: This simp argument is unused:
  show ¬(k + 200 = 0 ∨ k + 200 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7312:4: This simp argument is unused:
  show ¬(k + 200 = 2 ∨ k + 200 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7313:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵2̵0̵0̵ ̵∧̵ ̵k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7331:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7332:4: This simp argument is unused:
  show ¬(k + 300 = 2 ∨ k + 300 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7333:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7334:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵3̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, n̵o̵t̵_̵and_o̵r̵,̵ ̵an̵d̵_̵a̵ssoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:60: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:71: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:89: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:23: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:34: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:52: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8209:5: unused variable `hmn`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:8868:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 2) from by omega

Hint: Omit it from the simp argument list.
  simp [oldDedekindFiniteTypes, oldFiniteEquivRename, h0, h1, hlow, hhi, h̵s̵u̵b̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵0̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵2̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]̵h̲s̲u̲b̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:40: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:51: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:36: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:47: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:65: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [817/838] Replayed NF0Specker.AdaptersAndOrbit
warning: NF0Specker/AdaptersAndOrbit.lean:1632:19: unused variable `hCs`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/AdaptersAndOrbit.lean:1632:36: unused variable `hCE`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [823/838] Built NF0Specker.Run54 (1.1s)
✖ [824/838] Building NF0Specker.Run55 (1.3s)
trace: .> LEAN_PATH=/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Cli/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/batteries/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Qq/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/aesop/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/proofwidgets/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/importGraph/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/LeanSearchClient/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/plausible/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/mathlib/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean /tmp/specker_toolchain/lean-4.24.0-linux/bin/lean /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/NF0Specker/Run55.lean -o /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/Run55.olean -i /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/Run55.ilean -c /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/Run55.c --setup /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/Run55.setup.json --json
error: NF0Specker/Run55.lean:41:20: Unknown identifier `p`
error: NF0Specker/Run55.lean:43:29: Unknown identifier `p`
error: NF0Specker/Run55.lean:45:25: Unknown identifier `q`
error: NF0Specker/Run55.lean:45:41: Unknown identifier `q`
error: NF0Specker/Run55.lean:46:25: Unknown identifier `q`
error: NF0Specker/Run55.lean:46:38: Unknown identifier `q`
error: Lean exited with code 1
Some required targets logged failures:
- NF0Specker.Run55
error: build failed


==> anc/Speck-Infinity-main/kernel_check_logs/build_attempt_17_main.log <==
⚠ [125/403] Replayed NF0Specker.FiniteCardinals
warning: NF0Specker/FiniteCardinals.lean:555:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singleton, all, iffF, imp, F.holds, IsSingleton, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:65: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1123:23: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [disj, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1130:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [iffF, holds_imp19, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:21: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19,
  ̵  ̵ ̵ ̵F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:30: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:41: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:50: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1156:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1157:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1158:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1168:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1169:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1170:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:49: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp,
  ̵  ̵ ̵ ̵F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper, NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp, F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:30: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:39: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:39: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:48: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:54: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_012, reverseProperFormula_sound,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign, kuratowski_sound_012, reverseProperFormula_sound,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:63: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:72: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:38: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign, kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2861:8: This simp argument is unused:
  IsFregeClass

Hint: Omit it from the simp argument list.
  simp [̵I̵s̵F̵r̵e̵g̵e̵C̵l̵a̵s̵s̵,̵ ̵a̵s̵s̵i̵g̵n̵,̵[̲a̲s̲s̲i̲g̲n̲,̲ ρ]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:36: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds,
  ̵  ̵ ̵ ̵injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds, injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3693:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityP0, holds_all, holds_imp, disj, F.holds,
  ̵  ̵ ̵ ̵cardinalLeAt_014_sound,
  ̲  ̲ ̲ ̲cardinalLeAt_140_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3701:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityBad0, F.holds, comparabilityP0_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3709:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveFregeClass0, IsFregeClass, holds_all, iffF, holds_imp, F.holds, bijectionB11_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3908:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [fregeSuccDeletionFormula, FregeSuccByDeletion, holds_all, holds_imp, iffF, F.holds, assign,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4343:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/FiniteCardinals.lean:4854:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4854:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds,
  ̵  ̵ ̵ ̵run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds, run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5066:21: This simp argument is unused:
  h'

Hint: Omit it from the simp argument list.
  simp [assign, h,̵ ̵h̵'̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5161:26: This simp argument is unused:
  stratifiedBadEnv

Hint: Omit it from the simp argument list.
  simp [assign,̵ ̵s̵t̵r̵a̵t̵i̵f̵i̵e̵d̵B̵a̵d̵E̵n̵v̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5179:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [816/838] Replayed NF0Specker.ExponentOrbit
warning: NF0Specker/ExponentOrbit.lean:399:19: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [or, holds, not_a̵nd̵_̵or̵,̵ ̵n̵o̵t_̵n̵o̵t̵, or_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:31: This simp argument is unused:
  not_not

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, n̵ot̵_̵n̵o̵t̵,̵ ̵o̵r_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:61: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:72: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, and_assoc,̵ ̵e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:86: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:511:2: Try `simp at hfalse` instead of `simpa using hfalse`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:527:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:27: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:38: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:56: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [rename, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:57: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: 'omega' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: NF0Specker/ExponentOrbit.lean:1269:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:24: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:35: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:53: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite, imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:49: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1441:18: This simp argument is unused:
  or_fits

Hint: Omit it from the simp argument list.
  simp [uscCode, singCode, ex_fits, iffF_fits, F̵o̵r̵m̵u̵l̵a̵.̵f̵i̵t̵s̵,̵ ̵o̵r̵_̵f̵i̵t̵s̵]̵F̲o̲r̲m̲u̲l̲a̲.̲f̲i̲t̲s̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:18: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:29: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:62: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:73: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:91: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:33: This simp argument is unused:
  not_imp_not

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds, Formula.holds, overwrite, ρ, n̵o̵t̵_̵i̵m̵p̵_̵n̵o̵t̵,̵ ̵and_assoc,
  ̲  ̲ ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:46: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:57: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲  ̲ ̲ ̲and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, n̵o̵t̵_̵a̵n̵d̵_̵o̵r̵,̵ ̵and_assoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds, closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:86: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:15: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:26: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:44: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2135:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2138:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2174:8: This simp argument is unused:
  show k + 20 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, relationGraphAssignment, overwrite, h0, h1, h20,
          show k + 20 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵ ̵≠̵ ̵1 from by omega, show k + 20 ≠ 2 from by omega, show k + 20 ≠ 3 from by omega,
          show k + 20 ≠ 4 from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2181:14: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: NF0Specker/ExponentOrbit.lean:2397:54: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:65: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:83: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲ e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds, graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3441:6: unused variable `A`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3532:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3689:21: This simp argument is unused:
  show k + 100 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵≠̵ ̵1 from by omega, show k + 100 ≠ 2 from by omega,
      show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3692:4: This simp argument is unused:
  show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0 from by omega, show k + 100 ≠ 1 from by omega, show k + 100 ≠ 2 from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3709:21: This simp argument is unused:
  show k + 200 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hhi, hsub, ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵≠̵ ̵0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
      show k + 200 ≠ 1 from by omega,
  ̵  ̵ ̵ ̵show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega,
      show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3712:4: This simp argument is unused:
  show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3713:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3731:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵0̵ ̵∨̵ ̵k + 300 =̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵≠ 2 from by omega, show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3733:4: This simp argument is unused:
  show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3734:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3735:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3755:4: This simp argument is unused:
  show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬̵(̵k + 400 =̵ ̵0̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵≠ 2 from by omega,
      show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3757:4: This simp argument is unused:
  show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3758:4: This simp argument is unused:
  show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(1̵0̵2 ̵≤̵ ̵k̵ ̵+̵ ̵4̵00̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵20̵0̵)̵ f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3759:4: This simp argument is unused:
  show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵300̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3760:4: This simp argument is unused:
  show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵4̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3949:24: unused variable `hW`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3982:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:4860:5: unused variable `hnonempty`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5322:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5323:5: unused variable `hP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5324:5: unused variable `hm`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6464:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:6578:5: unused variable `hrefl`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6918:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, graphAt54_correct,
  ̵  ̵ ̵ ̵Formula.holds,
  ̲  ̲ ̲ ̲overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7292:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7293:4: This simp argument is unused:
  show ¬(k + 100 = 2 ∨ k + 100 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲1̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7311:4: This simp argument is unused:
  show ¬(k + 200 = 0 ∨ k + 200 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7312:4: This simp argument is unused:
  show ¬(k + 200 = 2 ∨ k + 200 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7313:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵2̵0̵0̵ ̵∧̵ ̵k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7331:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7332:4: This simp argument is unused:
  show ¬(k + 300 = 2 ∨ k + 300 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7333:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7334:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵3̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, n̵o̵t̵_̵and_o̵r̵,̵ ̵an̵d̵_̵a̵ssoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:60: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:71: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:89: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:23: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:34: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:52: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8209:5: unused variable `hmn`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:8868:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 2) from by omega

Hint: Omit it from the simp argument list.
  simp [oldDedekindFiniteTypes, oldFiniteEquivRename, h0, h1, hlow, hhi, h̵s̵u̵b̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵0̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵2̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]̵h̲s̲u̲b̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:40: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:51: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:36: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:47: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:65: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [817/838] Replayed NF0Specker.AdaptersAndOrbit
warning: NF0Specker/AdaptersAndOrbit.lean:1632:19: unused variable `hCs`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/AdaptersAndOrbit.lean:1632:36: unused variable `hCE`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [824/838] Built NF0Specker.Run55 (1.4s)
✖ [825/838] Building NF0Specker.Run56 (1.1s)
trace: .> LEAN_PATH=/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Cli/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/batteries/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Qq/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/aesop/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/proofwidgets/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/importGraph/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/LeanSearchClient/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/plausible/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/mathlib/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean /tmp/specker_toolchain/lean-4.24.0-linux/bin/lean /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/NF0Specker/Run56.lean -o /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/Run56.olean -i /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/Run56.ilean -c /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/Run56.c --setup /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/Run56.setup.json --json
error: NF0Specker/Run56.lean:49:20: Unknown identifier `p`
error: NF0Specker/Run56.lean:50:15: Unknown identifier `q`
error: NF0Specker/Run56.lean:89:25: Unknown identifier `p`
error: NF0Specker/Run56.lean:101:27: Unknown identifier `q`
error: NF0Specker/Run56.lean:152:16: Unknown identifier `p`
error: NF0Specker/Run56.lean:152:36: Unknown identifier `p`
error: Lean exited with code 1
Some required targets logged failures:
- NF0Specker.Run56
error: build failed


==> anc/Speck-Infinity-main/kernel_check_logs/build_attempt_18_main.log <==
⚠ [125/412] Replayed NF0Specker.FiniteCardinals
warning: NF0Specker/FiniteCardinals.lean:555:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singleton, all, iffF, imp, F.holds, IsSingleton, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:65: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1123:23: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [disj, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1130:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [iffF, holds_imp19, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:21: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19,
  ̵  ̵ ̵ ̵F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:30: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:41: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:50: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1156:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1157:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1158:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1168:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1169:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1170:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:49: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp,
  ̵  ̵ ̵ ̵F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper, NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp, F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:30: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:39: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:39: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:48: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:54: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_012, reverseProperFormula_sound,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign, kuratowski_sound_012, reverseProperFormula_sound,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:63: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:72: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:38: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign, kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2861:8: This simp argument is unused:
  IsFregeClass

Hint: Omit it from the simp argument list.
  simp [̵I̵s̵F̵r̵e̵g̵e̵C̵l̵a̵s̵s̵,̵ ̵a̵s̵s̵i̵g̵n̵,̵[̲a̲s̲s̲i̲g̲n̲,̲ ρ]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:36: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds,
  ̵  ̵ ̵ ̵injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds, injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3693:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityP0, holds_all, holds_imp, disj, F.holds,
  ̵  ̵ ̵ ̵cardinalLeAt_014_sound,
  ̲  ̲ ̲ ̲cardinalLeAt_140_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3701:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityBad0, F.holds, comparabilityP0_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3709:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveFregeClass0, IsFregeClass, holds_all, iffF, holds_imp, F.holds, bijectionB11_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3908:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [fregeSuccDeletionFormula, FregeSuccByDeletion, holds_all, holds_imp, iffF, F.holds, assign,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4343:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/FiniteCardinals.lean:4854:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4854:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds,
  ̵  ̵ ̵ ̵run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds, run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5066:21: This simp argument is unused:
  h'

Hint: Omit it from the simp argument list.
  simp [assign, h,̵ ̵h̵'̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5161:26: This simp argument is unused:
  stratifiedBadEnv

Hint: Omit it from the simp argument list.
  simp [assign,̵ ̵s̵t̵r̵a̵t̵i̵f̵i̵e̵d̵B̵a̵d̵E̵n̵v̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5179:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [816/838] Replayed NF0Specker.ExponentOrbit
warning: NF0Specker/ExponentOrbit.lean:399:19: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [or, holds, not_a̵nd̵_̵or̵,̵ ̵n̵o̵t_̵n̵o̵t̵, or_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:31: This simp argument is unused:
  not_not

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, n̵ot̵_̵n̵o̵t̵,̵ ̵o̵r_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:61: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:72: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, and_assoc,̵ ̵e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:86: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:511:2: Try `simp at hfalse` instead of `simpa using hfalse`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:527:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:27: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:38: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:56: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [rename, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:57: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: 'omega' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: NF0Specker/ExponentOrbit.lean:1269:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:24: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:35: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:53: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite, imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:49: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1441:18: This simp argument is unused:
  or_fits

Hint: Omit it from the simp argument list.
  simp [uscCode, singCode, ex_fits, iffF_fits, F̵o̵r̵m̵u̵l̵a̵.̵f̵i̵t̵s̵,̵ ̵o̵r̵_̵f̵i̵t̵s̵]̵F̲o̲r̲m̲u̲l̲a̲.̲f̲i̲t̲s̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:18: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:29: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:62: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:73: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:91: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:33: This simp argument is unused:
  not_imp_not

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds, Formula.holds, overwrite, ρ, n̵o̵t̵_̵i̵m̵p̵_̵n̵o̵t̵,̵ ̵and_assoc,
  ̲  ̲ ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:46: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:57: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲  ̲ ̲ ̲and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, n̵o̵t̵_̵a̵n̵d̵_̵o̵r̵,̵ ̵and_assoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds, closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:86: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:15: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:26: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:44: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2135:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2138:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2174:8: This simp argument is unused:
  show k + 20 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, relationGraphAssignment, overwrite, h0, h1, h20,
          show k + 20 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵ ̵≠̵ ̵1 from by omega, show k + 20 ≠ 2 from by omega, show k + 20 ≠ 3 from by omega,
          show k + 20 ≠ 4 from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2181:14: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: NF0Specker/ExponentOrbit.lean:2397:54: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:65: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:83: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲ e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds, graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3441:6: unused variable `A`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3532:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3689:21: This simp argument is unused:
  show k + 100 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵≠̵ ̵1 from by omega, show k + 100 ≠ 2 from by omega,
      show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3692:4: This simp argument is unused:
  show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0 from by omega, show k + 100 ≠ 1 from by omega, show k + 100 ≠ 2 from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3709:21: This simp argument is unused:
  show k + 200 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hhi, hsub, ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵≠̵ ̵0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
      show k + 200 ≠ 1 from by omega,
  ̵  ̵ ̵ ̵show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega,
      show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3712:4: This simp argument is unused:
  show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3713:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3731:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵0̵ ̵∨̵ ̵k + 300 =̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵≠ 2 from by omega, show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3733:4: This simp argument is unused:
  show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3734:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3735:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3755:4: This simp argument is unused:
  show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬̵(̵k + 400 =̵ ̵0̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵≠ 2 from by omega,
      show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3757:4: This simp argument is unused:
  show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3758:4: This simp argument is unused:
  show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(1̵0̵2 ̵≤̵ ̵k̵ ̵+̵ ̵4̵00̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵20̵0̵)̵ f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3759:4: This simp argument is unused:
  show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵300̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3760:4: This simp argument is unused:
  show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵4̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3949:24: unused variable `hW`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3982:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:4860:5: unused variable `hnonempty`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5322:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5323:5: unused variable `hP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5324:5: unused variable `hm`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6464:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:6578:5: unused variable `hrefl`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6918:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, graphAt54_correct,
  ̵  ̵ ̵ ̵Formula.holds,
  ̲  ̲ ̲ ̲overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7292:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7293:4: This simp argument is unused:
  show ¬(k + 100 = 2 ∨ k + 100 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲1̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7311:4: This simp argument is unused:
  show ¬(k + 200 = 0 ∨ k + 200 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7312:4: This simp argument is unused:
  show ¬(k + 200 = 2 ∨ k + 200 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7313:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵2̵0̵0̵ ̵∧̵ ̵k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7331:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7332:4: This simp argument is unused:
  show ¬(k + 300 = 2 ∨ k + 300 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7333:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7334:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵3̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, n̵o̵t̵_̵and_o̵r̵,̵ ̵an̵d̵_̵a̵ssoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:60: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:71: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:89: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:23: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:34: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:52: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8209:5: unused variable `hmn`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:8868:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 2) from by omega

Hint: Omit it from the simp argument list.
  simp [oldDedekindFiniteTypes, oldFiniteEquivRename, h0, h1, hlow, hhi, h̵s̵u̵b̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵0̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵2̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]̵h̲s̲u̲b̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:40: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:51: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:36: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:47: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:65: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [817/838] Replayed NF0Specker.AdaptersAndOrbit
warning: NF0Specker/AdaptersAndOrbit.lean:1632:19: unused variable `hCs`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/AdaptersAndOrbit.lean:1632:36: unused variable `hCE`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [825/838] Built NF0Specker.Run56 (1.2s)
✖ [826/838] Building NF0Specker.Run57 (2.8s)
trace: .> LEAN_PATH=/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Cli/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/batteries/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Qq/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/aesop/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/proofwidgets/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/importGraph/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/LeanSearchClient/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/plausible/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/mathlib/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean /tmp/specker_toolchain/lean-4.24.0-linux/bin/lean /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/NF0Specker/Run57.lean -o /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/Run57.olean -i /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/Run57.ilean -c /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/Run57.c --setup /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/Run57.setup.json --json
error: NF0Specker/Run57.lean:372:6: Application type mismatch: The argument
  (PositiveModel.kuratowskiGraphAtom_correct M ?m.92).mp ?m.95
has type
  ∃ p, M.IsKuratowskiPair (?m.92 0) (?m.92 1) p ∧ M.mem p (?m.92 2)
but is expected to have type
  M.RelByGraph (ρ 5) x (ρ 0)
in the application
  And.intro ((PositiveModel.kuratowskiGraphAtom_correct M ?m.92).mp ?m.95)
error: NF0Specker/Run57.lean:374:6: Application type mismatch: The argument
  (PositiveModel.kuratowskiGraphAtom_correct M ?m.99).mp ?m.102
has type
  ∃ p, M.IsKuratowskiPair (?m.99 0) (?m.99 1) p ∧ M.mem p (?m.99 2)
but is expected to have type
  M.RelByGraph (ρ 6) x y
in the application
  And.intro ((PositiveModel.kuratowskiGraphAtom_correct M ?m.99).mp ?m.102)
error: Lean exited with code 1
Some required targets logged failures:
- NF0Specker.Run57
error: build failed


==> anc/Speck-Infinity-main/kernel_check_logs/build_attempt_19_main.log <==
⚠ [125/411] Replayed NF0Specker.FiniteCardinals
warning: NF0Specker/FiniteCardinals.lean:555:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singleton, all, iffF, imp, F.holds, IsSingleton, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:65: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1123:23: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [disj, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1130:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [iffF, holds_imp19, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:21: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19,
  ̵  ̵ ̵ ̵F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:30: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:41: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:50: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1156:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1157:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1158:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1168:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1169:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1170:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:49: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp,
  ̵  ̵ ̵ ̵F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper, NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp, F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:30: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:39: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:39: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:48: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:54: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_012, reverseProperFormula_sound,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign, kuratowski_sound_012, reverseProperFormula_sound,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:63: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:72: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:38: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign, kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2861:8: This simp argument is unused:
  IsFregeClass

Hint: Omit it from the simp argument list.
  simp [̵I̵s̵F̵r̵e̵g̵e̵C̵l̵a̵s̵s̵,̵ ̵a̵s̵s̵i̵g̵n̵,̵[̲a̲s̲s̲i̲g̲n̲,̲ ρ]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:36: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds,
  ̵  ̵ ̵ ̵injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds, injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3693:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityP0, holds_all, holds_imp, disj, F.holds,
  ̵  ̵ ̵ ̵cardinalLeAt_014_sound,
  ̲  ̲ ̲ ̲cardinalLeAt_140_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3701:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityBad0, F.holds, comparabilityP0_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3709:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveFregeClass0, IsFregeClass, holds_all, iffF, holds_imp, F.holds, bijectionB11_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3908:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [fregeSuccDeletionFormula, FregeSuccByDeletion, holds_all, holds_imp, iffF, F.holds, assign,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4343:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/FiniteCardinals.lean:4854:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4854:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds,
  ̵  ̵ ̵ ̵run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds, run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5066:21: This simp argument is unused:
  h'

Hint: Omit it from the simp argument list.
  simp [assign, h,̵ ̵h̵'̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5161:26: This simp argument is unused:
  stratifiedBadEnv

Hint: Omit it from the simp argument list.
  simp [assign,̵ ̵s̵t̵r̵a̵t̵i̵f̵i̵e̵d̵B̵a̵d̵E̵n̵v̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5179:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [816/838] Replayed NF0Specker.ExponentOrbit
warning: NF0Specker/ExponentOrbit.lean:399:19: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [or, holds, not_a̵nd̵_̵or̵,̵ ̵n̵o̵t_̵n̵o̵t̵, or_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:31: This simp argument is unused:
  not_not

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, n̵ot̵_̵n̵o̵t̵,̵ ̵o̵r_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:61: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:72: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, and_assoc,̵ ̵e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:86: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:511:2: Try `simp at hfalse` instead of `simpa using hfalse`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:527:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:27: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:38: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:56: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [rename, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:57: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: 'omega' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: NF0Specker/ExponentOrbit.lean:1269:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:24: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:35: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:53: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite, imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:49: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1441:18: This simp argument is unused:
  or_fits

Hint: Omit it from the simp argument list.
  simp [uscCode, singCode, ex_fits, iffF_fits, F̵o̵r̵m̵u̵l̵a̵.̵f̵i̵t̵s̵,̵ ̵o̵r̵_̵f̵i̵t̵s̵]̵F̲o̲r̲m̲u̲l̲a̲.̲f̲i̲t̲s̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:18: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:29: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:62: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:73: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:91: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:33: This simp argument is unused:
  not_imp_not

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds, Formula.holds, overwrite, ρ, n̵o̵t̵_̵i̵m̵p̵_̵n̵o̵t̵,̵ ̵and_assoc,
  ̲  ̲ ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:46: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:57: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲  ̲ ̲ ̲and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, n̵o̵t̵_̵a̵n̵d̵_̵o̵r̵,̵ ̵and_assoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds, closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:86: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:15: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:26: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:44: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2135:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2138:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2174:8: This simp argument is unused:
  show k + 20 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, relationGraphAssignment, overwrite, h0, h1, h20,
          show k + 20 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵ ̵≠̵ ̵1 from by omega, show k + 20 ≠ 2 from by omega, show k + 20 ≠ 3 from by omega,
          show k + 20 ≠ 4 from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2181:14: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: NF0Specker/ExponentOrbit.lean:2397:54: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:65: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:83: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲ e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds, graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3441:6: unused variable `A`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3532:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3689:21: This simp argument is unused:
  show k + 100 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵≠̵ ̵1 from by omega, show k + 100 ≠ 2 from by omega,
      show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3692:4: This simp argument is unused:
  show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0 from by omega, show k + 100 ≠ 1 from by omega, show k + 100 ≠ 2 from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3709:21: This simp argument is unused:
  show k + 200 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hhi, hsub, ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵≠̵ ̵0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
      show k + 200 ≠ 1 from by omega,
  ̵  ̵ ̵ ̵show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega,
      show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3712:4: This simp argument is unused:
  show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3713:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3731:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵0̵ ̵∨̵ ̵k + 300 =̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵≠ 2 from by omega, show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3733:4: This simp argument is unused:
  show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3734:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3735:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3755:4: This simp argument is unused:
  show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬̵(̵k + 400 =̵ ̵0̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵≠ 2 from by omega,
      show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3757:4: This simp argument is unused:
  show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3758:4: This simp argument is unused:
  show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(1̵0̵2 ̵≤̵ ̵k̵ ̵+̵ ̵4̵00̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵20̵0̵)̵ f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3759:4: This simp argument is unused:
  show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵300̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3760:4: This simp argument is unused:
  show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵4̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3949:24: unused variable `hW`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3982:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:4860:5: unused variable `hnonempty`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5322:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5323:5: unused variable `hP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5324:5: unused variable `hm`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6464:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:6578:5: unused variable `hrefl`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6918:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, graphAt54_correct,
  ̵  ̵ ̵ ̵Formula.holds,
  ̲  ̲ ̲ ̲overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7292:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7293:4: This simp argument is unused:
  show ¬(k + 100 = 2 ∨ k + 100 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲1̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7311:4: This simp argument is unused:
  show ¬(k + 200 = 0 ∨ k + 200 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7312:4: This simp argument is unused:
  show ¬(k + 200 = 2 ∨ k + 200 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7313:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵2̵0̵0̵ ̵∧̵ ̵k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7331:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7332:4: This simp argument is unused:
  show ¬(k + 300 = 2 ∨ k + 300 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7333:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7334:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵3̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, n̵o̵t̵_̵and_o̵r̵,̵ ̵an̵d̵_̵a̵ssoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:60: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:71: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:89: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:23: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:34: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:52: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8209:5: unused variable `hmn`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:8868:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 2) from by omega

Hint: Omit it from the simp argument list.
  simp [oldDedekindFiniteTypes, oldFiniteEquivRename, h0, h1, hlow, hhi, h̵s̵u̵b̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵0̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵2̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]̵h̲s̲u̲b̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:40: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:51: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:36: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:47: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:65: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [817/838] Replayed NF0Specker.AdaptersAndOrbit
warning: NF0Specker/AdaptersAndOrbit.lean:1632:19: unused variable `hCs`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/AdaptersAndOrbit.lean:1632:36: unused variable `hCE`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [826/838] Built NF0Specker.Run57 (2.7s)
✔ [827/838] Built NF0Specker.Run58 (1.1s)
✔ [828/838] Built NF0Specker.Run59 (1.1s)
✔ [829/838] Built NF0Specker.Run60 (1.2s)
✔ [830/838] Built NF0Specker.Run61 (1.1s)
⚠ [831/838] Built NF0Specker.Run62 (1.3s)
warning: NF0Specker/Run62.lean:191:5: unused variable `hSucc`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [832/838] Built NF0Specker.Run63 (1.1s)
✖ [833/838] Building NF0Specker.Run64 (1.3s)
trace: .> LEAN_PATH=/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Cli/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/batteries/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Qq/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/aesop/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/proofwidgets/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/importGraph/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/LeanSearchClient/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/plausible/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/mathlib/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean /tmp/specker_toolchain/lean-4.24.0-linux/bin/lean /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/NF0Specker/Run64.lean -o /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/Run64.olean -i /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/Run64.ilean -c /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/Run64.c --setup /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/Run64.setup.json --json
error: NF0Specker/Run64.lean:96:2: No goals to be solved
error: NF0Specker/Run64.lean:174:31: Application type mismatch: The argument
  Eq.symm hxu
has type
  u = x
but is expected to have type
  x = u
in the application
  hxnu (Eq.symm hxu)
error: Lean exited with code 1
Some required targets logged failures:
- NF0Specker.Run64
error: build failed


==> anc/Speck-Infinity-main/kernel_check_logs/build_attempt_20_main.log <==
⚠ [125/341] Replayed NF0Specker.FiniteCardinals
warning: NF0Specker/FiniteCardinals.lean:555:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singleton, all, iffF, imp, F.holds, IsSingleton, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:65: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1123:23: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [disj, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1130:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [iffF, holds_imp19, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:21: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19,
  ̵  ̵ ̵ ̵F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:30: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:41: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:50: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1156:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1157:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1158:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1168:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1169:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1170:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:49: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp,
  ̵  ̵ ̵ ̵F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper, NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp, F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:30: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:39: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:39: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:48: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:54: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_012, reverseProperFormula_sound,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign, kuratowski_sound_012, reverseProperFormula_sound,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:63: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:72: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:38: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign, kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2861:8: This simp argument is unused:
  IsFregeClass

Hint: Omit it from the simp argument list.
  simp [̵I̵s̵F̵r̵e̵g̵e̵C̵l̵a̵s̵s̵,̵ ̵a̵s̵s̵i̵g̵n̵,̵[̲a̲s̲s̲i̲g̲n̲,̲ ρ]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:36: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds,
  ̵  ̵ ̵ ̵injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds, injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3693:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityP0, holds_all, holds_imp, disj, F.holds,
  ̵  ̵ ̵ ̵cardinalLeAt_014_sound,
  ̲  ̲ ̲ ̲cardinalLeAt_140_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3701:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityBad0, F.holds, comparabilityP0_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3709:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveFregeClass0, IsFregeClass, holds_all, iffF, holds_imp, F.holds, bijectionB11_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3908:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [fregeSuccDeletionFormula, FregeSuccByDeletion, holds_all, holds_imp, iffF, F.holds, assign,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4343:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/FiniteCardinals.lean:4854:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4854:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds,
  ̵  ̵ ̵ ̵run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds, run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5066:21: This simp argument is unused:
  h'

Hint: Omit it from the simp argument list.
  simp [assign, h,̵ ̵h̵'̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5161:26: This simp argument is unused:
  stratifiedBadEnv

Hint: Omit it from the simp argument list.
  simp [assign,̵ ̵s̵t̵r̵a̵t̵i̵f̵i̵e̵d̵B̵a̵d̵E̵n̵v̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5179:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [816/838] Replayed NF0Specker.ExponentOrbit
warning: NF0Specker/ExponentOrbit.lean:399:19: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [or, holds, not_a̵nd̵_̵or̵,̵ ̵n̵o̵t_̵n̵o̵t̵, or_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:31: This simp argument is unused:
  not_not

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, n̵ot̵_̵n̵o̵t̵,̵ ̵o̵r_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:61: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:72: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, and_assoc,̵ ̵e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:86: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:511:2: Try `simp at hfalse` instead of `simpa using hfalse`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:527:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:27: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:38: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:56: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [rename, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:57: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: 'omega' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: NF0Specker/ExponentOrbit.lean:1269:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:24: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:35: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:53: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite, imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:49: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1441:18: This simp argument is unused:
  or_fits

Hint: Omit it from the simp argument list.
  simp [uscCode, singCode, ex_fits, iffF_fits, F̵o̵r̵m̵u̵l̵a̵.̵f̵i̵t̵s̵,̵ ̵o̵r̵_̵f̵i̵t̵s̵]̵F̲o̲r̲m̲u̲l̲a̲.̲f̲i̲t̲s̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:18: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:29: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:62: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:73: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:91: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:33: This simp argument is unused:
  not_imp_not

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds, Formula.holds, overwrite, ρ, n̵o̵t̵_̵i̵m̵p̵_̵n̵o̵t̵,̵ ̵and_assoc,
  ̲  ̲ ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:46: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:57: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲  ̲ ̲ ̲and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, n̵o̵t̵_̵a̵n̵d̵_̵o̵r̵,̵ ̵and_assoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds, closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:86: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:15: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:26: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:44: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2135:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2138:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2174:8: This simp argument is unused:
  show k + 20 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, relationGraphAssignment, overwrite, h0, h1, h20,
          show k + 20 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵ ̵≠̵ ̵1 from by omega, show k + 20 ≠ 2 from by omega, show k + 20 ≠ 3 from by omega,
          show k + 20 ≠ 4 from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2181:14: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: NF0Specker/ExponentOrbit.lean:2397:54: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:65: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:83: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲ e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds, graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3441:6: unused variable `A`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3532:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3689:21: This simp argument is unused:
  show k + 100 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵≠̵ ̵1 from by omega, show k + 100 ≠ 2 from by omega,
      show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3692:4: This simp argument is unused:
  show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0 from by omega, show k + 100 ≠ 1 from by omega, show k + 100 ≠ 2 from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3709:21: This simp argument is unused:
  show k + 200 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hhi, hsub, ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵≠̵ ̵0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
      show k + 200 ≠ 1 from by omega,
  ̵  ̵ ̵ ̵show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega,
      show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3712:4: This simp argument is unused:
  show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3713:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3731:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵0̵ ̵∨̵ ̵k + 300 =̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵≠ 2 from by omega, show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3733:4: This simp argument is unused:
  show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3734:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3735:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3755:4: This simp argument is unused:
  show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬̵(̵k + 400 =̵ ̵0̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵≠ 2 from by omega,
      show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3757:4: This simp argument is unused:
  show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3758:4: This simp argument is unused:
  show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(1̵0̵2 ̵≤̵ ̵k̵ ̵+̵ ̵4̵00̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵20̵0̵)̵ f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3759:4: This simp argument is unused:
  show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵300̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3760:4: This simp argument is unused:
  show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵4̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3949:24: unused variable `hW`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3982:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:4860:5: unused variable `hnonempty`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5322:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5323:5: unused variable `hP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5324:5: unused variable `hm`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6464:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:6578:5: unused variable `hrefl`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6918:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, graphAt54_correct,
  ̵  ̵ ̵ ̵Formula.holds,
  ̲  ̲ ̲ ̲overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7292:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7293:4: This simp argument is unused:
  show ¬(k + 100 = 2 ∨ k + 100 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲1̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7311:4: This simp argument is unused:
  show ¬(k + 200 = 0 ∨ k + 200 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7312:4: This simp argument is unused:
  show ¬(k + 200 = 2 ∨ k + 200 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7313:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵2̵0̵0̵ ̵∧̵ ̵k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7331:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7332:4: This simp argument is unused:
  show ¬(k + 300 = 2 ∨ k + 300 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7333:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7334:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵3̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, n̵o̵t̵_̵and_o̵r̵,̵ ̵an̵d̵_̵a̵ssoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:60: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:71: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:89: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:23: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:34: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:52: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8209:5: unused variable `hmn`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:8868:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 2) from by omega

Hint: Omit it from the simp argument list.
  simp [oldDedekindFiniteTypes, oldFiniteEquivRename, h0, h1, hlow, hhi, h̵s̵u̵b̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵0̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵2̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]̵h̲s̲u̲b̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:40: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:51: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:36: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:47: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:65: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [817/838] Replayed NF0Specker.AdaptersAndOrbit
warning: NF0Specker/AdaptersAndOrbit.lean:1632:19: unused variable `hCs`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/AdaptersAndOrbit.lean:1632:36: unused variable `hCE`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [831/838] Replayed NF0Specker.Run62
warning: NF0Specker/Run62.lean:191:5: unused variable `hSucc`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [833/838] Built NF0Specker.Run64 (1.4s)
warning: NF0Specker/Run64.lean:145:5: unused variable `hp`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/Run64.lean:145:22: unused variable `hq`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✖ [834/838] Building NF0Specker.Run65 (1.2s)
trace: .> LEAN_PATH=/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Cli/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/batteries/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Qq/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/aesop/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/proofwidgets/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/importGraph/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/LeanSearchClient/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/plausible/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/mathlib/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean /tmp/specker_toolchain/lean-4.24.0-linux/bin/lean /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/NF0Specker/Run65.lean -o /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/Run65.olean -i /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/Run65.ilean -c /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/Run65.c --setup /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/Run65.setup.json --json
warning: NF0Specker/Run65.lean:29:5: unused variable `hpX`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/Run65.lean:29:23: unused variable `hqX`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
error: NF0Specker/Run65.lean:368:44: Invalid field `no_empty`: The environment does not contain `NFMinusZero.PositiveModel.no_empty`
  M
has type
  PositiveModel V
error: NF0Specker/Run65.lean:424:27: Invalid field `no_empty`: The environment does not contain `NFMinusZero.PositiveModel.no_empty`
  M
has type
  PositiveModel V
error: Lean exited with code 1
Some required targets logged failures:
- NF0Specker.Run65
error: build failed


==> anc/Speck-Infinity-main/kernel_check_logs/build_attempt_21_main.log <==
⚠ [125/395] Replayed NF0Specker.FiniteCardinals
warning: NF0Specker/FiniteCardinals.lean:555:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singleton, all, iffF, imp, F.holds, IsSingleton, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:65: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1123:23: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [disj, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1130:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [iffF, holds_imp19, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:21: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19,
  ̵  ̵ ̵ ̵F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:30: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:41: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:50: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1156:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1157:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1158:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1168:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1169:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1170:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:49: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp,
  ̵  ̵ ̵ ̵F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper, NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp, F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:30: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:39: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:39: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:48: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:54: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_012, reverseProperFormula_sound,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign, kuratowski_sound_012, reverseProperFormula_sound,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:63: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:72: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:38: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign, kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2861:8: This simp argument is unused:
  IsFregeClass

Hint: Omit it from the simp argument list.
  simp [̵I̵s̵F̵r̵e̵g̵e̵C̵l̵a̵s̵s̵,̵ ̵a̵s̵s̵i̵g̵n̵,̵[̲a̲s̲s̲i̲g̲n̲,̲ ρ]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:36: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds,
  ̵  ̵ ̵ ̵injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds, injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3693:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityP0, holds_all, holds_imp, disj, F.holds,
  ̵  ̵ ̵ ̵cardinalLeAt_014_sound,
  ̲  ̲ ̲ ̲cardinalLeAt_140_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3701:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityBad0, F.holds, comparabilityP0_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3709:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveFregeClass0, IsFregeClass, holds_all, iffF, holds_imp, F.holds, bijectionB11_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3908:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [fregeSuccDeletionFormula, FregeSuccByDeletion, holds_all, holds_imp, iffF, F.holds, assign,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4343:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/FiniteCardinals.lean:4854:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4854:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds,
  ̵  ̵ ̵ ̵run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds, run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5066:21: This simp argument is unused:
  h'

Hint: Omit it from the simp argument list.
  simp [assign, h,̵ ̵h̵'̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5161:26: This simp argument is unused:
  stratifiedBadEnv

Hint: Omit it from the simp argument list.
  simp [assign,̵ ̵s̵t̵r̵a̵t̵i̵f̵i̵e̵d̵B̵a̵d̵E̵n̵v̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5179:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [816/838] Replayed NF0Specker.ExponentOrbit
warning: NF0Specker/ExponentOrbit.lean:399:19: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [or, holds, not_a̵nd̵_̵or̵,̵ ̵n̵o̵t_̵n̵o̵t̵, or_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:31: This simp argument is unused:
  not_not

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, n̵ot̵_̵n̵o̵t̵,̵ ̵o̵r_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:61: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:72: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, and_assoc,̵ ̵e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:86: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:511:2: Try `simp at hfalse` instead of `simpa using hfalse`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:527:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:27: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:38: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:56: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [rename, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:57: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: 'omega' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: NF0Specker/ExponentOrbit.lean:1269:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:24: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:35: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:53: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite, imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:49: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1441:18: This simp argument is unused:
  or_fits

Hint: Omit it from the simp argument list.
  simp [uscCode, singCode, ex_fits, iffF_fits, F̵o̵r̵m̵u̵l̵a̵.̵f̵i̵t̵s̵,̵ ̵o̵r̵_̵f̵i̵t̵s̵]̵F̲o̲r̲m̲u̲l̲a̲.̲f̲i̲t̲s̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:18: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:29: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:62: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:73: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:91: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:33: This simp argument is unused:
  not_imp_not

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds, Formula.holds, overwrite, ρ, n̵o̵t̵_̵i̵m̵p̵_̵n̵o̵t̵,̵ ̵and_assoc,
  ̲  ̲ ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:46: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:57: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲  ̲ ̲ ̲and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, n̵o̵t̵_̵a̵n̵d̵_̵o̵r̵,̵ ̵and_assoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds, closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:86: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:15: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:26: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:44: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2135:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2138:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2174:8: This simp argument is unused:
  show k + 20 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, relationGraphAssignment, overwrite, h0, h1, h20,
          show k + 20 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵ ̵≠̵ ̵1 from by omega, show k + 20 ≠ 2 from by omega, show k + 20 ≠ 3 from by omega,
          show k + 20 ≠ 4 from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2181:14: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: NF0Specker/ExponentOrbit.lean:2397:54: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:65: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:83: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲ e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds, graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3441:6: unused variable `A`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3532:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3689:21: This simp argument is unused:
  show k + 100 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵≠̵ ̵1 from by omega, show k + 100 ≠ 2 from by omega,
      show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3692:4: This simp argument is unused:
  show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0 from by omega, show k + 100 ≠ 1 from by omega, show k + 100 ≠ 2 from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3709:21: This simp argument is unused:
  show k + 200 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hhi, hsub, ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵≠̵ ̵0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
      show k + 200 ≠ 1 from by omega,
  ̵  ̵ ̵ ̵show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega,
      show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3712:4: This simp argument is unused:
  show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3713:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3731:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵0̵ ̵∨̵ ̵k + 300 =̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵≠ 2 from by omega, show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3733:4: This simp argument is unused:
  show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3734:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3735:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3755:4: This simp argument is unused:
  show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬̵(̵k + 400 =̵ ̵0̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵≠ 2 from by omega,
      show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3757:4: This simp argument is unused:
  show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3758:4: This simp argument is unused:
  show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(1̵0̵2 ̵≤̵ ̵k̵ ̵+̵ ̵4̵00̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵20̵0̵)̵ f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3759:4: This simp argument is unused:
  show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵300̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3760:4: This simp argument is unused:
  show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵4̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3949:24: unused variable `hW`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3982:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:4860:5: unused variable `hnonempty`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5322:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5323:5: unused variable `hP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5324:5: unused variable `hm`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6464:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:6578:5: unused variable `hrefl`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6918:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, graphAt54_correct,
  ̵  ̵ ̵ ̵Formula.holds,
  ̲  ̲ ̲ ̲overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7292:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7293:4: This simp argument is unused:
  show ¬(k + 100 = 2 ∨ k + 100 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲1̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7311:4: This simp argument is unused:
  show ¬(k + 200 = 0 ∨ k + 200 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7312:4: This simp argument is unused:
  show ¬(k + 200 = 2 ∨ k + 200 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7313:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵2̵0̵0̵ ̵∧̵ ̵k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7331:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7332:4: This simp argument is unused:
  show ¬(k + 300 = 2 ∨ k + 300 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7333:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7334:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵3̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, n̵o̵t̵_̵and_o̵r̵,̵ ̵an̵d̵_̵a̵ssoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:60: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:71: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:89: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:23: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:34: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:52: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8209:5: unused variable `hmn`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:8868:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 2) from by omega

Hint: Omit it from the simp argument list.
  simp [oldDedekindFiniteTypes, oldFiniteEquivRename, h0, h1, hlow, hhi, h̵s̵u̵b̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵0̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵2̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]̵h̲s̲u̲b̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:40: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:51: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:36: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:47: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:65: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [817/838] Replayed NF0Specker.AdaptersAndOrbit
warning: NF0Specker/AdaptersAndOrbit.lean:1632:19: unused variable `hCs`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/AdaptersAndOrbit.lean:1632:36: unused variable `hCE`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [831/838] Replayed NF0Specker.Run62
warning: NF0Specker/Run62.lean:191:5: unused variable `hSucc`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [833/838] Replayed NF0Specker.Run64
warning: NF0Specker/Run64.lean:145:5: unused variable `hp`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/Run64.lean:145:22: unused variable `hq`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [834/838] Built NF0Specker.Run65 (1.4s)
warning: NF0Specker/Run65.lean:29:5: unused variable `hpX`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/Run65.lean:29:23: unused variable `hqX`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [835/838] Built NF0Specker.Run66 (1.2s)
✖ [836/838] Building NF0Specker.Run67 (1.6s)
trace: .> LEAN_PATH=/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Cli/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/batteries/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Qq/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/aesop/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/proofwidgets/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/importGraph/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/LeanSearchClient/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/plausible/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/mathlib/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean /tmp/specker_toolchain/lean-4.24.0-linux/bin/lean /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/NF0Specker/Run67.lean -o /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/Run67.olean -i /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/Run67.ilean -c /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/Run67.c --setup /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/Run67.setup.json --json
warning: NF0Specker/Run67.lean:65:4: This simp argument is unused:
  hne0

Hint: Omit it from the simp argument list.
  simp [run67EquinumerosityRename, h0, h1, run67EvenTypes,
  ̵  ̵ ̵ ̵hne0̵,̵ ̵h̵n̵e̵1, hne2, hne3, hsub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/Run67.lean:65:16: This simp argument is unused:
  hne2

Hint: Omit it from the simp argument list.
  simp [run67EquinumerosityRename, h0, h1, run67EvenTypes,
  ̵  ̵ ̵ ̵hne0, hne1, hne2̵,̵ ̵h̵n̵e̵3, hsub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
error: NF0Specker/Run67.lean:116:61: unsolved goals
V : Type u_1
M : PositiveModel V
ρ : ℕ → V
⊢ (∃ x x_1,
      ((∀ (z : V), M.mem z (ρ 0) ↔ M.mem z x ∨ M.mem z x_1) ∧ ∀ (z : V), M.mem z x → ¬M.mem z x_1) ∧
        ∃ G, M.BijectionGraph G x x_1) ↔
    ∃ X Y,
      (∀ (z : V), M.mem z (ρ 0) ↔ M.mem z X ∨ M.mem z Y) ∧
        (∀ (z : V), M.mem z X → ¬M.mem z Y) ∧ ∃ x, M.BijectionGraph x X Y
warning: NF0Specker/Run67.lean:165:4: This simp argument is unused:
  hne0

Hint: Omit it from the simp argument list.
  simp [run67EvenArgumentRename, hk, run67FlipTypes,
  ̵  ̵ ̵ ̵hne0̵,̵ ̵h̵n̵e̵1, hne2, hne3, hge, hsub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
error: Lean exited with code 1
Some required targets logged failures:
- NF0Specker.Run67
error: build failed


==> anc/Speck-Infinity-main/kernel_check_logs/build_attempt_22_main.log <==
⚠ [125/420] Replayed NF0Specker.FiniteCardinals
warning: NF0Specker/FiniteCardinals.lean:555:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singleton, all, iffF, imp, F.holds, IsSingleton, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:65: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1123:23: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [disj, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1130:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [iffF, holds_imp19, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:21: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19,
  ̵  ̵ ̵ ̵F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:30: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:41: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:50: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1156:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1157:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1158:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1168:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1169:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1170:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:49: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp,
  ̵  ̵ ̵ ̵F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper, NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp, F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:30: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:39: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:39: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:48: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:54: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_012, reverseProperFormula_sound,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign, kuratowski_sound_012, reverseProperFormula_sound,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:63: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:72: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:38: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign, kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2861:8: This simp argument is unused:
  IsFregeClass

Hint: Omit it from the simp argument list.
  simp [̵I̵s̵F̵r̵e̵g̵e̵C̵l̵a̵s̵s̵,̵ ̵a̵s̵s̵i̵g̵n̵,̵[̲a̲s̲s̲i̲g̲n̲,̲ ρ]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:36: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds,
  ̵  ̵ ̵ ̵injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds, injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3693:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityP0, holds_all, holds_imp, disj, F.holds,
  ̵  ̵ ̵ ̵cardinalLeAt_014_sound,
  ̲  ̲ ̲ ̲cardinalLeAt_140_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3701:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityBad0, F.holds, comparabilityP0_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3709:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveFregeClass0, IsFregeClass, holds_all, iffF, holds_imp, F.holds, bijectionB11_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3908:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [fregeSuccDeletionFormula, FregeSuccByDeletion, holds_all, holds_imp, iffF, F.holds, assign,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4343:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/FiniteCardinals.lean:4854:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4854:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds,
  ̵  ̵ ̵ ̵run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds, run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5066:21: This simp argument is unused:
  h'

Hint: Omit it from the simp argument list.
  simp [assign, h,̵ ̵h̵'̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5161:26: This simp argument is unused:
  stratifiedBadEnv

Hint: Omit it from the simp argument list.
  simp [assign,̵ ̵s̵t̵r̵a̵t̵i̵f̵i̵e̵d̵B̵a̵d̵E̵n̵v̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5179:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [816/838] Replayed NF0Specker.ExponentOrbit
warning: NF0Specker/ExponentOrbit.lean:399:19: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [or, holds, not_a̵nd̵_̵or̵,̵ ̵n̵o̵t_̵n̵o̵t̵, or_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:31: This simp argument is unused:
  not_not

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, n̵ot̵_̵n̵o̵t̵,̵ ̵o̵r_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:61: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:72: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, and_assoc,̵ ̵e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:86: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:511:2: Try `simp at hfalse` instead of `simpa using hfalse`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:527:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:27: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:38: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:56: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [rename, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:57: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: 'omega' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: NF0Specker/ExponentOrbit.lean:1269:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:24: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:35: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:53: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite, imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:49: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1441:18: This simp argument is unused:
  or_fits

Hint: Omit it from the simp argument list.
  simp [uscCode, singCode, ex_fits, iffF_fits, F̵o̵r̵m̵u̵l̵a̵.̵f̵i̵t̵s̵,̵ ̵o̵r̵_̵f̵i̵t̵s̵]̵F̲o̲r̲m̲u̲l̲a̲.̲f̲i̲t̲s̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:18: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:29: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:62: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:73: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:91: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:33: This simp argument is unused:
  not_imp_not

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds, Formula.holds, overwrite, ρ, n̵o̵t̵_̵i̵m̵p̵_̵n̵o̵t̵,̵ ̵and_assoc,
  ̲  ̲ ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:46: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:57: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲  ̲ ̲ ̲and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, n̵o̵t̵_̵a̵n̵d̵_̵o̵r̵,̵ ̵and_assoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds, closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:86: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:15: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:26: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:44: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2135:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2138:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2174:8: This simp argument is unused:
  show k + 20 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, relationGraphAssignment, overwrite, h0, h1, h20,
          show k + 20 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵ ̵≠̵ ̵1 from by omega, show k + 20 ≠ 2 from by omega, show k + 20 ≠ 3 from by omega,
          show k + 20 ≠ 4 from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2181:14: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: NF0Specker/ExponentOrbit.lean:2397:54: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:65: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:83: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲ e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds, graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3441:6: unused variable `A`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3532:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3689:21: This simp argument is unused:
  show k + 100 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵≠̵ ̵1 from by omega, show k + 100 ≠ 2 from by omega,
      show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3692:4: This simp argument is unused:
  show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0 from by omega, show k + 100 ≠ 1 from by omega, show k + 100 ≠ 2 from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3709:21: This simp argument is unused:
  show k + 200 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hhi, hsub, ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵≠̵ ̵0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
      show k + 200 ≠ 1 from by omega,
  ̵  ̵ ̵ ̵show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega,
      show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3712:4: This simp argument is unused:
  show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3713:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3731:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵0̵ ̵∨̵ ̵k + 300 =̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵≠ 2 from by omega, show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3733:4: This simp argument is unused:
  show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3734:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3735:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3755:4: This simp argument is unused:
  show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬̵(̵k + 400 =̵ ̵0̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵≠ 2 from by omega,
      show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3757:4: This simp argument is unused:
  show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3758:4: This simp argument is unused:
  show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(1̵0̵2 ̵≤̵ ̵k̵ ̵+̵ ̵4̵00̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵20̵0̵)̵ f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3759:4: This simp argument is unused:
  show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵300̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3760:4: This simp argument is unused:
  show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵4̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3949:24: unused variable `hW`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3982:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:4860:5: unused variable `hnonempty`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5322:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5323:5: unused variable `hP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5324:5: unused variable `hm`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6464:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:6578:5: unused variable `hrefl`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6918:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, graphAt54_correct,
  ̵  ̵ ̵ ̵Formula.holds,
  ̲  ̲ ̲ ̲overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7292:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7293:4: This simp argument is unused:
  show ¬(k + 100 = 2 ∨ k + 100 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲1̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7311:4: This simp argument is unused:
  show ¬(k + 200 = 0 ∨ k + 200 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7312:4: This simp argument is unused:
  show ¬(k + 200 = 2 ∨ k + 200 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7313:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵2̵0̵0̵ ̵∧̵ ̵k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7331:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7332:4: This simp argument is unused:
  show ¬(k + 300 = 2 ∨ k + 300 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7333:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7334:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵3̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, n̵o̵t̵_̵and_o̵r̵,̵ ̵an̵d̵_̵a̵ssoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:60: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:71: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:89: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:23: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:34: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:52: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8209:5: unused variable `hmn`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:8868:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 2) from by omega

Hint: Omit it from the simp argument list.
  simp [oldDedekindFiniteTypes, oldFiniteEquivRename, h0, h1, hlow, hhi, h̵s̵u̵b̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵0̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵2̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]̵h̲s̲u̲b̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:40: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:51: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:36: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:47: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:65: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [817/838] Replayed NF0Specker.AdaptersAndOrbit
warning: NF0Specker/AdaptersAndOrbit.lean:1632:19: unused variable `hCs`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/AdaptersAndOrbit.lean:1632:36: unused variable `hCE`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [831/838] Replayed NF0Specker.Run62
warning: NF0Specker/Run62.lean:191:5: unused variable `hSucc`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [833/838] Replayed NF0Specker.Run64
warning: NF0Specker/Run64.lean:145:5: unused variable `hp`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/Run64.lean:145:22: unused variable `hq`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [834/838] Replayed NF0Specker.Run65
warning: NF0Specker/Run65.lean:29:5: unused variable `hpX`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/Run65.lean:29:23: unused variable `hqX`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [836/838] Built NF0Specker.Run67 (1.4s)
warning: NF0Specker/Run67.lean:65:4: This simp argument is unused:
  hne0

Hint: Omit it from the simp argument list.
  simp [run67EquinumerosityRename, h0, h1, run67EvenTypes,
  ̵  ̵ ̵ ̵hne0̵,̵ ̵h̵n̵e̵1, hne2, hne3, hsub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/Run67.lean:65:16: This simp argument is unused:
  hne2

Hint: Omit it from the simp argument list.
  simp [run67EquinumerosityRename, h0, h1, run67EvenTypes,
  ̵  ̵ ̵ ̵hne0, hne1, hne2̵,̵ ̵h̵n̵e̵3, hsub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/Run67.lean:165:4: This simp argument is unused:
  hne0

Hint: Omit it from the simp argument list.
  simp [run67EvenArgumentRename, hk, run67FlipTypes,
  ̵  ̵ ̵ ̵hne0̵,̵ ̵h̵n̵e̵1, hne2, hne3, hge, hsub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
✔ [837/838] Built NF0Specker.Run68 (1.1s)
✔ [838/838] Built NF0Specker.All (1.1s)
Build completed successfully (838 jobs).


==> anc/Speck-Infinity-main/kernel_check_logs/default_build.log <==
⚠ [125/350] Replayed NF0Specker.FiniteCardinals
warning: NF0Specker/FiniteCardinals.lean:555:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singleton, all, iffF, imp, F.holds, IsSingleton, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:65: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1123:23: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [disj, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1130:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [iffF, holds_imp19, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:21: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19,
  ̵  ̵ ̵ ̵F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:30: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:41: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:50: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1156:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1157:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1158:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1168:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1169:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1170:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:49: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp,
  ̵  ̵ ̵ ̵F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper, NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp, F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:30: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:39: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:39: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:48: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:54: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_012, reverseProperFormula_sound,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign, kuratowski_sound_012, reverseProperFormula_sound,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:63: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:72: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:38: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign, kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2861:8: This simp argument is unused:
  IsFregeClass

Hint: Omit it from the simp argument list.
  simp [̵I̵s̵F̵r̵e̵g̵e̵C̵l̵a̵s̵s̵,̵ ̵a̵s̵s̵i̵g̵n̵,̵[̲a̲s̲s̲i̲g̲n̲,̲ ρ]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:36: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds,
  ̵  ̵ ̵ ̵injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds, injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3693:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityP0, holds_all, holds_imp, disj, F.holds,
  ̵  ̵ ̵ ̵cardinalLeAt_014_sound,
  ̲  ̲ ̲ ̲cardinalLeAt_140_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3701:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityBad0, F.holds, comparabilityP0_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3709:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveFregeClass0, IsFregeClass, holds_all, iffF, holds_imp, F.holds, bijectionB11_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3908:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [fregeSuccDeletionFormula, FregeSuccByDeletion, holds_all, holds_imp, iffF, F.holds, assign,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4343:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/FiniteCardinals.lean:4854:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4854:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds,
  ̵  ̵ ̵ ̵run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds, run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5066:21: This simp argument is unused:
  h'

Hint: Omit it from the simp argument list.
  simp [assign, h,̵ ̵h̵'̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5161:26: This simp argument is unused:
  stratifiedBadEnv

Hint: Omit it from the simp argument list.
  simp [assign,̵ ̵s̵t̵r̵a̵t̵i̵f̵i̵e̵d̵B̵a̵d̵E̵n̵v̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5179:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [816/838] Replayed NF0Specker.ExponentOrbit
warning: NF0Specker/ExponentOrbit.lean:399:19: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [or, holds, not_a̵nd̵_̵or̵,̵ ̵n̵o̵t_̵n̵o̵t̵, or_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:31: This simp argument is unused:
  not_not

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, n̵ot̵_̵n̵o̵t̵,̵ ̵o̵r_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:61: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:72: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, and_assoc,̵ ̵e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:86: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:511:2: Try `simp at hfalse` instead of `simpa using hfalse`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:527:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:27: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:38: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:56: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [rename, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:57: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: 'omega' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: NF0Specker/ExponentOrbit.lean:1269:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:24: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:35: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:53: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite, imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:49: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1441:18: This simp argument is unused:
  or_fits

Hint: Omit it from the simp argument list.
  simp [uscCode, singCode, ex_fits, iffF_fits, F̵o̵r̵m̵u̵l̵a̵.̵f̵i̵t̵s̵,̵ ̵o̵r̵_̵f̵i̵t̵s̵]̵F̲o̲r̲m̲u̲l̲a̲.̲f̲i̲t̲s̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:18: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:29: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:62: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:73: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:91: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:33: This simp argument is unused:
  not_imp_not

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds, Formula.holds, overwrite, ρ, n̵o̵t̵_̵i̵m̵p̵_̵n̵o̵t̵,̵ ̵and_assoc,
  ̲  ̲ ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:46: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:57: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲  ̲ ̲ ̲and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, n̵o̵t̵_̵a̵n̵d̵_̵o̵r̵,̵ ̵and_assoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds, closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:86: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:15: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:26: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:44: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2135:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2138:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2174:8: This simp argument is unused:
  show k + 20 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, relationGraphAssignment, overwrite, h0, h1, h20,
          show k + 20 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵ ̵≠̵ ̵1 from by omega, show k + 20 ≠ 2 from by omega, show k + 20 ≠ 3 from by omega,
          show k + 20 ≠ 4 from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2181:14: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: NF0Specker/ExponentOrbit.lean:2397:54: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:65: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:83: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲ e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds, graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3441:6: unused variable `A`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3532:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3689:21: This simp argument is unused:
  show k + 100 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵≠̵ ̵1 from by omega, show k + 100 ≠ 2 from by omega,
      show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3692:4: This simp argument is unused:
  show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0 from by omega, show k + 100 ≠ 1 from by omega, show k + 100 ≠ 2 from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3709:21: This simp argument is unused:
  show k + 200 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hhi, hsub, ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵≠̵ ̵0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
      show k + 200 ≠ 1 from by omega,
  ̵  ̵ ̵ ̵show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega,
      show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3712:4: This simp argument is unused:
  show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3713:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3731:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵0̵ ̵∨̵ ̵k + 300 =̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵≠ 2 from by omega, show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3733:4: This simp argument is unused:
  show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3734:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3735:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3755:4: This simp argument is unused:
  show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬̵(̵k + 400 =̵ ̵0̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵≠ 2 from by omega,
      show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3757:4: This simp argument is unused:
  show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3758:4: This simp argument is unused:
  show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(1̵0̵2 ̵≤̵ ̵k̵ ̵+̵ ̵4̵00̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵20̵0̵)̵ f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3759:4: This simp argument is unused:
  show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵300̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3760:4: This simp argument is unused:
  show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵4̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3949:24: unused variable `hW`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3982:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:4860:5: unused variable `hnonempty`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5322:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5323:5: unused variable `hP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5324:5: unused variable `hm`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6464:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:6578:5: unused variable `hrefl`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6918:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, graphAt54_correct,
  ̵  ̵ ̵ ̵Formula.holds,
  ̲  ̲ ̲ ̲overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7292:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7293:4: This simp argument is unused:
  show ¬(k + 100 = 2 ∨ k + 100 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲1̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7311:4: This simp argument is unused:
  show ¬(k + 200 = 0 ∨ k + 200 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7312:4: This simp argument is unused:
  show ¬(k + 200 = 2 ∨ k + 200 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7313:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵2̵0̵0̵ ̵∧̵ ̵k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7331:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7332:4: This simp argument is unused:
  show ¬(k + 300 = 2 ∨ k + 300 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7333:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7334:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵3̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, n̵o̵t̵_̵and_o̵r̵,̵ ̵an̵d̵_̵a̵ssoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:60: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:71: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:89: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:23: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:34: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:52: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8209:5: unused variable `hmn`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:8868:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 2) from by omega

Hint: Omit it from the simp argument list.
  simp [oldDedekindFiniteTypes, oldFiniteEquivRename, h0, h1, hlow, hhi, h̵s̵u̵b̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵0̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵2̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]̵h̲s̲u̲b̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:40: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:51: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:36: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:47: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:65: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [817/838] Replayed NF0Specker.AdaptersAndOrbit
warning: NF0Specker/AdaptersAndOrbit.lean:1632:19: unused variable `hCs`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/AdaptersAndOrbit.lean:1632:36: unused variable `hCE`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [831/838] Replayed NF0Specker.Run62
warning: NF0Specker/Run62.lean:191:5: unused variable `hSucc`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [833/838] Replayed NF0Specker.Run64
warning: NF0Specker/Run64.lean:145:5: unused variable `hp`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/Run64.lean:145:22: unused variable `hq`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [834/838] Replayed NF0Specker.Run65
warning: NF0Specker/Run65.lean:29:5: unused variable `hpX`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/Run65.lean:29:23: unused variable `hqX`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [836/838] Replayed NF0Specker.Run67
warning: NF0Specker/Run67.lean:65:4: This simp argument is unused:
  hne0

Hint: Omit it from the simp argument list.
  simp [run67EquinumerosityRename, h0, h1, run67EvenTypes,
  ̵  ̵ ̵ ̵hne0̵,̵ ̵h̵n̵e̵1, hne2, hne3, hsub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/Run67.lean:65:16: This simp argument is unused:
  hne2

Hint: Omit it from the simp argument list.
  simp [run67EquinumerosityRename, h0, h1, run67EvenTypes,
  ̵  ̵ ̵ ̵hne0, hne1, hne2̵,̵ ̵h̵n̵e̵3, hsub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/Run67.lean:165:4: This simp argument is unused:
  hne0

Hint: Omit it from the simp argument list.
  simp [run67EvenArgumentRename, hk, run67FlipTypes,
  ̵  ̵ ̵ ̵hne0̵,̵ ̵h̵n̵e̵1, hne2, hne3, hge, hsub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
Build completed successfully (838 jobs).


==> anc/Speck-Infinity-main/kernel_check_logs/final_appendix_build.log <==
⚠ [125/409] Replayed NF0Specker.FiniteCardinals
warning: NF0Specker/FiniteCardinals.lean:555:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singleton, all, iffF, imp, F.holds, IsSingleton, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:65: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1123:23: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [disj, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1130:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [iffF, holds_imp19, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:21: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19,
  ̵  ̵ ̵ ̵F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:30: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:41: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:50: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1156:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1157:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1158:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1168:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1169:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1170:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:49: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp,
  ̵  ̵ ̵ ̵F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper, NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp, F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:30: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:39: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:39: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:48: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:54: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_012, reverseProperFormula_sound,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign, kuratowski_sound_012, reverseProperFormula_sound,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:63: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:72: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:38: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign, kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2861:8: This simp argument is unused:
  IsFregeClass

Hint: Omit it from the simp argument list.
  simp [̵I̵s̵F̵r̵e̵g̵e̵C̵l̵a̵s̵s̵,̵ ̵a̵s̵s̵i̵g̵n̵,̵[̲a̲s̲s̲i̲g̲n̲,̲ ρ]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:36: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds,
  ̵  ̵ ̵ ̵injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds, injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3693:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityP0, holds_all, holds_imp, disj, F.holds,
  ̵  ̵ ̵ ̵cardinalLeAt_014_sound,
  ̲  ̲ ̲ ̲cardinalLeAt_140_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3701:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityBad0, F.holds, comparabilityP0_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3709:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveFregeClass0, IsFregeClass, holds_all, iffF, holds_imp, F.holds, bijectionB11_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3908:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [fregeSuccDeletionFormula, FregeSuccByDeletion, holds_all, holds_imp, iffF, F.holds, assign,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4343:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/FiniteCardinals.lean:4854:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4854:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds,
  ̵  ̵ ̵ ̵run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds, run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5066:21: This simp argument is unused:
  h'

Hint: Omit it from the simp argument list.
  simp [assign, h,̵ ̵h̵'̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5161:26: This simp argument is unused:
  stratifiedBadEnv

Hint: Omit it from the simp argument list.
  simp [assign,̵ ̵s̵t̵r̵a̵t̵i̵f̵i̵e̵d̵B̵a̵d̵E̵n̵v̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5179:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [816/841] Replayed NF0Specker.ExponentOrbit
warning: NF0Specker/ExponentOrbit.lean:399:19: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [or, holds, not_a̵nd̵_̵or̵,̵ ̵n̵o̵t_̵n̵o̵t̵, or_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:31: This simp argument is unused:
  not_not

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, n̵ot̵_̵n̵o̵t̵,̵ ̵o̵r_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:61: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:72: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, and_assoc,̵ ̵e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:86: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:511:2: Try `simp at hfalse` instead of `simpa using hfalse`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:527:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:27: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:38: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:56: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [rename, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:57: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: 'omega' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: NF0Specker/ExponentOrbit.lean:1269:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:24: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:35: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:53: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite, imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:49: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1441:18: This simp argument is unused:
  or_fits

Hint: Omit it from the simp argument list.
  simp [uscCode, singCode, ex_fits, iffF_fits, F̵o̵r̵m̵u̵l̵a̵.̵f̵i̵t̵s̵,̵ ̵o̵r̵_̵f̵i̵t̵s̵]̵F̲o̲r̲m̲u̲l̲a̲.̲f̲i̲t̲s̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:18: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:29: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:62: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:73: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:91: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:33: This simp argument is unused:
  not_imp_not

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds, Formula.holds, overwrite, ρ, n̵o̵t̵_̵i̵m̵p̵_̵n̵o̵t̵,̵ ̵and_assoc,
  ̲  ̲ ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:46: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:57: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲  ̲ ̲ ̲and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, n̵o̵t̵_̵a̵n̵d̵_̵o̵r̵,̵ ̵and_assoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds, closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:86: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:15: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:26: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:44: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2135:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2138:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2174:8: This simp argument is unused:
  show k + 20 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, relationGraphAssignment, overwrite, h0, h1, h20,
          show k + 20 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵ ̵≠̵ ̵1 from by omega, show k + 20 ≠ 2 from by omega, show k + 20 ≠ 3 from by omega,
          show k + 20 ≠ 4 from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2181:14: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: NF0Specker/ExponentOrbit.lean:2397:54: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:65: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:83: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲ e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds, graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3441:6: unused variable `A`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3532:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3689:21: This simp argument is unused:
  show k + 100 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵≠̵ ̵1 from by omega, show k + 100 ≠ 2 from by omega,
      show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3692:4: This simp argument is unused:
  show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0 from by omega, show k + 100 ≠ 1 from by omega, show k + 100 ≠ 2 from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3709:21: This simp argument is unused:
  show k + 200 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hhi, hsub, ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵≠̵ ̵0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
      show k + 200 ≠ 1 from by omega,
  ̵  ̵ ̵ ̵show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega,
      show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3712:4: This simp argument is unused:
  show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3713:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3731:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵0̵ ̵∨̵ ̵k + 300 =̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵≠ 2 from by omega, show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3733:4: This simp argument is unused:
  show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3734:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3735:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3755:4: This simp argument is unused:
  show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬̵(̵k + 400 =̵ ̵0̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵≠ 2 from by omega,
      show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3757:4: This simp argument is unused:
  show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3758:4: This simp argument is unused:
  show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(1̵0̵2 ̵≤̵ ̵k̵ ̵+̵ ̵4̵00̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵20̵0̵)̵ f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3759:4: This simp argument is unused:
  show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵300̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3760:4: This simp argument is unused:
  show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵4̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3949:24: unused variable `hW`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3982:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:4860:5: unused variable `hnonempty`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5322:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5323:5: unused variable `hP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5324:5: unused variable `hm`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6464:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:6578:5: unused variable `hrefl`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6918:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, graphAt54_correct,
  ̵  ̵ ̵ ̵Formula.holds,
  ̲  ̲ ̲ ̲overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7292:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7293:4: This simp argument is unused:
  show ¬(k + 100 = 2 ∨ k + 100 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲1̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7311:4: This simp argument is unused:
  show ¬(k + 200 = 0 ∨ k + 200 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7312:4: This simp argument is unused:
  show ¬(k + 200 = 2 ∨ k + 200 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7313:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵2̵0̵0̵ ̵∧̵ ̵k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7331:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7332:4: This simp argument is unused:
  show ¬(k + 300 = 2 ∨ k + 300 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7333:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7334:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵3̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, n̵o̵t̵_̵and_o̵r̵,̵ ̵an̵d̵_̵a̵ssoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:60: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:71: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:89: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:23: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:34: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:52: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8209:5: unused variable `hmn`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:8868:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 2) from by omega

Hint: Omit it from the simp argument list.
  simp [oldDedekindFiniteTypes, oldFiniteEquivRename, h0, h1, hlow, hhi, h̵s̵u̵b̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵0̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵2̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]̵h̲s̲u̲b̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:40: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:51: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:36: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:47: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:65: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [817/841] Replayed NF0Specker.AdaptersAndOrbit
warning: NF0Specker/AdaptersAndOrbit.lean:1632:19: unused variable `hCs`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/AdaptersAndOrbit.lean:1632:36: unused variable `hCE`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [831/841] Replayed NF0Specker.Run62
warning: NF0Specker/Run62.lean:191:5: unused variable `hSucc`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [833/841] Replayed NF0Specker.Run64
warning: NF0Specker/Run64.lean:145:5: unused variable `hp`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/Run64.lean:145:22: unused variable `hq`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [834/841] Replayed NF0Specker.Run65
warning: NF0Specker/Run65.lean:29:5: unused variable `hpX`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/Run65.lean:29:23: unused variable `hqX`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [836/841] Replayed NF0Specker.Run67
warning: NF0Specker/Run67.lean:65:4: This simp argument is unused:
  hne0

Hint: Omit it from the simp argument list.
  simp [run67EquinumerosityRename, h0, h1, run67EvenTypes,
  ̵  ̵ ̵ ̵hne0̵,̵ ̵h̵n̵e̵1, hne2, hne3, hsub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/Run67.lean:65:16: This simp argument is unused:
  hne2

Hint: Omit it from the simp argument list.
  simp [run67EquinumerosityRename, h0, h1, run67EvenTypes,
  ̵  ̵ ̵ ̵hne0, hne1, hne2̵,̵ ̵h̵n̵e̵3, hsub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/Run67.lean:165:4: This simp argument is unused:
  hne0

Hint: Omit it from the simp argument list.
  simp [run67EvenArgumentRename, hk, run67FlipTypes,
  ̵  ̵ ̵ ̵hne0̵,̵ ̵h̵n̵e̵1, hne2, hne3, hge, hsub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [840/841] Built NF0Specker.TarskiAppendix (24s)
warning: NF0Specker/TarskiAppendix.lean:2198:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [Formula.tarskiFiniteCode, Formula.oldSubsetCode,
  ̵  ̵ ̵ ̵Formula.holds, Formula.or, Formula.ex,
      PositiveModel.IsOldTarskiFinite, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_a̵n̵d̵_̵o̵r̵,̵ ̵n̵o̵t̵_̵forall]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/TarskiAppendix.lean:2315:5: unused variable `haP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [841/841] Built NF0Specker.AllWithTarski (909ms)
Build completed successfully (841 jobs).


==> anc/Speck-Infinity-main/kernel_check_logs/final_main_verification.log <==
Current branch: HEAD
Using cache (Azure) from origin: leanprover-community/mathlib4
No files to download
Decompressing 797 file(s)
Unpacked in 14 ms
Completed successfully!
⚠ [125/377] Replayed NF0Specker.FiniteCardinals
warning: NF0Specker/FiniteCardinals.lean:555:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singleton, all, iffF, imp, F.holds, IsSingleton, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:65: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1123:23: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [disj, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1130:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [iffF, holds_imp19, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:21: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19,
  ̵  ̵ ̵ ̵F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:30: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:41: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:50: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1156:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1157:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1158:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1168:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1169:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1170:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:49: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp,
  ̵  ̵ ̵ ̵F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper, NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp, F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:30: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:39: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:39: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:48: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:54: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_012, reverseProperFormula_sound,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign, kuratowski_sound_012, reverseProperFormula_sound,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:63: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:72: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:38: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign, kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2861:8: This simp argument is unused:
  IsFregeClass

Hint: Omit it from the simp argument list.
  simp [̵I̵s̵F̵r̵e̵g̵e̵C̵l̵a̵s̵s̵,̵ ̵a̵s̵s̵i̵g̵n̵,̵[̲a̲s̲s̲i̲g̲n̲,̲ ρ]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:36: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds,
  ̵  ̵ ̵ ̵injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds, injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3693:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityP0, holds_all, holds_imp, disj, F.holds,
  ̵  ̵ ̵ ̵cardinalLeAt_014_sound,
  ̲  ̲ ̲ ̲cardinalLeAt_140_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3701:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityBad0, F.holds, comparabilityP0_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3709:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveFregeClass0, IsFregeClass, holds_all, iffF, holds_imp, F.holds, bijectionB11_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3908:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [fregeSuccDeletionFormula, FregeSuccByDeletion, holds_all, holds_imp, iffF, F.holds, assign,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4343:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/FiniteCardinals.lean:4854:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4854:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds,
  ̵  ̵ ̵ ̵run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds, run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5066:21: This simp argument is unused:
  h'

Hint: Omit it from the simp argument list.
  simp [assign, h,̵ ̵h̵'̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5161:26: This simp argument is unused:
  stratifiedBadEnv

Hint: Omit it from the simp argument list.
  simp [assign,̵ ̵s̵t̵r̵a̵t̵i̵f̵i̵e̵d̵B̵a̵d̵E̵n̵v̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5179:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [816/838] Replayed NF0Specker.ExponentOrbit
warning: NF0Specker/ExponentOrbit.lean:399:19: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [or, holds, not_a̵nd̵_̵or̵,̵ ̵n̵o̵t_̵n̵o̵t̵, or_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:31: This simp argument is unused:
  not_not

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, n̵ot̵_̵n̵o̵t̵,̵ ̵o̵r_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:61: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:72: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, and_assoc,̵ ̵e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:86: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:511:2: Try `simp at hfalse` instead of `simpa using hfalse`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:527:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:27: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:38: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:56: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [rename, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:57: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: 'omega' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: NF0Specker/ExponentOrbit.lean:1269:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:24: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:35: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:53: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite, imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:49: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1441:18: This simp argument is unused:
  or_fits

Hint: Omit it from the simp argument list.
  simp [uscCode, singCode, ex_fits, iffF_fits, F̵o̵r̵m̵u̵l̵a̵.̵f̵i̵t̵s̵,̵ ̵o̵r̵_̵f̵i̵t̵s̵]̵F̲o̲r̲m̲u̲l̲a̲.̲f̲i̲t̲s̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:18: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:29: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:62: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:73: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:91: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:33: This simp argument is unused:
  not_imp_not

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds, Formula.holds, overwrite, ρ, n̵o̵t̵_̵i̵m̵p̵_̵n̵o̵t̵,̵ ̵and_assoc,
  ̲  ̲ ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:46: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:57: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲  ̲ ̲ ̲and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, n̵o̵t̵_̵a̵n̵d̵_̵o̵r̵,̵ ̵and_assoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds, closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:86: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:15: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:26: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:44: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2135:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2138:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2174:8: This simp argument is unused:
  show k + 20 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, relationGraphAssignment, overwrite, h0, h1, h20,
          show k + 20 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵ ̵≠̵ ̵1 from by omega, show k + 20 ≠ 2 from by omega, show k + 20 ≠ 3 from by omega,
          show k + 20 ≠ 4 from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2181:14: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: NF0Specker/ExponentOrbit.lean:2397:54: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:65: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:83: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲ e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds, graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3441:6: unused variable `A`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3532:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3689:21: This simp argument is unused:
  show k + 100 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵≠̵ ̵1 from by omega, show k + 100 ≠ 2 from by omega,
      show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3692:4: This simp argument is unused:
  show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0 from by omega, show k + 100 ≠ 1 from by omega, show k + 100 ≠ 2 from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3709:21: This simp argument is unused:
  show k + 200 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hhi, hsub, ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵≠̵ ̵0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
      show k + 200 ≠ 1 from by omega,
  ̵  ̵ ̵ ̵show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega,
      show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3712:4: This simp argument is unused:
  show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3713:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3731:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵0̵ ̵∨̵ ̵k + 300 =̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵≠ 2 from by omega, show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3733:4: This simp argument is unused:
  show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3734:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3735:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3755:4: This simp argument is unused:
  show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬̵(̵k + 400 =̵ ̵0̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵≠ 2 from by omega,
      show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3757:4: This simp argument is unused:
  show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3758:4: This simp argument is unused:
  show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(1̵0̵2 ̵≤̵ ̵k̵ ̵+̵ ̵4̵00̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵20̵0̵)̵ f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3759:4: This simp argument is unused:
  show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵300̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3760:4: This simp argument is unused:
  show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵4̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3949:24: unused variable `hW`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3982:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:4860:5: unused variable `hnonempty`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5322:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5323:5: unused variable `hP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5324:5: unused variable `hm`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6464:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:6578:5: unused variable `hrefl`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6918:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, graphAt54_correct,
  ̵  ̵ ̵ ̵Formula.holds,
  ̲  ̲ ̲ ̲overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7292:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7293:4: This simp argument is unused:
  show ¬(k + 100 = 2 ∨ k + 100 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲1̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7311:4: This simp argument is unused:
  show ¬(k + 200 = 0 ∨ k + 200 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7312:4: This simp argument is unused:
  show ¬(k + 200 = 2 ∨ k + 200 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7313:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵2̵0̵0̵ ̵∧̵ ̵k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7331:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7332:4: This simp argument is unused:
  show ¬(k + 300 = 2 ∨ k + 300 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7333:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7334:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵3̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, n̵o̵t̵_̵and_o̵r̵,̵ ̵an̵d̵_̵a̵ssoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:60: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:71: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:89: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:23: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:34: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:52: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8209:5: unused variable `hmn`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:8868:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 2) from by omega

Hint: Omit it from the simp argument list.
  simp [oldDedekindFiniteTypes, oldFiniteEquivRename, h0, h1, hlow, hhi, h̵s̵u̵b̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵0̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵2̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]̵h̲s̲u̲b̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:40: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:51: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:36: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:47: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:65: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [817/838] Replayed NF0Specker.AdaptersAndOrbit
warning: NF0Specker/AdaptersAndOrbit.lean:1632:19: unused variable `hCs`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/AdaptersAndOrbit.lean:1632:36: unused variable `hCE`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [831/838] Replayed NF0Specker.Run62
warning: NF0Specker/Run62.lean:191:5: unused variable `hSucc`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [833/838] Replayed NF0Specker.Run64
warning: NF0Specker/Run64.lean:145:5: unused variable `hp`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/Run64.lean:145:22: unused variable `hq`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [834/838] Replayed NF0Specker.Run65
warning: NF0Specker/Run65.lean:29:5: unused variable `hpX`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/Run65.lean:29:23: unused variable `hqX`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [836/838] Replayed NF0Specker.Run67
warning: NF0Specker/Run67.lean:65:4: This simp argument is unused:
  hne0

Hint: Omit it from the simp argument list.
  simp [run67EquinumerosityRename, h0, h1, run67EvenTypes,
  ̵  ̵ ̵ ̵hne0̵,̵ ̵h̵n̵e̵1, hne2, hne3, hsub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/Run67.lean:65:16: This simp argument is unused:
  hne2

Hint: Omit it from the simp argument list.
  simp [run67EquinumerosityRename, h0, h1, run67EvenTypes,
  ̵  ̵ ̵ ̵hne0, hne1, hne2̵,̵ ̵h̵n̵e̵3, hsub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/Run67.lean:165:4: This simp argument is unused:
  hne0

Hint: Omit it from the simp argument list.
  simp [run67EvenArgumentRename, hk, run67FlipTypes,
  ̵  ̵ ̵ ̵hne0̵,̵ ̵h̵n̵e̵1, hne2, hne3, hge, hsub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
Build completed successfully (838 jobs).
NF0Specker.Run17.PositiveModel.{u} (V : Type u) : Type u
NF0Specker.Run17.Finite.{u} {V : Type u} (mem : V → V → Prop) (A : V) : Prop
NF0Specker.Run68.all_finite_contradiction.{u_1} {V : Type u_1} (M : NF0Specker.Run17.PositiveModel V)
  (hAllFinite : ∀ (S : V), NF0Specker.Run17.Finite M.mem S) : False
NF0Specker.Run68.infinity.{u_1} {V : Type u_1} (M : NF0Specker.Run17.PositiveModel V) :
  ∃ S, ¬NF0Specker.Run17.Finite M.mem S
'NF0Specker.Run68.infinity' depends on axioms: [propext, Classical.choice, Quot.sound]
Axiom audit passed for NF0Specker.Run68.all_finite_contradiction: [propext, Quot.sound, Classical.choice]
Axiom audit passed for NF0Specker.Run68.infinity: [Classical.choice, propext, Quot.sound]
Axiom audit passed for NF0Specker.Run10.PositiveModel.endomap_surjective_of_all_finite: [Classical.choice,
 propext,
 Quot.sound]
Axiom audit passed for NF0Specker.Run10.PositiveModel.run35_all_positive_frege_comparable: [propext,
 Quot.sound,
 Classical.choice]
Axiom audit passed for NF0Specker.Run17.maximal_of_supportedNoNT: [Classical.choice, propext, Quot.sound]
Axiom audit passed for NFMinusZero.PositiveModel.run67_one_point_flip: [Classical.choice, propext, Quot.sound]
Axiom audit passed for NFMinusZero.PositiveModel.positiveExponentGraph_with_boundaries_exists: [Classical.choice,
 propext,
 Quot.sound]


==> anc/Speck-Infinity-main/kernel_check_logs/final_optional_appendix.log <==
⚠ [125/398] Replayed NF0Specker.FiniteCardinals
warning: NF0Specker/FiniteCardinals.lean:555:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singleton, all, iffF, imp, F.holds, IsSingleton, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:65: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1123:23: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [disj, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1130:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [iffF, holds_imp19, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:21: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19,
  ̵  ̵ ̵ ̵F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:30: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:41: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:50: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1156:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1157:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1158:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1168:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1169:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1170:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:49: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp,
  ̵  ̵ ̵ ̵F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper, NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp, F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:30: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:39: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:39: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:48: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:54: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_012, reverseProperFormula_sound,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign, kuratowski_sound_012, reverseProperFormula_sound,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:63: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:72: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:38: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign, kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2861:8: This simp argument is unused:
  IsFregeClass

Hint: Omit it from the simp argument list.
  simp [̵I̵s̵F̵r̵e̵g̵e̵C̵l̵a̵s̵s̵,̵ ̵a̵s̵s̵i̵g̵n̵,̵[̲a̲s̲s̲i̲g̲n̲,̲ ρ]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:36: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds,
  ̵  ̵ ̵ ̵injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds, injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3693:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityP0, holds_all, holds_imp, disj, F.holds,
  ̵  ̵ ̵ ̵cardinalLeAt_014_sound,
  ̲  ̲ ̲ ̲cardinalLeAt_140_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3701:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityBad0, F.holds, comparabilityP0_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3709:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveFregeClass0, IsFregeClass, holds_all, iffF, holds_imp, F.holds, bijectionB11_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3908:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [fregeSuccDeletionFormula, FregeSuccByDeletion, holds_all, holds_imp, iffF, F.holds, assign,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4343:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/FiniteCardinals.lean:4854:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4854:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds,
  ̵  ̵ ̵ ̵run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds, run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5066:21: This simp argument is unused:
  h'

Hint: Omit it from the simp argument list.
  simp [assign, h,̵ ̵h̵'̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5161:26: This simp argument is unused:
  stratifiedBadEnv

Hint: Omit it from the simp argument list.
  simp [assign,̵ ̵s̵t̵r̵a̵t̵i̵f̵i̵e̵d̵B̵a̵d̵E̵n̵v̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5179:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [816/840] Replayed NF0Specker.ExponentOrbit
warning: NF0Specker/ExponentOrbit.lean:399:19: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [or, holds, not_a̵nd̵_̵or̵,̵ ̵n̵o̵t_̵n̵o̵t̵, or_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:31: This simp argument is unused:
  not_not

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, n̵ot̵_̵n̵o̵t̵,̵ ̵o̵r_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:61: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:72: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, and_assoc,̵ ̵e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:86: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:511:2: Try `simp at hfalse` instead of `simpa using hfalse`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:527:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:27: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:38: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:56: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [rename, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:57: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: 'omega' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: NF0Specker/ExponentOrbit.lean:1269:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:24: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:35: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:53: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite, imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:49: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1441:18: This simp argument is unused:
  or_fits

Hint: Omit it from the simp argument list.
  simp [uscCode, singCode, ex_fits, iffF_fits, F̵o̵r̵m̵u̵l̵a̵.̵f̵i̵t̵s̵,̵ ̵o̵r̵_̵f̵i̵t̵s̵]̵F̲o̲r̲m̲u̲l̲a̲.̲f̲i̲t̲s̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:18: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:29: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:62: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:73: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:91: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:33: This simp argument is unused:
  not_imp_not

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds, Formula.holds, overwrite, ρ, n̵o̵t̵_̵i̵m̵p̵_̵n̵o̵t̵,̵ ̵and_assoc,
  ̲  ̲ ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:46: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:57: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲  ̲ ̲ ̲and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, n̵o̵t̵_̵a̵n̵d̵_̵o̵r̵,̵ ̵and_assoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds, closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:86: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:15: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:26: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:44: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2135:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2138:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2174:8: This simp argument is unused:
  show k + 20 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, relationGraphAssignment, overwrite, h0, h1, h20,
          show k + 20 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵ ̵≠̵ ̵1 from by omega, show k + 20 ≠ 2 from by omega, show k + 20 ≠ 3 from by omega,
          show k + 20 ≠ 4 from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2181:14: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: NF0Specker/ExponentOrbit.lean:2397:54: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:65: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:83: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲ e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds, graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3441:6: unused variable `A`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3532:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3689:21: This simp argument is unused:
  show k + 100 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵≠̵ ̵1 from by omega, show k + 100 ≠ 2 from by omega,
      show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3692:4: This simp argument is unused:
  show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0 from by omega, show k + 100 ≠ 1 from by omega, show k + 100 ≠ 2 from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3709:21: This simp argument is unused:
  show k + 200 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hhi, hsub, ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵≠̵ ̵0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
      show k + 200 ≠ 1 from by omega,
  ̵  ̵ ̵ ̵show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega,
      show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3712:4: This simp argument is unused:
  show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3713:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3731:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵0̵ ̵∨̵ ̵k + 300 =̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵≠ 2 from by omega, show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3733:4: This simp argument is unused:
  show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3734:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3735:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3755:4: This simp argument is unused:
  show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬̵(̵k + 400 =̵ ̵0̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵≠ 2 from by omega,
      show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3757:4: This simp argument is unused:
  show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3758:4: This simp argument is unused:
  show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(1̵0̵2 ̵≤̵ ̵k̵ ̵+̵ ̵4̵00̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵20̵0̵)̵ f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3759:4: This simp argument is unused:
  show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵300̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3760:4: This simp argument is unused:
  show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵4̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3949:24: unused variable `hW`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3982:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:4860:5: unused variable `hnonempty`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5322:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5323:5: unused variable `hP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5324:5: unused variable `hm`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6464:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:6578:5: unused variable `hrefl`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6918:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, graphAt54_correct,
  ̵  ̵ ̵ ̵Formula.holds,
  ̲  ̲ ̲ ̲overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7292:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7293:4: This simp argument is unused:
  show ¬(k + 100 = 2 ∨ k + 100 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲1̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7311:4: This simp argument is unused:
  show ¬(k + 200 = 0 ∨ k + 200 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7312:4: This simp argument is unused:
  show ¬(k + 200 = 2 ∨ k + 200 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7313:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵2̵0̵0̵ ̵∧̵ ̵k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7331:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7332:4: This simp argument is unused:
  show ¬(k + 300 = 2 ∨ k + 300 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7333:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7334:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵3̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, n̵o̵t̵_̵and_o̵r̵,̵ ̵an̵d̵_̵a̵ssoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:60: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:71: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:89: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:23: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:34: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:52: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8209:5: unused variable `hmn`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:8868:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 2) from by omega

Hint: Omit it from the simp argument list.
  simp [oldDedekindFiniteTypes, oldFiniteEquivRename, h0, h1, hlow, hhi, h̵s̵u̵b̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵0̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵2̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]̵h̲s̲u̲b̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:40: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:51: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:36: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:47: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:65: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [817/840] Replayed NF0Specker.AdaptersAndOrbit
warning: NF0Specker/AdaptersAndOrbit.lean:1632:19: unused variable `hCs`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/AdaptersAndOrbit.lean:1632:36: unused variable `hCE`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [831/840] Replayed NF0Specker.Run62
warning: NF0Specker/Run62.lean:191:5: unused variable `hSucc`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [833/840] Replayed NF0Specker.Run64
warning: NF0Specker/Run64.lean:145:5: unused variable `hp`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/Run64.lean:145:22: unused variable `hq`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [834/840] Replayed NF0Specker.Run65
warning: NF0Specker/Run65.lean:29:5: unused variable `hpX`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/Run65.lean:29:23: unused variable `hqX`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [836/840] Replayed NF0Specker.Run67
warning: NF0Specker/Run67.lean:65:4: This simp argument is unused:
  hne0

Hint: Omit it from the simp argument list.
  simp [run67EquinumerosityRename, h0, h1, run67EvenTypes,
  ̵  ̵ ̵ ̵hne0̵,̵ ̵h̵n̵e̵1, hne2, hne3, hsub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/Run67.lean:65:16: This simp argument is unused:
  hne2

Hint: Omit it from the simp argument list.
  simp [run67EquinumerosityRename, h0, h1, run67EvenTypes,
  ̵  ̵ ̵ ̵hne0, hne1, hne2̵,̵ ̵h̵n̵e̵3, hsub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/Run67.lean:165:4: This simp argument is unused:
  hne0

Hint: Omit it from the simp argument list.
  simp [run67EvenArgumentRename, hk, run67FlipTypes,
  ̵  ̵ ̵ ̵hne0̵,̵ ̵h̵n̵e̵1, hne2, hne3, hge, hsub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
✖ [839/840] Building NF0Specker.TarskiAppendix (27s)
trace: .> LEAN_PATH=/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Cli/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/batteries/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/Qq/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/aesop/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/proofwidgets/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/importGraph/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/LeanSearchClient/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/plausible/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/packages/mathlib/.lake/build/lib/lean:/workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean /tmp/specker_toolchain/lean-4.24.0-linux/bin/lean /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/NF0Specker/TarskiAppendix.lean -o /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/TarskiAppendix.olean -i /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/lib/lean/NF0Specker/TarskiAppendix.ilean -c /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/TarskiAppendix.c --setup /workspace/scratch/9689386774ab/specker_work/NF0_Specker_Runs01_to68_Modular_UNCOMPILED/.lake/build/ir/NF0Specker/TarskiAppendix.setup.json --json
error: NF0Specker/TarskiAppendix.lean:731:2: Tactic `decide` proved that the proposition
  fits twoSidedWOExpandedCodeTypes twoSidedWOExpandedCode
is false
error: NF0Specker/TarskiAppendix.lean:2202:2: Tactic `decide` proved that the proposition
  fits evenOldSetExpandedCodeTypes evenOldSetExpandedCode
is false
error: NF0Specker/TarskiAppendix.lean:2715:2: Tactic `decide` proved that the proposition
  fits oddOldSetExpandedCodeTypes oddOldSetExpandedCode
is false
warning: NF0Specker/TarskiAppendix.lean:3878:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [Formula.tarskiFiniteCode, Formula.oldSubsetCode,
  ̵  ̵ ̵ ̵Formula.holds, Formula.or, Formula.ex,
      PositiveModel.IsOldTarskiFinite, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_a̵n̵d̵_̵o̵r̵,̵ ̵n̵o̵t̵_̵forall]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/TarskiAppendix.lean:3995:5: unused variable `haP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
error: Lean exited with code 1
Some required targets logged failures:
- NF0Specker.TarskiAppendix
error: build failed


==> anc/Speck-Infinity-main/kernel_check_logs/fresh_equivalence_appendix_audit.log <==
NFMinusZero.Formula.twoSidedWOExpandedCode_correct.{u_1} {V : Type u_1} (M : NFMinusZero.PositiveModel V) (ρ : ℕ → V) :
  NFMinusZero.Formula.holds M.mem ρ NFMinusZero.Formula.twoSidedWOExpandedCode ↔ M.IsOldBiWOGraph (ρ 1) (ρ 2)
NFMinusZero.Formula.evenOldSetExpandedCode_correct.{u_1} {V : Type u_1} (M : NFMinusZero.PositiveModel V) (ρ : ℕ → V) :
  NFMinusZero.Formula.holds M.mem ρ NFMinusZero.Formula.evenOldSetExpandedCode ↔ M.IsOldEvenSet (ρ 1)
NFMinusZero.Formula.oddOldSetExpandedCode_correct.{u_1} {V : Type u_1} (M : NFMinusZero.PositiveModel V) (ρ : ℕ → V) :
  NFMinusZero.Formula.holds M.mem ρ NFMinusZero.Formula.oddOldSetExpandedCode ↔ M.IsOldOddSet (ρ 1)
NFMinusZero.PositiveModel.old_biWO_implies_tarskiFinite.{u_1} {V : Type u_1} (M : NFMinusZero.PositiveModel V)
  (hnonempty : ∀ (S : V), ∃ t, M.mem t S) (X : V) (h : M.IsOldBiWO X) : M.IsOldTarskiFinite X
NFMinusZero.PositiveModel.TarskiBiWOEquivalenceGoal.{u_1} {V : Type u_1} (M : NFMinusZero.PositiveModel V) : Prop
NFMinusZero.PositiveModel.tarskiFinite_to_biWO.{u_1} {V : Type u_1} (M : NFMinusZero.PositiveModel V)
  (hnonempty : ∀ (S : V), ∃ t, M.mem t S) (A : V) (hfin : M.IsOldTarskiFinite A) : M.IsOldBiWO A
NFMinusZero.PositiveModel.old_biWO_iff_tarskiFinite.{u_1} {V : Type u_1} (M : NFMinusZero.PositiveModel V)
  (hnonempty : ∀ (S : V), ∃ t, M.mem t S) (A : V) : M.IsOldBiWO A ↔ M.IsOldTarskiFinite A
NFMinusZero.PositiveModel.tarskiBiWOEquivalence.{u_1} {V : Type u_1} (M : NFMinusZero.PositiveModel V) :
  M.TarskiBiWOEquivalenceGoal
'NFMinusZero.PositiveModel.old_biWO_implies_tarskiFinite' depends on axioms: [propext, Classical.choice, Quot.sound]
'NFMinusZero.PositiveModel.tarskiFinite_to_biWO' depends on axioms: [propext, Classical.choice, Quot.sound]
'NFMinusZero.PositiveModel.tarskiBiWOEquivalence' depends on axioms: [propext, Classical.choice, Quot.sound]
Appendix axiom audit passed for all 208 declarations in [NF0Specker.TarskiCodes,
 NF0Specker.TarskiAppendix,
 NF0Specker.TarskiEquivalence]: [propext, Classical.choice, Quot.sound]


==> anc/Speck-Infinity-main/kernel_check_logs/fresh_equivalence_build.log <==
✔ [813/842] Built NF0Specker.Run03Abstract (730ms)
✔ [814/842] Built NF0Specker.Run04Standalone (769ms)
⚠ [815/842] Built NF0Specker.FiniteCardinals (12s)
warning: NF0Specker/FiniteCardinals.lean:555:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singleton, all, iffF, imp, F.holds, IsSingleton, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:65: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1123:23: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [disj, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1130:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [iffF, holds_imp19, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:21: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19,
  ̵  ̵ ̵ ̵F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:30: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:41: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:50: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1156:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1157:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1158:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1168:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1169:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1170:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:49: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp,
  ̵  ̵ ̵ ̵F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper, NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp, F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:30: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:39: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:39: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:48: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:54: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_012, reverseProperFormula_sound,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign, kuratowski_sound_012, reverseProperFormula_sound,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:63: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:72: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:38: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign, kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2861:8: This simp argument is unused:
  IsFregeClass

Hint: Omit it from the simp argument list.
  simp [̵I̵s̵F̵r̵e̵g̵e̵C̵l̵a̵s̵s̵,̵ ̵a̵s̵s̵i̵g̵n̵,̵[̲a̲s̲s̲i̲g̲n̲,̲ ρ]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:36: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds,
  ̵  ̵ ̵ ̵injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds, injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3693:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityP0, holds_all, holds_imp, disj, F.holds,
  ̵  ̵ ̵ ̵cardinalLeAt_014_sound,
  ̲  ̲ ̲ ̲cardinalLeAt_140_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3701:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityBad0, F.holds, comparabilityP0_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3709:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveFregeClass0, IsFregeClass, holds_all, iffF, holds_imp, F.holds, bijectionB11_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3908:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [fregeSuccDeletionFormula, FregeSuccByDeletion, holds_all, holds_imp, iffF, F.holds, assign,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4343:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/FiniteCardinals.lean:4854:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4854:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds,
  ̵  ̵ ̵ ̵run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds, run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5066:21: This simp argument is unused:
  h'

Hint: Omit it from the simp argument list.
  simp [assign, h,̵ ̵h̵'̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5161:26: This simp argument is unused:
  stratifiedBadEnv

Hint: Omit it from the simp argument list.
  simp [assign,̵ ̵s̵t̵r̵a̵t̵i̵f̵i̵e̵d̵B̵a̵d̵E̵n̵v̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5179:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [816/842] Built NF0Specker.ExponentOrbit (14s)
warning: NF0Specker/ExponentOrbit.lean:399:19: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [or, holds, not_a̵nd̵_̵or̵,̵ ̵n̵o̵t_̵n̵o̵t̵, or_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:31: This simp argument is unused:
  not_not

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, n̵ot̵_̵n̵o̵t̵,̵ ̵o̵r_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:61: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:72: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, and_assoc,̵ ̵e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:86: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:511:2: Try `simp at hfalse` instead of `simpa using hfalse`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:527:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:27: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:38: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:56: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [rename, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:57: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: 'omega' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: NF0Specker/ExponentOrbit.lean:1269:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:24: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:35: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:53: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite, imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:49: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1441:18: This simp argument is unused:
  or_fits

Hint: Omit it from the simp argument list.
  simp [uscCode, singCode, ex_fits, iffF_fits, F̵o̵r̵m̵u̵l̵a̵.̵f̵i̵t̵s̵,̵ ̵o̵r̵_̵f̵i̵t̵s̵]̵F̲o̲r̲m̲u̲l̲a̲.̲f̲i̲t̲s̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:18: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:29: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:62: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:73: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:91: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:33: This simp argument is unused:
  not_imp_not

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds, Formula.holds, overwrite, ρ, n̵o̵t̵_̵i̵m̵p̵_̵n̵o̵t̵,̵ ̵and_assoc,
  ̲  ̲ ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:46: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:57: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲  ̲ ̲ ̲and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, n̵o̵t̵_̵a̵n̵d̵_̵o̵r̵,̵ ̵and_assoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds, closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:86: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:15: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:26: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:44: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2135:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2138:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2174:8: This simp argument is unused:
  show k + 20 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, relationGraphAssignment, overwrite, h0, h1, h20,
          show k + 20 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵ ̵≠̵ ̵1 from by omega, show k + 20 ≠ 2 from by omega, show k + 20 ≠ 3 from by omega,
          show k + 20 ≠ 4 from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2181:14: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: NF0Specker/ExponentOrbit.lean:2397:54: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:65: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:83: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲ e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds, graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3441:6: unused variable `A`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3532:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3689:21: This simp argument is unused:
  show k + 100 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵≠̵ ̵1 from by omega, show k + 100 ≠ 2 from by omega,
      show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3692:4: This simp argument is unused:
  show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0 from by omega, show k + 100 ≠ 1 from by omega, show k + 100 ≠ 2 from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3709:21: This simp argument is unused:
  show k + 200 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hhi, hsub, ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵≠̵ ̵0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
      show k + 200 ≠ 1 from by omega,
  ̵  ̵ ̵ ̵show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega,
      show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3712:4: This simp argument is unused:
  show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3713:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3731:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵0̵ ̵∨̵ ̵k + 300 =̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵≠ 2 from by omega, show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3733:4: This simp argument is unused:
  show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3734:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3735:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3755:4: This simp argument is unused:
  show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬̵(̵k + 400 =̵ ̵0̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵≠ 2 from by omega,
      show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3757:4: This simp argument is unused:
  show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3758:4: This simp argument is unused:
  show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(1̵0̵2 ̵≤̵ ̵k̵ ̵+̵ ̵4̵00̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵20̵0̵)̵ f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3759:4: This simp argument is unused:
  show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵300̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3760:4: This simp argument is unused:
  show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵4̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3949:24: unused variable `hW`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3982:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:4860:5: unused variable `hnonempty`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5322:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5323:5: unused variable `hP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5324:5: unused variable `hm`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6464:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:6578:5: unused variable `hrefl`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6918:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, graphAt54_correct,
  ̵  ̵ ̵ ̵Formula.holds,
  ̲  ̲ ̲ ̲overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7292:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7293:4: This simp argument is unused:
  show ¬(k + 100 = 2 ∨ k + 100 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲1̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7311:4: This simp argument is unused:
  show ¬(k + 200 = 0 ∨ k + 200 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7312:4: This simp argument is unused:
  show ¬(k + 200 = 2 ∨ k + 200 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7313:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵2̵0̵0̵ ̵∧̵ ̵k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7331:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7332:4: This simp argument is unused:
  show ¬(k + 300 = 2 ∨ k + 300 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7333:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7334:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵3̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, n̵o̵t̵_̵and_o̵r̵,̵ ̵an̵d̵_̵a̵ssoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:60: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:71: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:89: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:23: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:34: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:52: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8209:5: unused variable `hmn`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:8868:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 2) from by omega

Hint: Omit it from the simp argument list.
  simp [oldDedekindFiniteTypes, oldFiniteEquivRename, h0, h1, hlow, hhi, h̵s̵u̵b̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵0̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵2̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]̵h̲s̲u̲b̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:40: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:51: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:36: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:47: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:65: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [817/842] Built NF0Specker.AdaptersAndOrbit (5.9s)
warning: NF0Specker/AdaptersAndOrbit.lean:1632:19: unused variable `hCs`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/AdaptersAndOrbit.lean:1632:36: unused variable `hCE`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [818/842] Built NF0Specker.Run49 (1.3s)
✔ [819/842] Built NF0Specker.Run50 (1.2s)
✔ [820/842] Built NF0Specker.TarskiCodes (2.1s)
✔ [821/842] Built NF0Specker.Run51 (1.2s)
✔ [822/842] Built NF0Specker.Run52 (1.2s)
✔ [823/842] Built NF0Specker.Run53 (1.3s)
✔ [824/842] Built NF0Specker.Run54 (1.2s)
✔ [825/842] Built NF0Specker.Run55 (1.7s)
✔ [826/842] Built NF0Specker.Run56 (1.2s)
✔ [827/842] Built NF0Specker.Run57 (3.3s)
✔ [828/842] Built NF0Specker.Run58 (1.3s)
✔ [829/842] Built NF0Specker.Run59 (1.2s)
✔ [830/842] Built NF0Specker.Run60 (1.3s)
✔ [831/842] Built NF0Specker.Run61 (1.3s)
⚠ [832/842] Built NF0Specker.Run62 (1.5s)
warning: NF0Specker/Run62.lean:191:5: unused variable `hSucc`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [833/842] Built NF0Specker.Run63 (1.2s)
⚠ [834/842] Built NF0Specker.Run64 (1.6s)
warning: NF0Specker/Run64.lean:145:5: unused variable `hp`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/Run64.lean:145:22: unused variable `hq`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [835/842] Built NF0Specker.Run65 (1.3s)
warning: NF0Specker/Run65.lean:29:5: unused variable `hpX`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/Run65.lean:29:23: unused variable `hqX`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [836/842] Built NF0Specker.Run66 (1.2s)
⚠ [837/842] Built NF0Specker.Run67 (1.7s)
warning: NF0Specker/Run67.lean:65:4: This simp argument is unused:
  hne0

Hint: Omit it from the simp argument list.
  simp [run67EquinumerosityRename, h0, h1, run67EvenTypes,
  ̵  ̵ ̵ ̵hne0̵,̵ ̵h̵n̵e̵1, hne2, hne3, hsub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/Run67.lean:65:16: This simp argument is unused:
  hne2

Hint: Omit it from the simp argument list.
  simp [run67EquinumerosityRename, h0, h1, run67EvenTypes,
  ̵  ̵ ̵ ̵hne0, hne1, hne2̵,̵ ̵h̵n̵e̵3, hsub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/Run67.lean:165:4: This simp argument is unused:
  hne0

Hint: Omit it from the simp argument list.
  simp [run67EvenArgumentRename, hk, run67FlipTypes,
  ̵  ̵ ̵ ̵hne0̵,̵ ̵h̵n̵e̵1, hne2, hne3, hge, hsub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
✔ [838/842] Built NF0Specker.Run68 (1.1s)
✔ [839/842] Built NF0Specker.All (1.1s)
⚠ [840/842] Built NF0Specker.TarskiAppendix (28s)
warning: NF0Specker/TarskiAppendix.lean:2199:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [Formula.tarskiFiniteCode, Formula.oldSubsetCode,
  ̵  ̵ ̵ ̵Formula.holds, Formula.or, Formula.ex,
      PositiveModel.IsOldTarskiFinite, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_a̵n̵d̵_̵o̵r̵,̵ ̵n̵o̵t̵_̵forall]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/TarskiAppendix.lean:2316:5: unused variable `haP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [841/842] Built NF0Specker.TarskiEquivalence (1.4s)
✔ [842/842] Built NF0Specker.AllWithTarski (954ms)
Build completed successfully (842 jobs).


==> anc/Speck-Infinity-main/kernel_check_logs/fresh_equivalence_main_audit.log <==
NF0Specker.Run17.PositiveModel.{u} (V : Type u) : Type u
NF0Specker.Run17.Finite.{u} {V : Type u} (mem : V → V → Prop) (A : V) : Prop
NF0Specker.Run68.all_finite_contradiction.{u_1} {V : Type u_1} (M : NF0Specker.Run17.PositiveModel V)
  (hAllFinite : ∀ (S : V), NF0Specker.Run17.Finite M.mem S) : False
NF0Specker.Run68.infinity.{u_1} {V : Type u_1} (M : NF0Specker.Run17.PositiveModel V) :
  ∃ S, ¬NF0Specker.Run17.Finite M.mem S
'NF0Specker.Run68.infinity' depends on axioms: [propext, Classical.choice, Quot.sound]
Axiom audit passed for NF0Specker.Run68.all_finite_contradiction: [propext, Quot.sound, Classical.choice]
Axiom audit passed for NF0Specker.Run68.infinity: [Classical.choice, propext, Quot.sound]
Axiom audit passed for NF0Specker.Run10.PositiveModel.endomap_surjective_of_all_finite: [Classical.choice,
 propext,
 Quot.sound]
Axiom audit passed for NF0Specker.Run10.PositiveModel.run35_all_positive_frege_comparable: [propext,
 Quot.sound,
 Classical.choice]
Axiom audit passed for NF0Specker.Run17.maximal_of_supportedNoNT: [Classical.choice, propext, Quot.sound]
Axiom audit passed for NFMinusZero.PositiveModel.run67_one_point_flip: [Classical.choice, propext, Quot.sound]
Axiom audit passed for NFMinusZero.PositiveModel.positiveExponentGraph_with_boundaries_exists: [Classical.choice,
 propext,
 Quot.sound]


==> anc/Speck-Infinity-main/kernel_check_logs/fresh_package_appendix_audit.log <==
NFMinusZero.Formula.twoSidedWOExpandedCode_correct.{u_1} {V : Type u_1} (M : NFMinusZero.PositiveModel V) (ρ : ℕ → V) :
  NFMinusZero.Formula.holds M.mem ρ NFMinusZero.Formula.twoSidedWOExpandedCode ↔ M.IsOldBiWOGraph (ρ 1) (ρ 2)
NFMinusZero.Formula.evenOldSetExpandedCode_correct.{u_1} {V : Type u_1} (M : NFMinusZero.PositiveModel V) (ρ : ℕ → V) :
  NFMinusZero.Formula.holds M.mem ρ NFMinusZero.Formula.evenOldSetExpandedCode ↔ M.IsOldEvenSet (ρ 1)
NFMinusZero.Formula.oddOldSetExpandedCode_correct.{u_1} {V : Type u_1} (M : NFMinusZero.PositiveModel V) (ρ : ℕ → V) :
  NFMinusZero.Formula.holds M.mem ρ NFMinusZero.Formula.oddOldSetExpandedCode ↔ M.IsOldOddSet (ρ 1)
NFMinusZero.PositiveModel.old_biWO_implies_tarskiFinite.{u_1} {V : Type u_1} (M : NFMinusZero.PositiveModel V)
  (hnonempty : ∀ (S : V), ∃ t, M.mem t S) (X : V) (h : M.IsOldBiWO X) : M.IsOldTarskiFinite X
NFMinusZero.PositiveModel.TarskiBiWOEquivalenceGoal.{u_1} {V : Type u_1} (M : NFMinusZero.PositiveModel V) : Prop
'NFMinusZero.PositiveModel.old_biWO_implies_tarskiFinite' depends on axioms: [propext, Classical.choice, Quot.sound]
Appendix axiom audit passed for all 167 declarations in [NF0Specker.TarskiCodes,
 NF0Specker.TarskiAppendix]: [propext, Classical.choice, Quot.sound]


==> anc/Speck-Infinity-main/kernel_check_logs/fresh_package_build.log <==
✔ [813/841] Built NF0Specker.Run03Abstract (906ms)
✔ [814/841] Built NF0Specker.Run04Standalone (816ms)
⚠ [815/841] Built NF0Specker.FiniteCardinals (13s)
warning: NF0Specker/FiniteCardinals.lean:555:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singleton, all, iffF, imp, F.holds, IsSingleton, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:65: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1123:23: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [disj, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1130:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [iffF, holds_imp19, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:21: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19,
  ̵  ̵ ̵ ̵F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:30: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:41: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:50: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1156:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1157:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1158:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1168:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1169:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1170:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:49: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp,
  ̵  ̵ ̵ ̵F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper, NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp, F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:30: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:39: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:39: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:48: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:54: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_012, reverseProperFormula_sound,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign, kuratowski_sound_012, reverseProperFormula_sound,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:63: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:72: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:38: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign, kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2861:8: This simp argument is unused:
  IsFregeClass

Hint: Omit it from the simp argument list.
  simp [̵I̵s̵F̵r̵e̵g̵e̵C̵l̵a̵s̵s̵,̵ ̵a̵s̵s̵i̵g̵n̵,̵[̲a̲s̲s̲i̲g̲n̲,̲ ρ]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:36: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds,
  ̵  ̵ ̵ ̵injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds, injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3693:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityP0, holds_all, holds_imp, disj, F.holds,
  ̵  ̵ ̵ ̵cardinalLeAt_014_sound,
  ̲  ̲ ̲ ̲cardinalLeAt_140_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3701:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityBad0, F.holds, comparabilityP0_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3709:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveFregeClass0, IsFregeClass, holds_all, iffF, holds_imp, F.holds, bijectionB11_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3908:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [fregeSuccDeletionFormula, FregeSuccByDeletion, holds_all, holds_imp, iffF, F.holds, assign,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4343:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/FiniteCardinals.lean:4854:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4854:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds,
  ̵  ̵ ̵ ̵run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds, run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5066:21: This simp argument is unused:
  h'

Hint: Omit it from the simp argument list.
  simp [assign, h,̵ ̵h̵'̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5161:26: This simp argument is unused:
  stratifiedBadEnv

Hint: Omit it from the simp argument list.
  simp [assign,̵ ̵s̵t̵r̵a̵t̵i̵f̵i̵e̵d̵B̵a̵d̵E̵n̵v̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5179:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [816/841] Built NF0Specker.ExponentOrbit (13s)
warning: NF0Specker/ExponentOrbit.lean:399:19: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [or, holds, not_a̵nd̵_̵or̵,̵ ̵n̵o̵t_̵n̵o̵t̵, or_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:31: This simp argument is unused:
  not_not

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, n̵ot̵_̵n̵o̵t̵,̵ ̵o̵r_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:61: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:72: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, and_assoc,̵ ̵e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:86: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:511:2: Try `simp at hfalse` instead of `simpa using hfalse`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:527:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:27: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:38: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:56: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [rename, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:57: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: 'omega' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: NF0Specker/ExponentOrbit.lean:1269:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:24: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:35: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:53: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite, imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:49: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1441:18: This simp argument is unused:
  or_fits

Hint: Omit it from the simp argument list.
  simp [uscCode, singCode, ex_fits, iffF_fits, F̵o̵r̵m̵u̵l̵a̵.̵f̵i̵t̵s̵,̵ ̵o̵r̵_̵f̵i̵t̵s̵]̵F̲o̲r̲m̲u̲l̲a̲.̲f̲i̲t̲s̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:18: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:29: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:62: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:73: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:91: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:33: This simp argument is unused:
  not_imp_not

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds, Formula.holds, overwrite, ρ, n̵o̵t̵_̵i̵m̵p̵_̵n̵o̵t̵,̵ ̵and_assoc,
  ̲  ̲ ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:46: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:57: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲  ̲ ̲ ̲and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, n̵o̵t̵_̵a̵n̵d̵_̵o̵r̵,̵ ̵and_assoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds, closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:86: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:15: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:26: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:44: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2135:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2138:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2174:8: This simp argument is unused:
  show k + 20 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, relationGraphAssignment, overwrite, h0, h1, h20,
          show k + 20 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵ ̵≠̵ ̵1 from by omega, show k + 20 ≠ 2 from by omega, show k + 20 ≠ 3 from by omega,
          show k + 20 ≠ 4 from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2181:14: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: NF0Specker/ExponentOrbit.lean:2397:54: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:65: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:83: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲ e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds, graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3441:6: unused variable `A`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3532:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3689:21: This simp argument is unused:
  show k + 100 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵≠̵ ̵1 from by omega, show k + 100 ≠ 2 from by omega,
      show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3692:4: This simp argument is unused:
  show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0 from by omega, show k + 100 ≠ 1 from by omega, show k + 100 ≠ 2 from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3709:21: This simp argument is unused:
  show k + 200 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hhi, hsub, ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵≠̵ ̵0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
      show k + 200 ≠ 1 from by omega,
  ̵  ̵ ̵ ̵show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega,
      show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3712:4: This simp argument is unused:
  show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3713:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3731:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵0̵ ̵∨̵ ̵k + 300 =̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵≠ 2 from by omega, show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3733:4: This simp argument is unused:
  show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3734:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3735:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3755:4: This simp argument is unused:
  show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬̵(̵k + 400 =̵ ̵0̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵≠ 2 from by omega,
      show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3757:4: This simp argument is unused:
  show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3758:4: This simp argument is unused:
  show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(1̵0̵2 ̵≤̵ ̵k̵ ̵+̵ ̵4̵00̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵20̵0̵)̵ f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3759:4: This simp argument is unused:
  show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵300̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3760:4: This simp argument is unused:
  show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵4̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3949:24: unused variable `hW`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3982:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:4860:5: unused variable `hnonempty`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5322:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5323:5: unused variable `hP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5324:5: unused variable `hm`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6464:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:6578:5: unused variable `hrefl`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6918:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, graphAt54_correct,
  ̵  ̵ ̵ ̵Formula.holds,
  ̲  ̲ ̲ ̲overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7292:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7293:4: This simp argument is unused:
  show ¬(k + 100 = 2 ∨ k + 100 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲1̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7311:4: This simp argument is unused:
  show ¬(k + 200 = 0 ∨ k + 200 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7312:4: This simp argument is unused:
  show ¬(k + 200 = 2 ∨ k + 200 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7313:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵2̵0̵0̵ ̵∧̵ ̵k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7331:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7332:4: This simp argument is unused:
  show ¬(k + 300 = 2 ∨ k + 300 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7333:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7334:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵3̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, n̵o̵t̵_̵and_o̵r̵,̵ ̵an̵d̵_̵a̵ssoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:60: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:71: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:89: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:23: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:34: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:52: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8209:5: unused variable `hmn`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:8868:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 2) from by omega

Hint: Omit it from the simp argument list.
  simp [oldDedekindFiniteTypes, oldFiniteEquivRename, h0, h1, hlow, hhi, h̵s̵u̵b̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵0̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵2̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]̵h̲s̲u̲b̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:40: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:51: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:36: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:47: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:65: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [817/841] Built NF0Specker.AdaptersAndOrbit (5.5s)
warning: NF0Specker/AdaptersAndOrbit.lean:1632:19: unused variable `hCs`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/AdaptersAndOrbit.lean:1632:36: unused variable `hCE`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [818/841] Built NF0Specker.Run49 (1.2s)
✔ [819/841] Built NF0Specker.Run50 (1.0s)
✔ [820/841] Built NF0Specker.TarskiCodes (1.9s)
✔ [821/841] Built NF0Specker.Run51 (1.2s)
✔ [822/841] Built NF0Specker.Run52 (1.1s)
✔ [823/841] Built NF0Specker.Run53 (1.2s)
✔ [824/841] Built NF0Specker.Run54 (1.2s)
✔ [825/841] Built NF0Specker.Run55 (1.5s)
✔ [826/841] Built NF0Specker.Run56 (1.2s)
✔ [827/841] Built NF0Specker.Run57 (3.4s)
✔ [828/841] Built NF0Specker.Run58 (1.1s)
✔ [829/841] Built NF0Specker.Run59 (1.1s)
✔ [830/841] Built NF0Specker.Run60 (1.2s)
✔ [831/841] Built NF0Specker.Run61 (1.2s)
⚠ [832/841] Built NF0Specker.Run62 (1.4s)
warning: NF0Specker/Run62.lean:191:5: unused variable `hSucc`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [833/841] Built NF0Specker.Run63 (1.1s)
⚠ [834/841] Built NF0Specker.Run64 (1.5s)
warning: NF0Specker/Run64.lean:145:5: unused variable `hp`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/Run64.lean:145:22: unused variable `hq`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [835/841] Built NF0Specker.Run65 (1.2s)
warning: NF0Specker/Run65.lean:29:5: unused variable `hpX`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/Run65.lean:29:23: unused variable `hqX`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [836/841] Built NF0Specker.Run66 (1.2s)
⚠ [837/841] Built NF0Specker.Run67 (1.5s)
warning: NF0Specker/Run67.lean:65:4: This simp argument is unused:
  hne0

Hint: Omit it from the simp argument list.
  simp [run67EquinumerosityRename, h0, h1, run67EvenTypes,
  ̵  ̵ ̵ ̵hne0̵,̵ ̵h̵n̵e̵1, hne2, hne3, hsub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/Run67.lean:65:16: This simp argument is unused:
  hne2

Hint: Omit it from the simp argument list.
  simp [run67EquinumerosityRename, h0, h1, run67EvenTypes,
  ̵  ̵ ̵ ̵hne0, hne1, hne2̵,̵ ̵h̵n̵e̵3, hsub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/Run67.lean:165:4: This simp argument is unused:
  hne0

Hint: Omit it from the simp argument list.
  simp [run67EvenArgumentRename, hk, run67FlipTypes,
  ̵  ̵ ̵ ̵hne0̵,̵ ̵h̵n̵e̵1, hne2, hne3, hge, hsub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
✔ [838/841] Built NF0Specker.Run68 (1.3s)
✔ [839/841] Built NF0Specker.All (1.0s)
⚠ [840/841] Built NF0Specker.TarskiAppendix (27s)
warning: NF0Specker/TarskiAppendix.lean:2198:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [Formula.tarskiFiniteCode, Formula.oldSubsetCode,
  ̵  ̵ ̵ ̵Formula.holds, Formula.or, Formula.ex,
      PositiveModel.IsOldTarskiFinite, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_a̵n̵d̵_̵o̵r̵,̵ ̵n̵o̵t̵_̵forall]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/TarskiAppendix.lean:2315:5: unused variable `haP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [841/841] Built NF0Specker.AllWithTarski (1.1s)
Build completed successfully (841 jobs).


==> anc/Speck-Infinity-main/kernel_check_logs/fresh_package_main_audit.log <==
NF0Specker.Run17.PositiveModel.{u} (V : Type u) : Type u
NF0Specker.Run17.Finite.{u} {V : Type u} (mem : V → V → Prop) (A : V) : Prop
NF0Specker.Run68.all_finite_contradiction.{u_1} {V : Type u_1} (M : NF0Specker.Run17.PositiveModel V)
  (hAllFinite : ∀ (S : V), NF0Specker.Run17.Finite M.mem S) : False
NF0Specker.Run68.infinity.{u_1} {V : Type u_1} (M : NF0Specker.Run17.PositiveModel V) :
  ∃ S, ¬NF0Specker.Run17.Finite M.mem S
'NF0Specker.Run68.infinity' depends on axioms: [propext, Classical.choice, Quot.sound]
Axiom audit passed for NF0Specker.Run68.all_finite_contradiction: [propext, Quot.sound, Classical.choice]
Axiom audit passed for NF0Specker.Run68.infinity: [Classical.choice, propext, Quot.sound]
Axiom audit passed for NF0Specker.Run10.PositiveModel.endomap_surjective_of_all_finite: [Classical.choice,
 propext,
 Quot.sound]
Axiom audit passed for NF0Specker.Run10.PositiveModel.run35_all_positive_frege_comparable: [propext,
 Quot.sound,
 Classical.choice]
Axiom audit passed for NF0Specker.Run17.maximal_of_supportedNoNT: [Classical.choice, propext, Quot.sound]
Axiom audit passed for NFMinusZero.PositiveModel.run67_one_point_flip: [Classical.choice, propext, Quot.sound]
Axiom audit passed for NFMinusZero.PositiveModel.positiveExponentGraph_with_boundaries_exists: [Classical.choice,
 propext,
 Quot.sound]


==> anc/Speck-Infinity-main/kernel_check_logs/infinity_axiom_audit.log <==
NF0Specker.Run17.PositiveModel.{u} (V : Type u) : Type u
NF0Specker.Run17.Finite.{u} {V : Type u} (mem : V → V → Prop) (A : V) : Prop
NF0Specker.Run68.all_finite_contradiction.{u_1} {V : Type u_1} (M : NF0Specker.Run17.PositiveModel V)
  (hAllFinite : ∀ (S : V), NF0Specker.Run17.Finite M.mem S) : False
NF0Specker.Run68.infinity.{u_1} {V : Type u_1} (M : NF0Specker.Run17.PositiveModel V) :
  ∃ S, ¬NF0Specker.Run17.Finite M.mem S
'NF0Specker.Run68.infinity' depends on axioms: [propext, Classical.choice, Quot.sound]
Axiom audit passed for NF0Specker.Run68.all_finite_contradiction: [propext, Quot.sound, Classical.choice]
Axiom audit passed for NF0Specker.Run68.infinity: [Classical.choice, propext, Quot.sound]


==> anc/Speck-Infinity-main/kernel_check_logs/lake_update.log <==
info: nf0_specker: no previous manifest, creating one from scratch
info: leanprover-community/mathlib: cloning https://github.com/leanprover-community/mathlib4
info: leanprover-community/mathlib: checking out revision 'f897ebcf72cd16f89ab4577d0c826cd14afaafc7'
info: toolchain not updated; already up-to-date
info: plausible: cloning https://github.com/leanprover-community/plausible


==> anc/Speck-Infinity-main/kernel_check_logs/lake_update_current.log <==
info: nf0_specker: no previous manifest, creating one from scratch
info: toolchain not updated; already up-to-date
info: plausible: cloning https://github.com/leanprover-community/plausible
info: plausible: checking out revision 'dfd06ebfe8d0e8fa7faba9cb5e5a2e74e7bd2805'
info: LeanSearchClient: cloning https://github.com/leanprover-community/LeanSearchClient
info: LeanSearchClient: checking out revision '99657ad92e23804e279f77ea6dbdeebaa1317b98'
info: importGraph: cloning https://github.com/leanprover-community/import-graph
info: importGraph: checking out revision 'd768126816be17600904726ca7976b185786e6b9'
info: proofwidgets: cloning https://github.com/leanprover-community/ProofWidgets4
info: proofwidgets: checking out revision '556caed0eadb7901e068131d1be208dd907d07a2'
info: aesop: cloning https://github.com/leanprover-community/aesop
info: aesop: checking out revision '725ac8cd67acd70a7beaf47c3725e23484c1ef50'
info: Qq: cloning https://github.com/leanprover-community/quote4
info: Qq: checking out revision 'dea6a3361fa36d5a13f87333dc506ada582e025c'
info: batteries: cloning https://github.com/leanprover-community/batteries
info: batteries: checking out revision '8da40b72fece29b7d3fe3d768bac4c8910ce9bee'
info: Cli: cloning https://github.com/leanprover/lean4-cli
info: Cli: checking out revision '91c18fa62838ad0ab7384c03c9684d99d306e1da'
info: mathlib: running post-update hooks


==> anc/Speck-Infinity-main/kernel_check_logs/legacy_appendix_obstructions.log <==
'NF0Specker.AppendixObstructions.twoSidedWOExpandedCode_not_stratified' depends on axioms: [propext, Quot.sound]
'NF0Specker.AppendixObstructions.evenOldSetExpandedCode_not_stratified' depends on axioms: [propext, Quot.sound]


==> anc/Speck-Infinity-main/kernel_check_logs/mathlib_cache.log <==
✔ [3/21] Built Cache.Lean (353ms)
✔ [4/21] Built Cache.Lean:c.o (109ms)
✔ [5/21] Built Cache.IO (1.2s)
✔ [6/21] Built Cache.Hashing (603ms)
✔ [7/21] Built Cache.Hashing:c.o (540ms)
✔ [8/21] Built Cache.IO:c.o (1.6s)
✔ [14/21] Built Batteries.Data.String.Basic:c.o (69ms)
✔ [15/21] Built Batteries.Data.String.Matcher:c.o (156ms)
✔ [16/21] Built Batteries.Data.Array.Match:c.o (236ms)
✔ [17/21] Built Cache.Requests (1.3s)
✔ [18/21] Built Cache.Main (581ms)
✔ [19/21] Built Cache.Main:c.o (505ms)
✔ [20/21] Built Cache.Requests:c.o (1.3s)
✔ [21/21] Built cache:exe (302ms)
  % Total    % Received % Xferd  Average Speed   Time    Time     Time  Current
                                 Dload  Upload   Total   Spent    Left  Speed

  0     0    0     0    0     0      0      0 --:--:-- --:--:-- --:--:--     0
  0     0    0     0    0     0      0      0 --:--:--  0:00:01 --:--:--     0
  0     0    0     0    0     0      0      0 --:--:--  0:00:02 --:--:--     0
  0     0    0     0    0     0      0      0 --:--:--  0:00:03 --:--:--     0
  0     0    0     0    0     0      0      0 --:--:--  0:00:03 --:--:--     0
  0     0    0     0    0     0      0      0 --:--:--  0:00:04 --:--:--     0

  0     0    0     0    0     0      0      0 --:--:--  0:00:05 --:--:--     0
  0     0    0     0    0     0      0      0 --:--:--  0:00:06 --:--:--     0
  0     0    0     0    0     0      0      0 --:--:--  0:00:07 --:--:--     0
  0     0    0     0    0     0      0      0 --:--:--  0:00:08 --:--:--     0
  0 1075k    0     0    0     0      0      0 --:--:--  0:00:08 --:--:--     0
100 1075k  100 1075k    0     0   126k      0  0:00:08  0:00:08 --:--:--  325k

installing leantar 0.1.15
uncaught exception: failure in tar #[-xf, /root/.cache/mathlib/leantar-0.1.15.tar.gz, -C, /root/.cache/mathlib, --strip-components=1]:
tar: leantar: Cannot change ownership to uid 1001, gid 118: Invalid argument
tar: Exiting with failure status due to previous errors



==> anc/Speck-Infinity-main/kernel_check_logs/mathlib_cache_final.log <==
Fetching ProofWidgets cloud release... done!
Current branch: HEAD
Using cache (Azure) from origin: leanprover-community/mathlib4
Attempting to download 7335 file(s) from leanprover-community/mathlib4 cache

Downloaded: 1 file(s) [attempted 1/7335 = 0%, 2 KB/s]
Downloaded: 3 file(s) [attempted 3/7335 = 0%, 5 KB/s]
Downloaded: 6 file(s) [attempted 6/7335 = 0%, 0 KB/s]
Downloaded: 8 file(s) [attempted 8/7335 = 0%, 3 KB/s]
Downloaded: 11 file(s) [attempted 11/7335 = 0%, 3 KB/s]
Downloaded: 13 file(s) [attempted 13/7335 = 0%, 0 KB/s]
Downloaded: 15 file(s) [attempted 15/7335 = 0%, 9 KB/s]
Downloaded: 18 file(s) [attempted 18/7335 = 0%, 1 KB/s]
Downloaded: 20 file(s) [attempted 20/7335 = 0%, 1 KB/s]
Downloaded: 23 file(s) [attempted 23/7335 = 0%, 1 KB/s]
Downloaded: 27 file(s) [attempted 27/7335 = 0%, 6 KB/s]
Downloaded: 30 file(s) [attempted 30/7335 = 0%, 1 KB/s]
Downloaded: 32 file(s) [attempted 32/7335 = 0%, 2 KB/s]
Downloaded: 35 file(s) [attempted 35/7335 = 0%, 3 KB/s]
Downloaded: 37 file(s) [attempted 37/7335 = 0%, 3 KB/s]
Downloaded: 39 file(s) [attempted 39/7335 = 0%, 2 KB/s]
Downloaded: 42 file(s) [attempted 42/7335 = 0%, 4 KB/s]
Downloaded: 44 file(s) [attempted 44/7335 = 0%, 2 KB/s]
Downloaded: 47 file(s) [attempted 47/7335 = 0%, 1 KB/s]
Downloaded: 49 file(s) [attempted 49/7335 = 0%, 1 KB/s]
Downloaded: 51 file(s) [attempted 51/7335 = 0%, 4 KB/s]
Downloaded: 54 file(s) [attempted 54/7335 = 0%, 23 KB/s]
Downloaded: 58 file(s) [attempted 58/7335 = 0%, 2 KB/s]
Downloaded: 61 file(s) [attempted 61/7335 = 0%, 4 KB/s]
Downloaded: 63 file(s) [attempted 63/7335 = 0%, 5 KB/s]
Downloaded: 66 file(s) [attempted 66/7335 = 0%, 2 KB/s]
Downloaded: 68 file(s) [attempted 68/7335 = 0%, 2 KB/s]
Downloaded: 70 file(s) [attempted 70/7335 = 0%, 9 KB/s]
Downloaded: 73 file(s) [attempted 73/7335 = 0%, 2 KB/s]
Downloaded: 75 file(s) [attempted 75/7335 = 1%, 24 KB/s]
Downloaded: 78 file(s) [attempted 78/7335 = 1%, 10 KB/s]
Downloaded: 80 file(s) [attempted 80/7335 = 1%, 24 KB/s]
Downloaded: 82 file(s) [attempted 82/7335 = 1%, 4 KB/s]
Downloaded: 85 file(s) [attempted 85/7335 = 1%, 1 KB/s]
Downloaded: 87 file(s) [attempted 87/7335 = 1%, 16 KB/s]
Downloaded: 90 file(s) [attempted 90/7335 = 1%, 2 KB/s]
Downloaded: 92 file(s) [attempted 92/7335 = 1%, 5 KB/s]
Downloaded: 94 file(s) [attempted 94/7335 = 1%, 9 KB/s]
Downloaded: 97 file(s) [attempted 97/7335 = 1%, 9 KB/s]
Downloaded: 99 file(s) [attempted 99/7335 = 1%, 26 KB/s]
Downloaded: 102 file(s) [attempted 102/7335 = 1%, 0 KB/s]
Downloaded: 104 file(s) [attempted 104/7335 = 1%, 1 KB/s]
Downloaded: 106 file(s) [attempted 106/7335 = 1%, 6 KB/s]
Downloaded: 109 file(s) [attempted 109/7335 = 1%, 5 KB/s]
Downloaded: 111 file(s) [attempted 111/7335 = 1%, 3 KB/s]
Downloaded: 114 file(s) [attempted 114/7335 = 1%, 53 KB/s]
Downloaded: 116 file(s) [attempted 116/7335 = 1%, 44 KB/s]
Downloaded: 118 file(s) [attempted 118/7335 = 1%, 6 KB/s]
Downloaded: 121 file(s) [attempted 121/7335 = 1%, 7 KB/s]
Downloaded: 123 file(s) [attempted 123/7335 = 1%, 16 KB/s]
Downloaded: 125 file(s) [attempted 125/7335 = 1%, 1 KB/s]
Downloaded: 128 file(s) [attempted 128/7335 = 1%, 28 KB/s]
Downloaded: 130 file(s) [attempted 130/7335 = 1%, 7 KB/s]
Downloaded: 133 file(s) [attempted 133/7335 = 1%, 25 KB/s]
Downloaded: 135 file(s) [attempted 135/7335 = 1%, 12 KB/s]
Downloaded: 137 file(s) [attempted 137/7335 = 1%, 1 KB/s]
Downloaded: 140 file(s) [attempted 140/7335 = 1%, 18 KB/s]
Downloaded: 142 file(s) [attempted 142/7335 = 1%, 12 KB/s]
Downloaded: 145 file(s) [attempted 145/7335 = 1%, 0 KB/s]
Downloaded: 147 file(s) [attempted 147/7335 = 2%, 1 KB/s]
Downloaded: 149 file(s) [attempted 149/7335 = 2%, 11 KB/s]
Downloaded: 154 file(s) [attempted 154/7335 = 2%, 2 KB/s]
Downloaded: 157 file(s) [attempted 157/7335 = 2%, 3 KB/s]
Downloaded: 159 file(s) [attempted 159/7335 = 2%, 1 KB/s]
Downloaded: 161 file(s) [attempted 161/7335 = 2%, 7 KB/s]
Downloaded: 164 file(s) [attempted 164/7335 = 2%, 3 KB/s]
Downloaded: 166 file(s) [attempted 166/7335 = 2%, 24 KB/s]
Downloaded: 169 file(s) [attempted 169/7335 = 2%, 3 KB/s]
Downloaded: 173 file(s) [attempted 173/7335 = 2%, 4 KB/s]
Downloaded: 176 file(s) [attempted 176/7335 = 2%, 5 KB/s]
Downloaded: 180 file(s) [attempted 180/7335 = 2%, 15 KB/s]
Downloaded: 183 file(s) [attempted 183/7335 = 2%, 1 KB/s]
Downloaded: 185 file(s) [attempted 185/7335 = 2%, 4 KB/s]
Downloaded: 188 file(s) [attempted 188/7335 = 2%, 11 KB/s]
Downloaded: 190 file(s) [attempted 190/7335 = 2%, 1 KB/s]
Downloaded: 192 file(s) [attempted 192/7335 = 2%, 20 KB/s]
Downloaded: 195 file(s) [attempted 195/7335 = 2%, 1 KB/s]
Downloaded: 197 file(s) [attempted 197/7335 = 2%, 1 KB/s]
Downloaded: 200 file(s) [attempted 200/7335 = 2%, 7 KB/s]
Downloaded: 202 file(s) [attempted 202/7335 = 2%, 41 KB/s]
Downloaded: 204 file(s) [attempted 204/7335 = 2%, 0 KB/s]
Downloaded: 207 file(s) [attempted 207/7335 = 2%, 18 KB/s]
Downloaded: 209 file(s) [attempted 209/7335 = 2%, 5 KB/s]
Downloaded: 212 file(s) [attempted 212/7335 = 2%, 1 KB/s]
Downloaded: 214 file(s) [attempted 214/7335 = 2%, 17 KB/s]
Downloaded: 216 file(s) [attempted 216/7335 = 2%, 2 KB/s]
Downloaded: 221 file(s) [attempted 221/7335 = 3%, 6 KB/s]
Downloaded: 223 file(s) [attempted 223/7335 = 3%, 46 KB/s]
Downloaded: 226 file(s) [attempted 226/7335 = 3%, 8 KB/s]
Downloaded: 228 file(s) [attempted 228/7335 = 3%, 3 KB/s]
Downloaded: 233 file(s) [attempted 233/7335 = 3%, 17 KB/s]
Downloaded: 235 file(s) [attempted 235/7335 = 3%, 2 KB/s]
Downloaded: 238 file(s) [attempted 238/7335 = 3%, 1 KB/s]
Downloaded: 240 file(s) [attempted 240/7335 = 3%, 6 KB/s]
Downloaded: 243 file(s) [attempted 243/7335 = 3%, 23 KB/s]
Downloaded: 245 file(s) [attempted 245/7335 = 3%, 9 KB/s]
Downloaded: 247 file(s) [attempted 247/7335 = 3%, 34 KB/s]
Downloaded: 250 file(s) [attempted 250/7335 = 3%, 8 KB/s]
Downloaded: 252 file(s) [attempted 252/7335 = 3%, 14 KB/s]
Downloaded: 255 file(s) [attempted 255/7335 = 3%, 5 KB/s]
Downloaded: 257 file(s) [attempted 257/7335 = 3%, 3 KB/s]
Downloaded: 259 file(s) [attempted 259/7335 = 3%, 3 KB/s]
Downloaded: 262 file(s) [attempted 262/7335 = 3%, 2 KB/s]
Downloaded: 264 file(s) [attempted 264/7335 = 3%, 3 KB/s]
Downloaded: 269 file(s) [attempted 269/7335 = 3%, 32 KB/s]
Downloaded: 271 file(s) [attempted 271/7335 = 3%, 26 KB/s]
Downloaded: 274 file(s) [attempted 274/7335 = 3%, 2 KB/s]
Downloaded: 276 file(s) [attempted 276/7335 = 3%, 13 KB/s]
Downloaded: 278 file(s) [attempted 278/7335 = 3%, 2 KB/s]
Downloaded: 281 file(s) [attempted 281/7335 = 3%, 5 KB/s]
Downloaded: 283 file(s) [attempted 283/7335 = 3%, 13 KB/s]
Downloaded: 286 file(s) [attempted 286/7335 = 3%, 4 KB/s]
Downloaded: 288 file(s) [attempted 288/7335 = 3%, 52 KB/s]
Downloaded: 290 file(s) [attempted 290/7335 = 3%, 19 KB/s]
Downloaded: 293 file(s) [attempted 293/7335 = 3%, 10 KB/s]
Downloaded: 295 file(s) [attempted 295/7335 = 4%, 3 KB/s]
Downloaded: 298 file(s) [attempted 298/7335 = 4%, 17 KB/s]
Downloaded: 300 file(s) [attempted 300/7335 = 4%, 4 KB/s]
Downloaded: 302 file(s) [attempted 302/7335 = 4%, 3 KB/s]
Downloaded: 305 file(s) [attempted 305/7335 = 4%, 2 KB/s]
Downloaded: 307 file(s) [attempted 307/7335 = 4%, 3 KB/s]
Downloaded: 310 file(s) [attempted 310/7335 = 4%, 7 KB/s]
Downloaded: 312 file(s) [attempted 312/7335 = 4%, 45 KB/s]
Downloaded: 314 file(s) [attempted 314/7335 = 4%, 6 KB/s]
Downloaded: 317 file(s) [attempted 317/7335 = 4%, 1 KB/s]
Downloaded: 319 file(s) [attempted 319/7335 = 4%, 0 KB/s]
Downloaded: 322 file(s) [attempted 322/7335 = 4%, 7 KB/s]
Downloaded: 324 file(s) [attempted 324/7335 = 4%, 3 KB/s]
Downloaded: 326 file(s) [attempted 326/7335 = 4%, 30 KB/s]
Downloaded: 329 file(s) [attempted 329/7335 = 4%, 15 KB/s]
Downloaded: 333 file(s) [attempted 333/7335 = 4%, 7 KB/s]
Downloaded: 336 file(s) [attempted 336/7335 = 4%, 3 KB/s]
Downloaded: 338 file(s) [attempted 338/7335 = 4%, 49 KB/s]
Downloaded: 341 file(s) [attempted 341/7335 = 4%, 7 KB/s]
Downloaded: 343 file(s) [attempted 343/7335 = 4%, 3 KB/s]
Downloaded: 345 file(s) [attempted 345/7335 = 4%, 14 KB/s]
Downloaded: 348 file(s) [attempted 348/7335 = 4%, 3 KB/s]
Downloaded: 350 file(s) [attempted 350/7335 = 4%, 3 KB/s]
Downloaded: 353 file(s) [attempted 353/7335 = 4%, 31 KB/s]
Downloaded: 355 file(s) [attempted 355/7335 = 4%, 5 KB/s]
Downloaded: 357 file(s) [attempted 357/7335 = 4%, 3 KB/s]
Downloaded: 360 file(s) [attempted 360/7335 = 4%, 38 KB/s]
Downloaded: 365 file(s) [attempted 365/7335 = 4%, 3 KB/s]
Downloaded: 369 file(s) [attempted 369/7335 = 5%, 2 KB/s]
Downloaded: 372 file(s) [attempted 372/7335 = 5%, 2 KB/s]
Downloaded: 374 file(s) [attempted 374/7335 = 5%, 12 KB/s]
Downloaded: 377 file(s) [attempted 377/7335 = 5%, 9 KB/s]
Downloaded: 379 file(s) [attempted 379/7335 = 5%, 3 KB/s]
Downloaded: 381 file(s) [attempted 381/7335 = 5%, 5 KB/s]
Downloaded: 386 file(s) [attempted 386/7335 = 5%, 31 KB/s]
Downloaded: 388 file(s) [attempted 388/7335 = 5%, 2 KB/s]
Downloaded: 391 file(s) [attempted 391/7335 = 5%, 6 KB/s]
Downloaded: 393 file(s) [attempted 393/7335 = 5%, 1 KB/s]
Downloaded: 396 file(s) [attempted 396/7335 = 5%, 2 KB/s]
Downloaded: 398 file(s) [attempted 398/7335 = 5%, 3 KB/s]
Downloaded: 400 file(s) [attempted 400/7335 = 5%, 50 KB/s]
Downloaded: 403 file(s) [attempted 403/7335 = 5%, 5 KB/s]
Downloaded: 405 file(s) [attempted 405/7335 = 5%, 6 KB/s]
Downloaded: 408 file(s) [attempted 408/7335 = 5%, 39 KB/s]
Downloaded: 410 file(s) [attempted 410/7335 = 5%, 1 KB/s]
Downloaded: 412 file(s) [attempted 412/7335 = 5%, 2 KB/s]
Downloaded: 415 file(s) [attempted 415/7335 = 5%, 2 KB/s]
Downloaded: 417 file(s) [attempted 417/7335 = 5%, 6 KB/s]
Downloaded: 420 file(s) [attempted 420/7335 = 5%, 8 KB/s]
Downloaded: 422 file(s) [attempted 422/7335 = 5%, 12 KB/s]
Downloaded: 424 file(s) [attempted 424/7335 = 5%, 4 KB/s]
Downloaded: 427 file(s) [attempted 427/7335 = 5%, 17 KB/s]
Downloaded: 429 file(s) [attempted 429/7335 = 5%, 4 KB/s]
Downloaded: 432 file(s) [attempted 432/7335 = 5%, 2 KB/s]
Downloaded: 436 file(s) [attempted 436/7335 = 5%, 10 KB/s]
Downloaded: 439 file(s) [attempted 439/7335 = 5%, 7 KB/s]
Downloaded: 441 file(s) [attempted 441/7335 = 6%, 2 KB/s]
Downloaded: 443 file(s) [attempted 443/7335 = 6%, 12 KB/s]
Downloaded: 448 file(s) [attempted 448/7335 = 6%, 2 KB/s]
Downloaded: 453 file(s) [attempted 453/7335 = 6%, 1 KB/s]
Downloaded: 455 file(s) [attempted 455/7335 = 6%, 19 KB/s]
Downloaded: 458 file(s) [attempted 458/7335 = 6%, 22 KB/s]
Downloaded: 460 file(s) [attempted 460/7335 = 6%, 3 KB/s]
Downloaded: 463 file(s) [attempted 463/7335 = 6%, 8 KB/s]
Downloaded: 467 file(s) [attempted 467/7335 = 6%, 12 KB/s]
Downloaded: 470 file(s) [attempted 470/7335 = 6%, 18 KB/s]
Downloaded: 472 file(s) [attempted 472/7335 = 6%, 80 KB/s]
Downloaded: 475 file(s) [attempted 475/7335 = 6%, 14 KB/s]
Downloaded: 479 file(s) [attempted 479/7335 = 6%, 7 KB/s]
Downloaded: 482 file(s) [attempted 482/7335 = 6%, 13 KB/s]
Downloaded: 484 file(s) [attempted 484/7335 = 6%, 6 KB/s]
Downloaded: 486 file(s) [attempted 486/7335 = 6%, 8 KB/s]
Downloaded: 489 file(s) [attempted 489/7335 = 6%, 2 KB/s]
Downloaded: 491 file(s) [attempted 491/7335 = 6%, 2 KB/s]
Downloaded: 494 file(s) [attempted 494/7335 = 6%, 4 KB/s]
Downloaded: 498 file(s) [attempted 498/7335 = 6%, 28 KB/s]
Downloaded: 501 file(s) [attempted 501/7335 = 6%, 3 KB/s]
Downloaded: 503 file(s) [attempted 503/7335 = 6%, 9 KB/s]
Downloaded: 506 file(s) [attempted 506/7335 = 6%, 19 KB/s]
Downloaded: 508 file(s) [attempted 508/7335 = 6%, 1 KB/s]
Downloaded: 510 file(s) [attempted 510/7335 = 6%, 11 KB/s]
Downloaded: 513 file(s) [attempted 513/7335 = 6%, 2 KB/s]
Downloaded: 515 file(s) [attempted 515/7335 = 7%, 1 KB/s]
Downloaded: 518 file(s) [attempted 518/7335 = 7%, 13 KB/s]
Downloaded: 520 file(s) [attempted 520/7335 = 7%, 10 KB/s]
Downloaded: 522 file(s) [attempted 522/7335 = 7%, 15 KB/s]
Downloaded: 525 file(s) [attempted 525/7335 = 7%, 18 KB/s]
Downloaded: 527 file(s) [attempted 527/7335 = 7%, 1 KB/s]
Downloaded: 530 file(s) [attempted 530/7335 = 7%, 1 KB/s]
Downloaded: 532 file(s) [attempted 532/7335 = 7%, 4 KB/s]
Downloaded: 534 file(s) [attempted 534/7335 = 7%, 7 KB/s]
Downloaded: 537 file(s) [attempted 537/7335 = 7%, 4 KB/s]
Downloaded: 539 file(s) [attempted 539/7335 = 7%, 8 KB/s]
Downloaded: 541 file(s) [attempted 541/7335 = 7%, 12 KB/s]
Downloaded: 544 file(s) [attempted 544/7335 = 7%, 2 KB/s]
Downloaded: 546 file(s) [attempted 546/7335 = 7%, 14 KB/s]
Downloaded: 549 file(s) [attempted 549/7335 = 7%, 14 KB/s]
Downloaded: 551 file(s) [attempted 551/7335 = 7%, 18 KB/s]
Downloaded: 553 file(s) [attempted 553/7335 = 7%, 2 KB/s]
Downloaded: 556 file(s) [attempted 556/7335 = 7%, 1 KB/s]
Downloaded: 558 file(s) [attempted 558/7335 = 7%, 8 KB/s]
Downloaded: 561 file(s) [attempted 561/7335 = 7%, 5 KB/s]
Downloaded: 563 file(s) [attempted 563/7335 = 7%, 2 KB/s]
Downloaded: 565 file(s) [attempted 565/7335 = 7%, 1 KB/s]
Downloaded: 568 file(s) [attempted 568/7335 = 7%, 7 KB/s]
Downloaded: 570 file(s) [attempted 570/7335 = 7%, 1 KB/s]
Downloaded: 573 file(s) [attempted 573/7335 = 7%, 5 KB/s]
Downloaded: 575 file(s) [attempted 575/7335 = 7%, 9 KB/s]
Downloaded: 577 file(s) [attempted 577/7335 = 7%, 2 KB/s]
Downloaded: 580 file(s) [attempted 580/7335 = 7%, 6 KB/s]
Downloaded: 582 file(s) [attempted 582/7335 = 7%, 5 KB/s]
Downloaded: 587 file(s) [attempted 587/7335 = 8%, 3 KB/s]
Downloaded: 589 file(s) [attempted 589/7335 = 8%, 10 KB/s]
Downloaded: 592 file(s) [attempted 592/7335 = 8%, 8 KB/s]
Downloaded: 594 file(s) [attempted 594/7335 = 8%, 5 KB/s]
Downloaded: 596 file(s) [attempted 596/7335 = 8%, 27 KB/s]
Downloaded: 599 file(s) [attempted 599/7335 = 8%, 4 KB/s]
Downloaded: 601 file(s) [attempted 601/7335 = 8%, 1 KB/s]
Downloaded: 604 file(s) [attempted 604/7335 = 8%, 17 KB/s]
Downloaded: 606 file(s) [attempted 606/7335 = 8%, 7 KB/s]
Downloaded: 608 file(s) [attempted 608/7335 = 8%, 1 KB/s]
Downloaded: 611 file(s) [attempted 611/7335 = 8%, 2 KB/s]
Downloaded: 613 file(s) [attempted 613/7335 = 8%, 10 KB/s]
Downloaded: 616 file(s) [attempted 616/7335 = 8%, 12 KB/s]
Downloaded: 618 file(s) [attempted 618/7335 = 8%, 3 KB/s]
Downloaded: 620 file(s) [attempted 620/7335 = 8%, 16 KB/s]
Downloaded: 623 file(s) [attempted 623/7335 = 8%, 2 KB/s]
Downloaded: 625 file(s) [attempted 625/7335 = 8%, 4 KB/s]
Downloaded: 628 file(s) [attempted 628/7335 = 8%, 0 KB/s]
Downloaded: 630 file(s) [attempted 630/7335 = 8%, 6 KB/s]
Downloaded: 632 file(s) [attempted 632/7335 = 8%, 34 KB/s]
Downloaded: 637 file(s) [attempted 637/7335 = 8%, 66 KB/s]
Downloaded: 640 file(s) [attempted 640/7335 = 8%, 8 KB/s]
Downloaded: 644 file(s) [attempted 644/7335 = 8%, 10 KB/s]
Downloaded: 649 file(s) [attempted 649/7335 = 8%, 1 KB/s]
Downloaded: 651 file(s) [attempted 651/7335 = 8%, 0 KB/s]
Downloaded: 654 file(s) [attempted 654/7335 = 8%, 2 KB/s]
Downloaded: 656 file(s) [attempted 656/7335 = 8%, 3 KB/s]
Downloaded: 661 file(s) [attempted 661/7335 = 9%, 1 KB/s]
Downloaded: 663 file(s) [attempted 663/7335 = 9%, 2 KB/s]
Downloaded: 666 file(s) [attempted 666/7335 = 9%, 5 KB/s]
Downloaded: 668 file(s) [attempted 668/7335 = 9%, 16 KB/s]
Downloaded: 671 file(s) [attempted 671/7335 = 9%, 6 KB/s]
Downloaded: 675 file(s) [attempted 675/7335 = 9%, 1 KB/s]
Downloaded: 678 file(s) [attempted 678/7335 = 9%, 1 KB/s]
Downloaded: 680 file(s) [attempted 680/7335 = 9%, 14 KB/s]
Downloaded: 685 file(s) [attempted 685/7335 = 9%, 14 KB/s]
Downloaded: 687 file(s) [attempted 687/7335 = 9%, 9 KB/s]
Downloaded: 692 file(s) [attempted 692/7335 = 9%, 5 KB/s]
Downloaded: 695 file(s) [attempted 695/7335 = 9%, 37 KB/s]
Downloaded: 697 file(s) [attempted 697/7335 = 9%, 0 KB/s]
Downloaded: 699 file(s) [attempted 699/7335 = 9%, 2 KB/s]
Downloaded: 704 file(s) [attempted 704/7335 = 9%, 12 KB/s]
Downloaded: 706 file(s) [attempted 706/7335 = 9%, 13 KB/s]
Downloaded: 711 file(s) [attempted 711/7335 = 9%, 4 KB/s]
Downloaded: 714 file(s) [attempted 714/7335 = 9%, 3 KB/s]
Downloaded: 716 file(s) [attempted 716/7335 = 9%, 8 KB/s]
Downloaded: 718 file(s) [attempted 718/7335 = 9%, 3 KB/s]
Downloaded: 721 file(s) [attempted 721/7335 = 9%, 29 KB/s]
Downloaded: 723 file(s) [attempted 723/7335 = 9%, 5 KB/s]
Downloaded: 726 file(s) [attempted 726/7335 = 9%, 19 KB/s]
Downloaded: 728 file(s) [attempted 728/7335 = 9%, 10 KB/s]
Downloaded: 730 file(s) [attempted 730/7335 = 9%, 6 KB/s]
Downloaded: 733 file(s) [attempted 733/7335 = 9%, 5 KB/s]
Downloaded: 735 file(s) [attempted 735/7335 = 10%, 2 KB/s]
Downloaded: 738 file(s) [attempted 738/7335 = 10%, 96 KB/s]
Downloaded: 742 file(s) [attempted 742/7335 = 10%, 14 KB/s]
Downloaded: 745 file(s) [attempted 745/7335 = 10%, 2 KB/s]
Downloaded: 747 file(s) [attempted 747/7335 = 10%, 20 KB/s]
Downloaded: 749 file(s) [attempted 749/7335 = 10%, 19 KB/s]
Downloaded: 752 file(s) [attempted 752/7335 = 10%, 5 KB/s]
Downloaded: 754 file(s) [attempted 754/7335 = 10%, 13 KB/s]
Downloaded: 757 file(s) [attempted 757/7335 = 10%, 6 KB/s]
Downloaded: 759 file(s) [attempted 759/7335 = 10%, 8 KB/s]
Downloaded: 761 file(s) [attempted 761/7335 = 10%, 4 KB/s]
Downloaded: 764 file(s) [attempted 764/7335 = 10%, 2 KB/s]
Downloaded: 766 file(s) [attempted 766/7335 = 10%, 2 KB/s]
Downloaded: 769 file(s) [attempted 769/7335 = 10%, 7 KB/s]
Downloaded: 771 file(s) [attempted 771/7335 = 10%, 13 KB/s]
Downloaded: 773 file(s) [attempted 773/7335 = 10%, 4 KB/s]
Downloaded: 776 file(s) [attempted 776/7335 = 10%, 19 KB/s]
Downloaded: 778 file(s) [attempted 778/7335 = 10%, 3 KB/s]
Downloaded: 781 file(s) [attempted 781/7335 = 10%, 33 KB/s]
Downloaded: 783 file(s) [attempted 783/7335 = 10%, 8 KB/s]
Downloaded: 785 file(s) [attempted 785/7335 = 10%, 1 KB/s]
Downloaded: 788 file(s) [attempted 788/7335 = 10%, 5 KB/s]
Downloaded: 790 file(s) [attempted 790/7335 = 10%, 7 KB/s]
Downloaded: 793 file(s) [attempted 793/7335 = 10%, 11 KB/s]
Downloaded: 795 file(s) [attempted 795/7335 = 10%, 1 KB/s]
Downloaded: 797 file(s) [attempted 797/7335 = 10%, 1 KB/s]
Downloaded: 800 file(s) [attempted 800/7335 = 10%, 3 KB/s]
Downloaded: 802 file(s) [attempted 802/7335 = 10%, 1 KB/s]
Downloaded: 804 file(s) [attempted 804/7335 = 10%, 6 KB/s]
Downloaded: 807 file(s) [attempted 807/7335 = 11%, 4 KB/s]
Downloaded: 809 file(s) [attempted 809/7335 = 11%, 0 KB/s]
Downloaded: 812 file(s) [attempted 812/7335 = 11%, 8 KB/s]
Downloaded: 814 file(s) [attempted 814/7335 = 11%, 1 KB/s]
Downloaded: 816 file(s) [attempted 816/7335 = 11%, 15 KB/s]
Downloaded: 819 file(s) [attempted 819/7335 = 11%, 7 KB/s]
Downloaded: 821 file(s) [attempted 821/7335 = 11%, 5 KB/s]
Downloaded: 824 file(s) [attempted 824/7335 = 11%, 16 KB/s]
Downloaded: 826 file(s) [attempted 826/7335 = 11%, 28 KB/s]
Downloaded: 828 file(s) [attempted 828/7335 = 11%, 7 KB/s]
Downloaded: 833 file(s) [attempted 833/7335 = 11%, 10 KB/s]
Downloaded: 836 file(s) [attempted 836/7335 = 11%, 2 KB/s]
Downloaded: 838 file(s) [attempted 838/7335 = 11%, 12 KB/s]
Downloaded: 840 file(s) [attempted 840/7335 = 11%, 6 KB/s]
Downloaded: 845 file(s) [attempted 845/7335 = 11%, 9 KB/s]
Downloaded: 848 file(s) [attempted 848/7335 = 11%, 5 KB/s]
Downloaded: 850 file(s) [attempted 850/7335 = 11%, 4 KB/s]
Downloaded: 852 file(s) [attempted 852/7335 = 11%, 8 KB/s]
Downloaded: 855 file(s) [attempted 855/7335 = 11%, 12 KB/s]
Downloaded: 857 file(s) [attempted 857/7335 = 11%, 2 KB/s]
Downloaded: 859 file(s) [attempted 859/7335 = 11%, 26 KB/s]
Downloaded: 862 file(s) [attempted 862/7335 = 11%, 4 KB/s]
Downloaded: 864 file(s) [attempted 864/7335 = 11%, 5 KB/s]
Downloaded: 867 file(s) [attempted 867/7335 = 11%, 9 KB/s]
Downloaded: 869 file(s) [attempted 869/7335 = 11%, 4 KB/s]
Downloaded: 871 file(s) [attempted 871/7335 = 11%, 23 KB/s]
Downloaded: 874 file(s) [attempted 874/7335 = 11%, 12 KB/s]
Downloaded: 876 file(s) [attempted 876/7335 = 11%, 13 KB/s]
Downloaded: 879 file(s) [attempted 879/7335 = 11%, 2 KB/s]
Downloaded: 881 file(s) [attempted 881/7335 = 12%, 9 KB/s]
Downloaded: 883 file(s) [attempted 883/7335 = 12%, 9 KB/s]
Downloaded: 886 file(s) [attempted 886/7335 = 12%, 4 KB/s]
Downloaded: 888 file(s) [attempted 888/7335 = 12%, 7 KB/s]
Downloaded: 891 file(s) [attempted 891/7335 = 12%, 7 KB/s]
Downloaded: 893 file(s) [attempted 893/7335 = 12%, 3 KB/s]
Downloaded: 895 file(s) [attempted 895/7335 = 12%, 3 KB/s]
Downloaded: 898 file(s) [attempted 898/7335 = 12%, 8 KB/s]
Downloaded: 900 file(s) [attempted 900/7335 = 12%, 13 KB/s]
Downloaded: 903 file(s) [attempted 903/7335 = 12%, 6 KB/s]
Downloaded: 905 file(s) [attempted 905/7335 = 12%, 4 KB/s]
Downloaded: 907 file(s) [attempted 907/7335 = 12%, 6 KB/s]
Downloaded: 910 file(s) [attempted 910/7335 = 12%, 4 KB/s]
Downloaded: 912 file(s) [attempted 912/7335 = 12%, 5 KB/s]
Downloaded: 914 file(s) [attempted 914/7335 = 12%, 5 KB/s]
Downloaded: 917 file(s) [attempted 917/7335 = 12%, 10 KB/s]
Downloaded: 919 file(s) [attempted 919/7335 = 12%, 31 KB/s]
Downloaded: 922 file(s) [attempted 922/7335 = 12%, 16 KB/s]
Downloaded: 924 file(s) [attempted 924/7335 = 12%, 4 KB/s]
Downloaded: 926 file(s) [attempted 926/7335 = 12%, 18 KB/s]
Downloaded: 929 file(s) [attempted 929/7335 = 12%, 18 KB/s]

==> anc/Speck-Infinity-main/kernel_check_logs/mathlib_cache_focused.log <==
Current branch: HEAD
Using cache (Azure) from origin: leanprover-community/mathlib4
Attempting to download 699 file(s) from leanprover-community/mathlib4 cache

Downloaded: 1 file(s) [attempted 1/699 = 0%, 16 KB/s]
Downloaded: 3 file(s) [attempted 3/699 = 0%, 1 KB/s]
Downloaded: 6 file(s) [attempted 6/699 = 0%, 59 KB/s]
Downloaded: 8 file(s) [attempted 8/699 = 1%, 1 KB/s]
Downloaded: 11 file(s) [attempted 11/699 = 1%, 0 KB/s]
Downloaded: 13 file(s) [attempted 13/699 = 1%, 16 KB/s]
Downloaded: 15 file(s) [attempted 15/699 = 2%, 16 KB/s]
Downloaded: 18 file(s) [attempted 18/699 = 2%, 3 KB/s]
Downloaded: 20 file(s) [attempted 20/699 = 2%, 15 KB/s]
Downloaded: 23 file(s) [attempted 23/699 = 3%, 13 KB/s]
Downloaded: 25 file(s) [attempted 25/699 = 3%, 2 KB/s]
Downloaded: 27 file(s) [attempted 27/699 = 3%, 1 KB/s]
Downloaded: 30 file(s) [attempted 30/699 = 4%, 9 KB/s]
Downloaded: 32 file(s) [attempted 32/699 = 4%, 3 KB/s]
Downloaded: 35 file(s) [attempted 35/699 = 5%, 1 KB/s]
Downloaded: 37 file(s) [attempted 37/699 = 5%, 2 KB/s]
Downloaded: 39 file(s) [attempted 39/699 = 5%, 6 KB/s]
Downloaded: 42 file(s) [attempted 42/699 = 6%, 0 KB/s]
Downloaded: 44 file(s) [attempted 44/699 = 6%, 4 KB/s]
Downloaded: 47 file(s) [attempted 47/699 = 6%, 2 KB/s]
Downloaded: 49 file(s) [attempted 49/699 = 7%, 6 KB/s]
Downloaded: 51 file(s) [attempted 51/699 = 7%, 8 KB/s]
Downloaded: 54 file(s) [attempted 54/699 = 7%, 11 KB/s]
Downloaded: 58 file(s) [attempted 58/699 = 8%, 5 KB/s]
Downloaded: 61 file(s) [attempted 61/699 = 8%, 20 KB/s]
Downloaded: 63 file(s) [attempted 63/699 = 9%, 3 KB/s]
Downloaded: 66 file(s) [attempted 66/699 = 9%, 1 KB/s]
Downloaded: 68 file(s) [attempted 68/699 = 9%, 2 KB/s]
Downloaded: 70 file(s) [attempted 70/699 = 10%, 5 KB/s]
Downloaded: 73 file(s) [attempted 73/699 = 10%, 3 KB/s]
Downloaded: 75 file(s) [attempted 75/699 = 10%, 15 KB/s]
Downloaded: 78 file(s) [attempted 78/699 = 11%, 1 KB/s]
Downloaded: 80 file(s) [attempted 80/699 = 11%, 3 KB/s]
Downloaded: 82 file(s) [attempted 82/699 = 11%, 6 KB/s]
Downloaded: 85 file(s) [attempted 85/699 = 12%, 1 KB/s]
Downloaded: 87 file(s) [attempted 87/699 = 12%, 9 KB/s]
Downloaded: 90 file(s) [attempted 90/699 = 12%, 69 KB/s]
Downloaded: 92 file(s) [attempted 92/699 = 13%, 2 KB/s]
Downloaded: 94 file(s) [attempted 94/699 = 13%, 3 KB/s]
Downloaded: 97 file(s) [attempted 97/699 = 13%, 9 KB/s]
Downloaded: 99 file(s) [attempted 99/699 = 14%, 6 KB/s]
Downloaded: 104 file(s) [attempted 104/699 = 14%, 10 KB/s]
Downloaded: 106 file(s) [attempted 106/699 = 15%, 17 KB/s]
Downloaded: 109 file(s) [attempted 109/699 = 15%, 6 KB/s]
Downloaded: 111 file(s) [attempted 111/699 = 15%, 4 KB/s]
Downloaded: 114 file(s) [attempted 114/699 = 16%, 1 KB/s]
Downloaded: 116 file(s) [attempted 116/699 = 16%, 10 KB/s]
Downloaded: 118 file(s) [attempted 118/699 = 16%, 19 KB/s]
Downloaded: 123 file(s) [attempted 123/699 = 17%, 2 KB/s]
Downloaded: 125 file(s) [attempted 125/699 = 17%, 13 KB/s]
Downloaded: 128 file(s) [attempted 128/699 = 18%, 5 KB/s]
Downloaded: 130 file(s) [attempted 130/699 = 18%, 4 KB/s]
Downloaded: 133 file(s) [attempted 133/699 = 19%, 1 KB/s]
Downloaded: 135 file(s) [attempted 135/699 = 19%, 38 KB/s]
Downloaded: 137 file(s) [attempted 137/699 = 19%, 1 KB/s]
Downloaded: 140 file(s) [attempted 140/699 = 20%, 12 KB/s]
Downloaded: 142 file(s) [attempted 142/699 = 20%, 28 KB/s]
Downloaded: 145 file(s) [attempted 145/699 = 20%, 3 KB/s]
Downloaded: 147 file(s) [attempted 147/699 = 21%, 8 KB/s]
Downloaded: 149 file(s) [attempted 149/699 = 21%, 11 KB/s]
Downloaded: 152 file(s) [attempted 152/699 = 21%, 35 KB/s]
Downloaded: 154 file(s) [attempted 154/699 = 22%, 1 KB/s]
Downloaded: 157 file(s) [attempted 157/699 = 22%, 1 KB/s]
Downloaded: 159 file(s) [attempted 159/699 = 22%, 19 KB/s]
Downloaded: 161 file(s) [attempted 161/699 = 23%, 20 KB/s]
Downloaded: 164 file(s) [attempted 164/699 = 23%, 0 KB/s]
Downloaded: 166 file(s) [attempted 166/699 = 23%, 13 KB/s]
Downloaded: 169 file(s) [attempted 169/699 = 24%, 4 KB/s]
Downloaded: 173 file(s) [attempted 173/699 = 24%, 8 KB/s]
Downloaded: 176 file(s) [attempted 176/699 = 25%, 1 KB/s]
Downloaded: 178 file(s) [attempted 178/699 = 25%, 29 KB/s]
Downloaded: 180 file(s) [attempted 180/699 = 25%, 6 KB/s]
Downloaded: 183 file(s) [attempted 183/699 = 26%, 34 KB/s]
Downloaded: 185 file(s) [attempted 185/699 = 26%, 2 KB/s]
Downloaded: 188 file(s) [attempted 188/699 = 26%, 3 KB/s]
Downloaded: 190 file(s) [attempted 190/699 = 27%, 4 KB/s]
Downloaded: 192 file(s) [attempted 192/699 = 27%, 8 KB/s]
Downloaded: 195 file(s) [attempted 195/699 = 27%, 2 KB/s]
Downloaded: 197 file(s) [attempted 197/699 = 28%, 9 KB/s]
Downloaded: 200 file(s) [attempted 200/699 = 28%, 4 KB/s]
Downloaded: 202 file(s) [attempted 202/699 = 28%, 11 KB/s]
Downloaded: 204 file(s) [attempted 204/699 = 29%, 7 KB/s]
Downloaded: 207 file(s) [attempted 207/699 = 29%, 3 KB/s]
Downloaded: 209 file(s) [attempted 209/699 = 29%, 2 KB/s]
Downloaded: 214 file(s) [attempted 214/699 = 30%, 1 KB/s]
Downloaded: 216 file(s) [attempted 216/699 = 30%, 5 KB/s]
Downloaded: 221 file(s) [attempted 221/699 = 31%, 15 KB/s]
Downloaded: 223 file(s) [attempted 223/699 = 31%, 11 KB/s]
Downloaded: 226 file(s) [attempted 226/699 = 32%, 8 KB/s]
Downloaded: 228 file(s) [attempted 228/699 = 32%, 21 KB/s]
Downloaded: 231 file(s) [attempted 231/699 = 33%, 2 KB/s]
Downloaded: 233 file(s) [attempted 233/699 = 33%, 12 KB/s]
Downloaded: 235 file(s) [attempted 235/699 = 33%, 9 KB/s]
Downloaded: 240 file(s) [attempted 240/699 = 34%, 8 KB/s]
Downloaded: 243 file(s) [attempted 243/699 = 34%, 4 KB/s]
Downloaded: 245 file(s) [attempted 245/699 = 35%, 3 KB/s]
Downloaded: 250 file(s) [attempted 250/699 = 35%, 10 KB/s]
Downloaded: 252 file(s) [attempted 252/699 = 36%, 11 KB/s]
Downloaded: 255 file(s) [attempted 255/699 = 36%, 4 KB/s]
Downloaded: 257 file(s) [attempted 257/699 = 36%, 3 KB/s]
Downloaded: 259 file(s) [attempted 259/699 = 37%, 9 KB/s]
Downloaded: 262 file(s) [attempted 262/699 = 37%, 62 KB/s]
Downloaded: 264 file(s) [attempted 264/699 = 37%, 10 KB/s]
Downloaded: 267 file(s) [attempted 267/699 = 38%, 5 KB/s]
Downloaded: 269 file(s) [attempted 269/699 = 38%, 3 KB/s]
Downloaded: 271 file(s) [attempted 271/699 = 38%, 3 KB/s]
Downloaded: 274 file(s) [attempted 274/699 = 39%, 11 KB/s]
Downloaded: 276 file(s) [attempted 276/699 = 39%, 5 KB/s]
Downloaded: 278 file(s) [attempted 278/699 = 39%, 3 KB/s]
Downloaded: 281 file(s) [attempted 281/699 = 40%, 6 KB/s]
Downloaded: 283 file(s) [attempted 283/699 = 40%, 1 KB/s]
Downloaded: 286 file(s) [attempted 286/699 = 40%, 26 KB/s]
Downloaded: 288 file(s) [attempted 288/699 = 41%, 9 KB/s]
Downloaded: 290 file(s) [attempted 290/699 = 41%, 25 KB/s]
Downloaded: 293 file(s) [attempted 293/699 = 41%, 17 KB/s]
Downloaded: 295 file(s) [attempted 295/699 = 42%, 4 KB/s]
Downloaded: 298 file(s) [attempted 298/699 = 42%, 17 KB/s]
Downloaded: 300 file(s) [attempted 300/699 = 42%, 15 KB/s]
Downloaded: 302 file(s) [attempted 302/699 = 43%, 19 KB/s]
Downloaded: 305 file(s) [attempted 305/699 = 43%, 27 KB/s]
Downloaded: 307 file(s) [attempted 307/699 = 43%, 1 KB/s]
Downloaded: 310 file(s) [attempted 310/699 = 44%, 22 KB/s]
Downloaded: 314 file(s) [attempted 314/699 = 44%, 1 KB/s]
Downloaded: 317 file(s) [attempted 317/699 = 45%, 1 KB/s]
Downloaded: 319 file(s) [attempted 319/699 = 45%, 9 KB/s]
Downloaded: 322 file(s) [attempted 322/699 = 46%, 2 KB/s]
Downloaded: 324 file(s) [attempted 324/699 = 46%, 2 KB/s]
Downloaded: 326 file(s) [attempted 326/699 = 46%, 2 KB/s]
Downloaded: 329 file(s) [attempted 329/699 = 47%, 3 KB/s]
Downloaded: 333 file(s) [attempted 333/699 = 47%, 3 KB/s]
Downloaded: 338 file(s) [attempted 338/699 = 48%, 1 KB/s]
Downloaded: 343 file(s) [attempted 343/699 = 49%, 22 KB/s]
Downloaded: 345 file(s) [attempted 345/699 = 49%, 25 KB/s]
Downloaded: 348 file(s) [attempted 348/699 = 49%, 15 KB/s]
Downloaded: 350 file(s) [attempted 350/699 = 50%, 7 KB/s]
Downloaded: 355 file(s) [attempted 355/699 = 50%, 4 KB/s]
Downloaded: 357 file(s) [attempted 357/699 = 51%, 9 KB/s]
Downloaded: 360 file(s) [attempted 360/699 = 51%, 6 KB/s]
Downloaded: 362 file(s) [attempted 362/699 = 51%, 23 KB/s]
Downloaded: 365 file(s) [attempted 365/699 = 52%, 3 KB/s]
Downloaded: 367 file(s) [attempted 367/699 = 52%, 20 KB/s]
Downloaded: 369 file(s) [attempted 369/699 = 52%, 6 KB/s]
Downloaded: 372 file(s) [attempted 372/699 = 53%, 1 KB/s]
Downloaded: 374 file(s) [attempted 374/699 = 53%, 69 KB/s]
Downloaded: 376 file(s) [attempted 376/699 = 53%, 31 KB/s]
Downloaded: 379 file(s) [attempted 379/699 = 54%, 3 KB/s]
Downloaded: 381 file(s) [attempted 381/699 = 54%, 3 KB/s]
Downloaded: 384 file(s) [attempted 384/699 = 54%, 2 KB/s]
Downloaded: 386 file(s) [attempted 386/699 = 55%, 2 KB/s]
Downloaded: 388 file(s) [attempted 388/699 = 55%, 11 KB/s]
Downloaded: 393 file(s) [attempted 393/699 = 56%, 4 KB/s]
Downloaded: 396 file(s) [attempted 396/699 = 56%, 37 KB/s]
Downloaded: 398 file(s) [attempted 398/699 = 56%, 22 KB/s]
Downloaded: 400 file(s) [attempted 400/699 = 57%, 10 KB/s]
Downloaded: 403 file(s) [attempted 403/699 = 57%, 1 KB/s]
Downloaded: 405 file(s) [attempted 405/699 = 57%, 3 KB/s]
Downloaded: 408 file(s) [attempted 408/699 = 58%, 34 KB/s]
Downloaded: 410 file(s) [attempted 410/699 = 58%, 58 KB/s]
Downloaded: 412 file(s) [attempted 412/699 = 58%, 23 KB/s]
Downloaded: 417 file(s) [attempted 417/699 = 59%, 8 KB/s]
Downloaded: 420 file(s) [attempted 420/699 = 60%, 3 KB/s]
Downloaded: 422 file(s) [attempted 422/699 = 60%, 1 KB/s]
Downloaded: 424 file(s) [attempted 424/699 = 60%, 6 KB/s]
Downloaded: 427 file(s) [attempted 427/699 = 61%, 13 KB/s]
Downloaded: 429 file(s) [attempted 429/699 = 61%, 7 KB/s]
Downloaded: 431 file(s) [attempted 431/699 = 61%, 2 KB/s]
Downloaded: 434 file(s) [attempted 434/699 = 62%, 1 KB/s]
Downloaded: 436 file(s) [attempted 436/699 = 62%, 3 KB/s]
Downloaded: 439 file(s) [attempted 439/699 = 62%, 103 KB/s]
Downloaded: 441 file(s) [attempted 441/699 = 63%, 14 KB/s]
Downloaded: 443 file(s) [attempted 443/699 = 63%, 18 KB/s]
Downloaded: 446 file(s) [attempted 446/699 = 63%, 22 KB/s]
Downloaded: 448 file(s) [attempted 448/699 = 64%, 20 KB/s]
Downloaded: 453 file(s) [attempted 453/699 = 64%, 5 KB/s]
Downloaded: 455 file(s) [attempted 455/699 = 65%, 9 KB/s]
Downloaded: 458 file(s) [attempted 458/699 = 65%, 34 KB/s]
Downloaded: 460 file(s) [attempted 460/699 = 65%, 3 KB/s]
Downloaded: 463 file(s) [attempted 463/699 = 66%, 4 KB/s]
Downloaded: 465 file(s) [attempted 465/699 = 66%, 0 KB/s]
Downloaded: 470 file(s) [attempted 470/699 = 67%, 5 KB/s]
Downloaded: 472 file(s) [attempted 472/699 = 67%, 6 KB/s]
Downloaded: 475 file(s) [attempted 475/699 = 67%, 5 KB/s]
Downloaded: 479 file(s) [attempted 479/699 = 68%, 1 KB/s]
Downloaded: 482 file(s) [attempted 482/699 = 68%, 6 KB/s]
Downloaded: 486 file(s) [attempted 486/699 = 69%, 6 KB/s]
Downloaded: 489 file(s) [attempted 489/699 = 69%, 2 KB/s]
Downloaded: 491 file(s) [attempted 491/699 = 70%, 7 KB/s]
Downloaded: 494 file(s) [attempted 494/699 = 70%, 2 KB/s]
Downloaded: 496 file(s) [attempted 496/699 = 70%, 6 KB/s]
Downloaded: 498 file(s) [attempted 498/699 = 71%, 15 KB/s]
Downloaded: 501 file(s) [attempted 501/699 = 71%, 28 KB/s]
Downloaded: 503 file(s) [attempted 503/699 = 71%, 13 KB/s]
Downloaded: 506 file(s) [attempted 506/699 = 72%, 2 KB/s]
Downloaded: 508 file(s) [attempted 508/699 = 72%, 17 KB/s]
Downloaded: 510 file(s) [attempted 510/699 = 72%, 1 KB/s]
Downloaded: 513 file(s) [attempted 513/699 = 73%, 12 KB/s]
Downloaded: 515 file(s) [attempted 515/699 = 73%, 24 KB/s]
Downloaded: 520 file(s) [attempted 520/699 = 74%, 1 KB/s]
Downloaded: 522 file(s) [attempted 522/699 = 74%, 2 KB/s]
Downloaded: 525 file(s) [attempted 525/699 = 75%, 14 KB/s]
Downloaded: 527 file(s) [attempted 527/699 = 75%, 0 KB/s]
Downloaded: 529 file(s) [attempted 529/699 = 75%, 7 KB/s]
Downloaded: 532 file(s) [attempted 532/699 = 76%, 15 KB/s]
Downloaded: 534 file(s) [attempted 534/699 = 76%, 24 KB/s]
Downloaded: 537 file(s) [attempted 537/699 = 76%, 12 KB/s]
Downloaded: 539 file(s) [attempted 539/699 = 77%, 27 KB/s]
Downloaded: 541 file(s) [attempted 541/699 = 77%, 1 KB/s]
Downloaded: 546 file(s) [attempted 546/699 = 78%, 8 KB/s]
Downloaded: 549 file(s) [attempted 549/699 = 78%, 1 KB/s]
Downloaded: 551 file(s) [attempted 551/699 = 78%, 21 KB/s]
Downloaded: 553 file(s) [attempted 553/699 = 79%, 16 KB/s]
Downloaded: 558 file(s) [attempted 558/699 = 79%, 5 KB/s]
Downloaded: 561 file(s) [attempted 561/699 = 80%, 87 KB/s]
Downloaded: 563 file(s) [attempted 563/699 = 80%, 18 KB/s]
Downloaded: 565 file(s) [attempted 565/699 = 80%, 9 KB/s]
Downloaded: 568 file(s) [attempted 568/699 = 81%, 5 KB/s]
Downloaded: 570 file(s) [attempted 570/699 = 81%, 5 KB/s]
Downloaded: 573 file(s) [attempted 573/699 = 81%, 2 KB/s]
Downloaded: 575 file(s) [attempted 575/699 = 82%, 8 KB/s]
Downloaded: 577 file(s) [attempted 577/699 = 82%, 1 KB/s]
Downloaded: 580 file(s) [attempted 580/699 = 82%, 1 KB/s]
Downloaded: 582 file(s) [attempted 582/699 = 83%, 21 KB/s]
Downloaded: 584 file(s) [attempted 584/699 = 83%, 0 KB/s]
Downloaded: 589 file(s) [attempted 589/699 = 84%, 14 KB/s]
Downloaded: 592 file(s) [attempted 592/699 = 84%, 9 KB/s]
Downloaded: 594 file(s) [attempted 594/699 = 84%, 4 KB/s]
Downloaded: 596 file(s) [attempted 596/699 = 85%, 5 KB/s]
Downloaded: 599 file(s) [attempted 599/699 = 85%, 9 KB/s]
Downloaded: 601 file(s) [attempted 601/699 = 85%, 5 KB/s]
Downloaded: 604 file(s) [attempted 604/699 = 86%, 26 KB/s]
Downloaded: 606 file(s) [attempted 606/699 = 86%, 5 KB/s]
Downloaded: 608 file(s) [attempted 608/699 = 86%, 11 KB/s]
Downloaded: 611 file(s) [attempted 611/699 = 87%, 5 KB/s]
Downloaded: 613 file(s) [attempted 613/699 = 87%, 6 KB/s]
Downloaded: 616 file(s) [attempted 616/699 = 88%, 15 KB/s]
Downloaded: 618 file(s) [attempted 618/699 = 88%, 1 KB/s]
Downloaded: 620 file(s) [attempted 620/699 = 88%, 3 KB/s]
Downloaded: 625 file(s) [attempted 625/699 = 89%, 5 KB/s]
Downloaded: 628 file(s) [attempted 628/699 = 89%, 6 KB/s]
Downloaded: 630 file(s) [attempted 630/699 = 90%, 1 KB/s]
Downloaded: 632 file(s) [attempted 632/699 = 90%, 1 KB/s]
Downloaded: 635 file(s) [attempted 635/699 = 90%, 3 KB/s]
Downloaded: 637 file(s) [attempted 637/699 = 91%, 14 KB/s]
Downloaded: 639 file(s) [attempted 639/699 = 91%, 4 KB/s]
Downloaded: 642 file(s) [attempted 642/699 = 91%, 7 KB/s]
Downloaded: 644 file(s) [attempted 644/699 = 92%, 23 KB/s]
Downloaded: 647 file(s) [attempted 647/699 = 92%, 1 KB/s]
Downloaded: 649 file(s) [attempted 649/699 = 92%, 3 KB/s]
Downloaded: 651 file(s) [attempted 651/699 = 93%, 13 KB/s]
Downloaded: 654 file(s) [attempted 654/699 = 93%, 1 KB/s]
Downloaded: 656 file(s) [attempted 656/699 = 93%, 3 KB/s]
Downloaded: 659 file(s) [attempted 659/699 = 94%, 28 KB/s]
Downloaded: 663 file(s) [attempted 663/699 = 94%, 43 KB/s]
Downloaded: 666 file(s) [attempted 666/699 = 95%, 10 KB/s]
Downloaded: 668 file(s) [attempted 668/699 = 95%, 1 KB/s]
Downloaded: 671 file(s) [attempted 671/699 = 95%, 7 KB/s]
Downloaded: 673 file(s) [attempted 673/699 = 96%, 3 KB/s]
Downloaded: 675 file(s) [attempted 675/699 = 96%, 1 KB/s]
Downloaded: 678 file(s) [attempted 678/699 = 96%, 3 KB/s]
Downloaded: 680 file(s) [attempted 680/699 = 97%, 42 KB/s]
Downloaded: 683 file(s) [attempted 683/699 = 97%, 32 KB/s]
Downloaded: 685 file(s) [attempted 685/699 = 97%, 8 KB/s]
Downloaded: 687 file(s) [attempted 687/699 = 98%, 17 KB/s]
Downloaded: 690 file(s) [attempted 690/699 = 98%, 10 KB/s]
Downloaded: 692 file(s) [attempted 692/699 = 98%, 1 KB/s]
Downloaded: 694 file(s) [attempted 694/699 = 99%, 3 KB/s]
Downloaded: 697 file(s) [attempted 697/699 = 99%, 6 KB/s]
Downloaded: 699 file(s) [attempted 699/699 = 100%, 6 KB/s]
Decompressing 797 file(s)
Unpacked in 847 ms
Completed successfully!


==> anc/Speck-Infinity-main/kernel_check_logs/mathlib_cache_retry.log <==
  % Total    % Received % Xferd  Average Speed   Time    Time     Time  Current
                                 Dload  Upload   Total   Spent    Left  Speed

  0     0    0     0    0     0      0      0 --:--:-- --:--:-- --:--:--     0
  0     0    0     0    0     0      0      0 --:--:--  0:00:01 --:--:--     0
  0     0    0     0    0     0      0      0 --:--:--  0:00:02 --:--:--     0
  0     0    0     0    0     0      0      0 --:--:--  0:00:03 --:--:--     0
  0     0    0     0    0     0      0      0 --:--:--  0:00:04 --:--:--     0
  0     0    0     0    0     0      0      0 --:--:--  0:00:04 --:--:--     0
  0     0    0     0    0     0      0      0 --:--:--  0:00:04 --:--:--     0

  0     0    0     0    0     0      0      0 --:--:--  0:00:05 --:--:--     0
  0     0    0     0    0     0      0      0 --:--:--  0:00:06 --:--:--     0
  0     0    0     0    0     0      0      0 --:--:--  0:00:07 --:--:--     0
  0     0    0     0    0     0      0      0 --:--:--  0:00:08 --:--:--     0
100 1075k  100 1075k    0     0   120k      0  0:00:08  0:00:08 --:--:--  326k

installing leantar 0.1.15
uncaught exception: failure in tar #[-xf, /root/.cache/mathlib/leantar-0.1.15.tar.gz, -C, /root/.cache/mathlib, --strip-components=1]:
tar: leantar: Cannot change ownership to uid 1001, gid 118: Invalid argument
tar: Exiting with failure status due to previous errors



==> anc/Speck-Infinity-main/kernel_check_logs/source_integrity_checks.json <==
{
  "Run68_source_unchanged": true,
  "FiniteCardinals.lean:structure PositiveModel": true,
  "ExponentOrbit.lean:structure PositiveModel": true,
  "ExponentOrbit.lean:structure FullModel": true,
  "FiniteCardinals.lean:def Finite": true
}


==> anc/Speck-Infinity-main/kernel_check_logs/tarski_codes_attempt1.log <==
⚠ [125/450] Replayed NF0Specker.FiniteCardinals
warning: NF0Specker/FiniteCardinals.lean:555:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singleton, all, iffF, imp, F.holds, IsSingleton, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:65: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1123:23: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [disj, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1130:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [iffF, holds_imp19, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:21: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19,
  ̵  ̵ ̵ ̵F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:30: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:41: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:50: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1156:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1157:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1158:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1168:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1169:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1170:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:49: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp,
  ̵  ̵ ̵ ̵F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper, NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp, F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:30: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:39: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:39: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:48: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:54: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_012, reverseProperFormula_sound,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign, kuratowski_sound_012, reverseProperFormula_sound,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:63: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:72: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:38: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign, kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2861:8: This simp argument is unused:
  IsFregeClass

Hint: Omit it from the simp argument list.
  simp [̵I̵s̵F̵r̵e̵g̵e̵C̵l̵a̵s̵s̵,̵ ̵a̵s̵s̵i̵g̵n̵,̵[̲a̲s̲s̲i̲g̲n̲,̲ ρ]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:36: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds,
  ̵  ̵ ̵ ̵injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds, injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3693:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityP0, holds_all, holds_imp, disj, F.holds,
  ̵  ̵ ̵ ̵cardinalLeAt_014_sound,
  ̲  ̲ ̲ ̲cardinalLeAt_140_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3701:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityBad0, F.holds, comparabilityP0_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3709:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveFregeClass0, IsFregeClass, holds_all, iffF, holds_imp, F.holds, bijectionB11_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3908:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [fregeSuccDeletionFormula, FregeSuccByDeletion, holds_all, holds_imp, iffF, F.holds, assign,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4343:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/FiniteCardinals.lean:4854:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4854:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds,
  ̵  ̵ ̵ ̵run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds, run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5066:21: This simp argument is unused:
  h'

Hint: Omit it from the simp argument list.
  simp [assign, h,̵ ̵h̵'̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5161:26: This simp argument is unused:
  stratifiedBadEnv

Hint: Omit it from the simp argument list.
  simp [assign,̵ ̵s̵t̵r̵a̵t̵i̵f̵i̵e̵d̵B̵a̵d̵E̵n̵v̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5179:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [816/819] Replayed NF0Specker.ExponentOrbit
warning: NF0Specker/ExponentOrbit.lean:399:19: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [or, holds, not_a̵nd̵_̵or̵,̵ ̵n̵o̵t_̵n̵o̵t̵, or_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:31: This simp argument is unused:
  not_not

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, n̵ot̵_̵n̵o̵t̵,̵ ̵o̵r_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:61: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:72: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, and_assoc,̵ ̵e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:86: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:511:2: Try `simp at hfalse` instead of `simpa using hfalse`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:527:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:27: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:38: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:56: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [rename, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:57: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: 'omega' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: NF0Specker/ExponentOrbit.lean:1269:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:24: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:35: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:53: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite, imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:49: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1441:18: This simp argument is unused:
  or_fits

Hint: Omit it from the simp argument list.
  simp [uscCode, singCode, ex_fits, iffF_fits, F̵o̵r̵m̵u̵l̵a̵.̵f̵i̵t̵s̵,̵ ̵o̵r̵_̵f̵i̵t̵s̵]̵F̲o̲r̲m̲u̲l̲a̲.̲f̲i̲t̲s̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:18: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:29: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:62: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:73: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:91: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:33: This simp argument is unused:
  not_imp_not

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds, Formula.holds, overwrite, ρ, n̵o̵t̵_̵i̵m̵p̵_̵n̵o̵t̵,̵ ̵and_assoc,
  ̲  ̲ ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:46: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:57: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲  ̲ ̲ ̲and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, n̵o̵t̵_̵a̵n̵d̵_̵o̵r̵,̵ ̵and_assoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds, closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:86: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:15: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:26: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:44: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2135:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2138:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2174:8: This simp argument is unused:
  show k + 20 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, relationGraphAssignment, overwrite, h0, h1, h20,
          show k + 20 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵ ̵≠̵ ̵1 from by omega, show k + 20 ≠ 2 from by omega, show k + 20 ≠ 3 from by omega,
          show k + 20 ≠ 4 from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2181:14: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: NF0Specker/ExponentOrbit.lean:2397:54: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:65: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:83: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲ e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds, graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3441:6: unused variable `A`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3532:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3689:21: This simp argument is unused:
  show k + 100 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵≠̵ ̵1 from by omega, show k + 100 ≠ 2 from by omega,
      show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3692:4: This simp argument is unused:
  show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0 from by omega, show k + 100 ≠ 1 from by omega, show k + 100 ≠ 2 from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3709:21: This simp argument is unused:
  show k + 200 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hhi, hsub, ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵≠̵ ̵0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
      show k + 200 ≠ 1 from by omega,
  ̵  ̵ ̵ ̵show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega,
      show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3712:4: This simp argument is unused:
  show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3713:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3731:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵0̵ ̵∨̵ ̵k + 300 =̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵≠ 2 from by omega, show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3733:4: This simp argument is unused:
  show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3734:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3735:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3755:4: This simp argument is unused:
  show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬̵(̵k + 400 =̵ ̵0̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵≠ 2 from by omega,
      show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3757:4: This simp argument is unused:
  show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3758:4: This simp argument is unused:
  show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(1̵0̵2 ̵≤̵ ̵k̵ ̵+̵ ̵4̵00̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵20̵0̵)̵ f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3759:4: This simp argument is unused:
  show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵300̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3760:4: This simp argument is unused:
  show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵4̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3949:24: unused variable `hW`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3982:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:4860:5: unused variable `hnonempty`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5322:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5323:5: unused variable `hP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5324:5: unused variable `hm`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6464:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:6578:5: unused variable `hrefl`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6918:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, graphAt54_correct,
  ̵  ̵ ̵ ̵Formula.holds,
  ̲  ̲ ̲ ̲overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7292:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7293:4: This simp argument is unused:
  show ¬(k + 100 = 2 ∨ k + 100 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲1̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7311:4: This simp argument is unused:
  show ¬(k + 200 = 0 ∨ k + 200 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7312:4: This simp argument is unused:
  show ¬(k + 200 = 2 ∨ k + 200 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7313:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵2̵0̵0̵ ̵∧̵ ̵k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7331:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7332:4: This simp argument is unused:
  show ¬(k + 300 = 2 ∨ k + 300 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7333:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7334:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵3̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, n̵o̵t̵_̵and_o̵r̵,̵ ̵an̵d̵_̵a̵ssoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:60: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:71: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:89: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:23: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:34: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:52: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8209:5: unused variable `hmn`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:8868:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 2) from by omega

Hint: Omit it from the simp argument list.
  simp [oldDedekindFiniteTypes, oldFiniteEquivRename, h0, h1, hlow, hhi, h̵s̵u̵b̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵0̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵2̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]̵h̲s̲u̲b̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:40: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:51: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:36: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:47: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:65: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [817/819] Replayed NF0Specker.AdaptersAndOrbit
warning: NF0Specker/AdaptersAndOrbit.lean:1632:19: unused variable `hCs`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/AdaptersAndOrbit.lean:1632:36: unused variable `hCE`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [819/819] Built NF0Specker.TarskiCodes (2.3s)
Build completed successfully (819 jobs).


==> anc/Speck-Infinity-main/kernel_check_logs/tarski_equivalence_attempt1.log <==
⚠ [125/411] Replayed NF0Specker.FiniteCardinals
warning: NF0Specker/FiniteCardinals.lean:555:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singleton, all, iffF, imp, F.holds, IsSingleton, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:65: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1123:23: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [disj, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1130:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [iffF, holds_imp19, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:21: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19,
  ̵  ̵ ̵ ̵F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:30: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:41: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:50: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1156:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1157:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1158:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1168:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1169:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1170:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:49: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp,
  ̵  ̵ ̵ ̵F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper, NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp, F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:30: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:39: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:39: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:48: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:54: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_012, reverseProperFormula_sound,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign, kuratowski_sound_012, reverseProperFormula_sound,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:63: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:72: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:38: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign, kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2861:8: This simp argument is unused:
  IsFregeClass

Hint: Omit it from the simp argument list.
  simp [̵I̵s̵F̵r̵e̵g̵e̵C̵l̵a̵s̵s̵,̵ ̵a̵s̵s̵i̵g̵n̵,̵[̲a̲s̲s̲i̲g̲n̲,̲ ρ]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:36: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds,
  ̵  ̵ ̵ ̵injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds, injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3693:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityP0, holds_all, holds_imp, disj, F.holds,
  ̵  ̵ ̵ ̵cardinalLeAt_014_sound,
  ̲  ̲ ̲ ̲cardinalLeAt_140_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3701:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityBad0, F.holds, comparabilityP0_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3709:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveFregeClass0, IsFregeClass, holds_all, iffF, holds_imp, F.holds, bijectionB11_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3908:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [fregeSuccDeletionFormula, FregeSuccByDeletion, holds_all, holds_imp, iffF, F.holds, assign,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4343:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/FiniteCardinals.lean:4854:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4854:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds,
  ̵  ̵ ̵ ̵run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds, run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5066:21: This simp argument is unused:
  h'

Hint: Omit it from the simp argument list.
  simp [assign, h,̵ ̵h̵'̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5161:26: This simp argument is unused:
  stratifiedBadEnv

Hint: Omit it from the simp argument list.
  simp [assign,̵ ̵s̵t̵r̵a̵t̵i̵f̵i̵e̵d̵B̵a̵d̵E̵n̵v̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5179:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [816/821] Replayed NF0Specker.ExponentOrbit
warning: NF0Specker/ExponentOrbit.lean:399:19: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [or, holds, not_a̵nd̵_̵or̵,̵ ̵n̵o̵t_̵n̵o̵t̵, or_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:31: This simp argument is unused:
  not_not

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, n̵ot̵_̵n̵o̵t̵,̵ ̵o̵r_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:61: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:72: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, and_assoc,̵ ̵e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:86: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:511:2: Try `simp at hfalse` instead of `simpa using hfalse`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:527:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:27: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:38: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:56: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [rename, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:57: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: 'omega' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: NF0Specker/ExponentOrbit.lean:1269:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:24: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:35: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:53: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite, imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:49: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1441:18: This simp argument is unused:
  or_fits

Hint: Omit it from the simp argument list.
  simp [uscCode, singCode, ex_fits, iffF_fits, F̵o̵r̵m̵u̵l̵a̵.̵f̵i̵t̵s̵,̵ ̵o̵r̵_̵f̵i̵t̵s̵]̵F̲o̲r̲m̲u̲l̲a̲.̲f̲i̲t̲s̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:18: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:29: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:62: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:73: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:91: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:33: This simp argument is unused:
  not_imp_not

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds, Formula.holds, overwrite, ρ, n̵o̵t̵_̵i̵m̵p̵_̵n̵o̵t̵,̵ ̵and_assoc,
  ̲  ̲ ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:46: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:57: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲  ̲ ̲ ̲and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, n̵o̵t̵_̵a̵n̵d̵_̵o̵r̵,̵ ̵and_assoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds, closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:86: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:15: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:26: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:44: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2135:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2138:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2174:8: This simp argument is unused:
  show k + 20 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, relationGraphAssignment, overwrite, h0, h1, h20,
          show k + 20 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵ ̵≠̵ ̵1 from by omega, show k + 20 ≠ 2 from by omega, show k + 20 ≠ 3 from by omega,
          show k + 20 ≠ 4 from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2181:14: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: NF0Specker/ExponentOrbit.lean:2397:54: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:65: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:83: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲ e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds, graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3441:6: unused variable `A`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3532:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3689:21: This simp argument is unused:
  show k + 100 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵≠̵ ̵1 from by omega, show k + 100 ≠ 2 from by omega,
      show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3692:4: This simp argument is unused:
  show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0 from by omega, show k + 100 ≠ 1 from by omega, show k + 100 ≠ 2 from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3709:21: This simp argument is unused:
  show k + 200 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hhi, hsub, ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵≠̵ ̵0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
      show k + 200 ≠ 1 from by omega,
  ̵  ̵ ̵ ̵show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega,
      show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3712:4: This simp argument is unused:
  show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3713:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3731:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵0̵ ̵∨̵ ̵k + 300 =̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵≠ 2 from by omega, show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3733:4: This simp argument is unused:
  show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3734:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3735:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3755:4: This simp argument is unused:
  show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬̵(̵k + 400 =̵ ̵0̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵≠ 2 from by omega,
      show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3757:4: This simp argument is unused:
  show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3758:4: This simp argument is unused:
  show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(1̵0̵2 ̵≤̵ ̵k̵ ̵+̵ ̵4̵00̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵20̵0̵)̵ f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3759:4: This simp argument is unused:
  show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵300̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3760:4: This simp argument is unused:
  show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵4̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3949:24: unused variable `hW`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3982:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:4860:5: unused variable `hnonempty`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5322:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5323:5: unused variable `hP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5324:5: unused variable `hm`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6464:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:6578:5: unused variable `hrefl`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6918:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, graphAt54_correct,
  ̵  ̵ ̵ ̵Formula.holds,
  ̲  ̲ ̲ ̲overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7292:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7293:4: This simp argument is unused:
  show ¬(k + 100 = 2 ∨ k + 100 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲1̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7311:4: This simp argument is unused:
  show ¬(k + 200 = 0 ∨ k + 200 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7312:4: This simp argument is unused:
  show ¬(k + 200 = 2 ∨ k + 200 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7313:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵2̵0̵0̵ ̵∧̵ ̵k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7331:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7332:4: This simp argument is unused:
  show ¬(k + 300 = 2 ∨ k + 300 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7333:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7334:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵3̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, n̵o̵t̵_̵and_o̵r̵,̵ ̵an̵d̵_̵a̵ssoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:60: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:71: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:89: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:23: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:34: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:52: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8209:5: unused variable `hmn`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:8868:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 2) from by omega

Hint: Omit it from the simp argument list.
  simp [oldDedekindFiniteTypes, oldFiniteEquivRename, h0, h1, hlow, hhi, h̵s̵u̵b̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵0̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵2̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]̵h̲s̲u̲b̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:40: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:51: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:36: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:47: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:65: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [817/821] Replayed NF0Specker.AdaptersAndOrbit
warning: NF0Specker/AdaptersAndOrbit.lean:1632:19: unused variable `hCs`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/AdaptersAndOrbit.lean:1632:36: unused variable `hCE`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [820/821] Replayed NF0Specker.TarskiAppendix
warning: NF0Specker/TarskiAppendix.lean:2198:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [Formula.tarskiFiniteCode, Formula.oldSubsetCode,
  ̵  ̵ ̵ ̵Formula.holds, Formula.or, Formula.ex,
      PositiveModel.IsOldTarskiFinite, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_a̵n̵d̵_̵o̵r̵,̵ ̵n̵o̵t̵_̵forall]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/TarskiAppendix.lean:2315:5: unused variable `haP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [821/821] Built NF0Specker.TarskiEquivalence (1.3s)
Build completed successfully (821 jobs).


==> anc/Speck-Infinity-main/kernel_check_logs/tarski_equivalence_attempt2.log <==
⚠ [125/341] Replayed NF0Specker.FiniteCardinals
warning: NF0Specker/FiniteCardinals.lean:555:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singleton, all, iffF, imp, F.holds, IsSingleton, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:65: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1123:23: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [disj, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1130:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [iffF, holds_imp19, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:21: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19,
  ̵  ̵ ̵ ̵F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:30: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:41: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:50: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1156:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1157:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1158:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1168:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1169:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1170:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:49: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp,
  ̵  ̵ ̵ ̵F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper, NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp, F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:30: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:39: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:39: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:48: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:54: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_012, reverseProperFormula_sound,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign, kuratowski_sound_012, reverseProperFormula_sound,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:63: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:72: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:38: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign, kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2861:8: This simp argument is unused:
  IsFregeClass

Hint: Omit it from the simp argument list.
  simp [̵I̵s̵F̵r̵e̵g̵e̵C̵l̵a̵s̵s̵,̵ ̵a̵s̵s̵i̵g̵n̵,̵[̲a̲s̲s̲i̲g̲n̲,̲ ρ]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:36: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds,
  ̵  ̵ ̵ ̵injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds, injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3693:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityP0, holds_all, holds_imp, disj, F.holds,
  ̵  ̵ ̵ ̵cardinalLeAt_014_sound,
  ̲  ̲ ̲ ̲cardinalLeAt_140_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3701:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityBad0, F.holds, comparabilityP0_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3709:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveFregeClass0, IsFregeClass, holds_all, iffF, holds_imp, F.holds, bijectionB11_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3908:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [fregeSuccDeletionFormula, FregeSuccByDeletion, holds_all, holds_imp, iffF, F.holds, assign,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4343:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/FiniteCardinals.lean:4854:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4854:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds,
  ̵  ̵ ̵ ̵run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds, run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5066:21: This simp argument is unused:
  h'

Hint: Omit it from the simp argument list.
  simp [assign, h,̵ ̵h̵'̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5161:26: This simp argument is unused:
  stratifiedBadEnv

Hint: Omit it from the simp argument list.
  simp [assign,̵ ̵s̵t̵r̵a̵t̵i̵f̵i̵e̵d̵B̵a̵d̵E̵n̵v̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5179:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [816/821] Replayed NF0Specker.ExponentOrbit
warning: NF0Specker/ExponentOrbit.lean:399:19: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [or, holds, not_a̵nd̵_̵or̵,̵ ̵n̵o̵t_̵n̵o̵t̵, or_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:31: This simp argument is unused:
  not_not

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, n̵ot̵_̵n̵o̵t̵,̵ ̵o̵r_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:61: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:72: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, and_assoc,̵ ̵e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:86: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:511:2: Try `simp at hfalse` instead of `simpa using hfalse`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:527:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:27: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:38: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:56: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [rename, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:57: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: 'omega' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: NF0Specker/ExponentOrbit.lean:1269:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:24: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:35: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:53: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite, imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:49: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1441:18: This simp argument is unused:
  or_fits

Hint: Omit it from the simp argument list.
  simp [uscCode, singCode, ex_fits, iffF_fits, F̵o̵r̵m̵u̵l̵a̵.̵f̵i̵t̵s̵,̵ ̵o̵r̵_̵f̵i̵t̵s̵]̵F̲o̲r̲m̲u̲l̲a̲.̲f̲i̲t̲s̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:18: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:29: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:62: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:73: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:91: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:33: This simp argument is unused:
  not_imp_not

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds, Formula.holds, overwrite, ρ, n̵o̵t̵_̵i̵m̵p̵_̵n̵o̵t̵,̵ ̵and_assoc,
  ̲  ̲ ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:46: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:57: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲  ̲ ̲ ̲and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, n̵o̵t̵_̵a̵n̵d̵_̵o̵r̵,̵ ̵and_assoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds, closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:86: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:15: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:26: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:44: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2135:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2138:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2174:8: This simp argument is unused:
  show k + 20 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, relationGraphAssignment, overwrite, h0, h1, h20,
          show k + 20 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵ ̵≠̵ ̵1 from by omega, show k + 20 ≠ 2 from by omega, show k + 20 ≠ 3 from by omega,
          show k + 20 ≠ 4 from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2181:14: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: NF0Specker/ExponentOrbit.lean:2397:54: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:65: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:83: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲ e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds, graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3441:6: unused variable `A`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3532:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3689:21: This simp argument is unused:
  show k + 100 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵≠̵ ̵1 from by omega, show k + 100 ≠ 2 from by omega,
      show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3692:4: This simp argument is unused:
  show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0 from by omega, show k + 100 ≠ 1 from by omega, show k + 100 ≠ 2 from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3709:21: This simp argument is unused:
  show k + 200 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hhi, hsub, ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵≠̵ ̵0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
      show k + 200 ≠ 1 from by omega,
  ̵  ̵ ̵ ̵show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega,
      show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3712:4: This simp argument is unused:
  show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3713:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3731:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵0̵ ̵∨̵ ̵k + 300 =̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵≠ 2 from by omega, show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3733:4: This simp argument is unused:
  show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3734:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3735:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3755:4: This simp argument is unused:
  show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬̵(̵k + 400 =̵ ̵0̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵≠ 2 from by omega,
      show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3757:4: This simp argument is unused:
  show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3758:4: This simp argument is unused:
  show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(1̵0̵2 ̵≤̵ ̵k̵ ̵+̵ ̵4̵00̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵20̵0̵)̵ f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3759:4: This simp argument is unused:
  show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵300̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3760:4: This simp argument is unused:
  show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵4̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3949:24: unused variable `hW`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3982:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:4860:5: unused variable `hnonempty`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5322:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5323:5: unused variable `hP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5324:5: unused variable `hm`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6464:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:6578:5: unused variable `hrefl`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6918:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, graphAt54_correct,
  ̵  ̵ ̵ ̵Formula.holds,
  ̲  ̲ ̲ ̲overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7292:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7293:4: This simp argument is unused:
  show ¬(k + 100 = 2 ∨ k + 100 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲1̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7311:4: This simp argument is unused:
  show ¬(k + 200 = 0 ∨ k + 200 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7312:4: This simp argument is unused:
  show ¬(k + 200 = 2 ∨ k + 200 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7313:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵2̵0̵0̵ ̵∧̵ ̵k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7331:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7332:4: This simp argument is unused:
  show ¬(k + 300 = 2 ∨ k + 300 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7333:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7334:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵3̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, n̵o̵t̵_̵and_o̵r̵,̵ ̵an̵d̵_̵a̵ssoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:60: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:71: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:89: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:23: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:34: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:52: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8209:5: unused variable `hmn`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:8868:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 2) from by omega

Hint: Omit it from the simp argument list.
  simp [oldDedekindFiniteTypes, oldFiniteEquivRename, h0, h1, hlow, hhi, h̵s̵u̵b̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵0̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵2̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]̵h̲s̲u̲b̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:40: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:51: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:36: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:47: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:65: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [817/821] Replayed NF0Specker.AdaptersAndOrbit
warning: NF0Specker/AdaptersAndOrbit.lean:1632:19: unused variable `hCs`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/AdaptersAndOrbit.lean:1632:36: unused variable `hCE`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [820/821] Replayed NF0Specker.TarskiAppendix
warning: NF0Specker/TarskiAppendix.lean:2198:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [Formula.tarskiFiniteCode, Formula.oldSubsetCode,
  ̵  ̵ ̵ ̵Formula.holds, Formula.or, Formula.ex,
      PositiveModel.IsOldTarskiFinite, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_a̵n̵d̵_̵o̵r̵,̵ ̵n̵o̵t̵_̵forall]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/TarskiAppendix.lean:2315:5: unused variable `haP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [821/821] Built NF0Specker.TarskiEquivalence (1.7s)
Build completed successfully (821 jobs).


==> anc/Speck-Infinity-main/kernel_check_logs/tarski_equivalence_axiom_audit.log <==
NFMinusZero.Formula.twoSidedWOExpandedCode_correct.{u_1} {V : Type u_1} (M : NFMinusZero.PositiveModel V) (ρ : ℕ → V) :
  NFMinusZero.Formula.holds M.mem ρ NFMinusZero.Formula.twoSidedWOExpandedCode ↔ M.IsOldBiWOGraph (ρ 1) (ρ 2)
NFMinusZero.Formula.evenOldSetExpandedCode_correct.{u_1} {V : Type u_1} (M : NFMinusZero.PositiveModel V) (ρ : ℕ → V) :
  NFMinusZero.Formula.holds M.mem ρ NFMinusZero.Formula.evenOldSetExpandedCode ↔ M.IsOldEvenSet (ρ 1)
NFMinusZero.Formula.oddOldSetExpandedCode_correct.{u_1} {V : Type u_1} (M : NFMinusZero.PositiveModel V) (ρ : ℕ → V) :
  NFMinusZero.Formula.holds M.mem ρ NFMinusZero.Formula.oddOldSetExpandedCode ↔ M.IsOldOddSet (ρ 1)
NFMinusZero.PositiveModel.old_biWO_implies_tarskiFinite.{u_1} {V : Type u_1} (M : NFMinusZero.PositiveModel V)
  (hnonempty : ∀ (S : V), ∃ t, M.mem t S) (X : V) (h : M.IsOldBiWO X) : M.IsOldTarskiFinite X
NFMinusZero.PositiveModel.TarskiBiWOEquivalenceGoal.{u_1} {V : Type u_1} (M : NFMinusZero.PositiveModel V) : Prop
NFMinusZero.PositiveModel.tarskiFinite_to_biWO.{u_1} {V : Type u_1} (M : NFMinusZero.PositiveModel V)
  (hnonempty : ∀ (S : V), ∃ t, M.mem t S) (A : V) (hfin : M.IsOldTarskiFinite A) : M.IsOldBiWO A
NFMinusZero.PositiveModel.old_biWO_iff_tarskiFinite.{u_1} {V : Type u_1} (M : NFMinusZero.PositiveModel V)
  (hnonempty : ∀ (S : V), ∃ t, M.mem t S) (A : V) : M.IsOldBiWO A ↔ M.IsOldTarskiFinite A
NFMinusZero.PositiveModel.tarskiBiWOEquivalence.{u_1} {V : Type u_1} (M : NFMinusZero.PositiveModel V) :
  M.TarskiBiWOEquivalenceGoal
'NFMinusZero.PositiveModel.old_biWO_implies_tarskiFinite' depends on axioms: [propext, Classical.choice, Quot.sound]
'NFMinusZero.PositiveModel.tarskiFinite_to_biWO' depends on axioms: [propext, Classical.choice, Quot.sound]
'NFMinusZero.PositiveModel.tarskiBiWOEquivalence' depends on axioms: [propext, Classical.choice, Quot.sound]
Appendix axiom audit passed for all 208 declarations in [NF0Specker.TarskiCodes,
 NF0Specker.TarskiAppendix,
 NF0Specker.TarskiEquivalence]: [propext, Classical.choice, Quot.sound]


==> anc/Speck-Infinity-main/kernel_check_logs/tarski_equivalence_full_build.log <==
⚠ [125/335] Replayed NF0Specker.FiniteCardinals
warning: NF0Specker/FiniteCardinals.lean:555:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singleton, all, iffF, imp, F.holds, IsSingleton, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:574:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [edge, F.holds, PairEdge, assign, kuratowski_sound, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:65: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:690:74: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [graphRestriction, F.holds, assign, kuratowski_sound_034, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1109:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1116:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1123:23: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [disj, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1130:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [iffF, holds_imp19, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:21: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19,
  ̵  ̵ ̵ ̵F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1140:30: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [subsetDA, inD, holds_all19, holds_imp19, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:41: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1145:50: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [nonemptyD, inD, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1155:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1156:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1157:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1158:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:4: This simp argument is unused:
  holds_all19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_a̵l̵l̵1̵9̵,̵ ̵h̵o̵l̵d̵s̵_̵imp19, kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1167:17: This simp argument is unused:
  holds_imp19

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, h̵o̵l̵d̵s̵_̵i̵m̵p̵1̵9̵,̵ ̵kuratowski,
  ̵  ̵ ̵ ̵singleton,
  ̲  ̲ ̲ ̲unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1168:35: This simp argument is unused:
  IsKPair

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, I̵s̵K̵P̵a̵i̵r̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1169:28: This simp argument is unused:
  IsSingleton

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, I̵s̵S̵i̵n̵g̵l̵e̵t̵o̵n̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Singleton,
  ̲  ̲ ̲ ̲IsUnordered,
  ̵  ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1170:32: This simp argument is unused:
  IsUnordered

Hint: Omit it from the simp argument list.
  simp [supportedRelation, NF0Specker.Run17.Supported,
  ̵  ̵ ̵ ̵holds_all19, holds_imp19, kuratowski,
      singleton, unordered, F.holds, IsKPair,
  ̵  ̵ ̵ ̵NF0Specker.Run17.KPair, IsSingleton,
      NF0Specker.Run17.Singleton, I̵s̵U̵n̵o̵r̵d̵e̵r̵e̵d̵,̵
  ̵ ̵ ̵ ̵ ̵NF0Specker.Run17.Unordered, all, iffF, imp, disj, assign, iff_def,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1575:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [imp, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:22: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [all, F.holds, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1582:31: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [all, F.holds, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:49: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp,
  ̵  ̵ ̵ ̵F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1605:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [stableBadFormula, NF0Specker.Run22.StableProper, NF0Specker.Run22.Subset, holds_all,
  ̲  ̲ ̲ ̲holds_imp, F.holds, assign, edge_sound, edge_sound_235, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:30: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1716:39: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:39: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1729:48: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [φ, disj, F.holds, assign, ρ, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1783:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseProperFormula, ReverseProper,
  ̵  ̵ ̵ ̵NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
      all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:54: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_012, reverseProperFormula_sound,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1802:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [reverseGraphFormula, F.holds, assign, kuratowski_sound_012, reverseProperFormula_sound,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:63: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:1902:72: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveImageFormula, F.holds, assign, edge_sound_230, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:38: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign,
  ̵  ̵ ̵ ̵kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2062:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [inverseGraphFormula, F.holds, assign, kuratowski_sound_043, edge_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:2861:8: This simp argument is unused:
  IsFregeClass

Hint: Omit it from the simp argument list.
  simp [̵I̵s̵F̵r̵e̵g̵e̵C̵l̵a̵s̵s̵,̵ ̵a̵s̵s̵i̵g̵n̵,̵[̲a̲s̲s̲i̲g̲n̲,̲ ρ]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:36: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds,
  ̵  ̵ ̵ ̵injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3528:45: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeFormula, FregeLe, F.holds, injectionFormula_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3678:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:68: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3684:77: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cardinalLeAt, FregeLe, F.holds, injectionB11_sound, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3693:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityP0, holds_all, holds_imp, disj, F.holds,
  ̵  ̵ ̵ ̵cardinalLeAt_014_sound,
  ̲  ̲ ̲ ̲cardinalLeAt_140_sound, assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3701:59: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [comparabilityBad0, F.holds, comparabilityP0_sound, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3709:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveFregeClass0, IsFregeClass, holds_all, iffF, holds_imp, F.holds, bijectionB11_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:3908:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [fregeSuccDeletionFormula, FregeSuccByDeletion, holds_all, holds_imp, iffF, F.holds, assign,
  ̲  ̲ ̲ ̲i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4343:2: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/FiniteCardinals.lean:4854:31: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign,
  ̲ i̵f̵f̵_̵d̵e̵f̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4854:40: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33StrictRepAt, run33ProperReps,
  ̵  ̵ ̵ ̵run33SubsetReps, StrictRep,
      NF0Specker.Run22.ProperSubset, NF0Specker.Run22.Subset,
  ̵  ̵ ̵ ̵all, imp, F.holds, assign, iff_def,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:60: This simp argument is unused:
  iff_def

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds,
  ̵  ̵ ̵ ̵run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:4865:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [run33ReverseStrictGraphFormula, F.holds, run35_kpairHigh_sound, run35_strictRepAt_sound,
  ̲  ̲ ̲ ̲assign, i̵f̵f̵_̵d̵e̵f̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵i̲f̲f̲_̲d̲e̲f̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5066:21: This simp argument is unused:
  h'

Hint: Omit it from the simp argument list.
  simp [assign, h,̵ ̵h̵'̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5161:26: This simp argument is unused:
  stratifiedBadEnv

Hint: Omit it from the simp argument list.
  simp [assign,̵ ̵s̵t̵r̵a̵t̵i̵f̵i̵e̵d̵B̵a̵d̵E̵n̵v̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/FiniteCardinals.lean:5179:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
⚠ [816/842] Replayed NF0Specker.ExponentOrbit
warning: NF0Specker/ExponentOrbit.lean:399:19: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [or, holds, not_a̵nd̵_̵or̵,̵ ̵n̵o̵t_̵n̵o̵t̵, or_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:31: This simp argument is unused:
  not_not

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, n̵ot̵_̵n̵o̵t̵,̵ ̵o̵r_iff_not_imp_left, and_assoc, exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:61: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:399:72: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [or, holds, not_and_or, not_not, or_iff_not_imp_left, and_assoc,̵ ̵e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:430:86: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singletonFormula, Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:446:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [unorderedPairFormula, Formula.or_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:511:2: Try `simp at hfalse` instead of `simpa using hfalse`

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:527:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:527:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, ρ, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:545:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:550:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:27: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:38: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:635:56: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [ex, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:646:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [iffF, or_holds, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:777:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:800:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [rename, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:893:61: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [rename, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1020:57: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: 'omega' tactic does nothing

Note: This linter can be disabled with `set_option linter.unusedTactic false`
warning: NF0Specker/ExponentOrbit.lean:1100:61: this tactic is never executed

Note: This linter can be disabled with `set_option linter.unreachableTactic false`
warning: NF0Specker/ExponentOrbit.lean:1269:39: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:50: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1269:68: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [substituteMem, holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:24: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:35: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1294:53: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:20: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:31: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite, imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1430:49: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [subsetCode, or_holds, Formula.holds, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1441:18: This simp argument is unused:
  or_fits

Hint: Omit it from the simp argument list.
  simp [uscCode, singCode, ex_fits, iffF_fits, F̵o̵r̵m̵u̵l̵a̵.̵f̵i̵t̵s̵,̵ ̵o̵r̵_̵f̵i̵t̵s̵]̵F̲o̲r̲m̲u̲l̲a̲.̲f̲i̲t̲s̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1450:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [uscCode, ex_holds, singCode, iffF_holds, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:18: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:29: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1657:47: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.unionFamilyCode, Formula.ex_holds, Formula.holds, overwrite, ρ, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:62: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:73: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1670:91: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp only [Formula.intersectionFamilyCode, Formula.holds, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:33: This simp argument is unused:
  not_imp_not

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds, Formula.holds, overwrite, ρ, n̵o̵t̵_̵i̵m̵p̵_̵n̵o̵t̵,̵ ̵and_assoc,
  ̲  ̲ ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:46: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1684:57: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.intersectionFamilyCode, Formula.or_holds,
  ̵  ̵ ̵ ̵Formula.holds, overwrite, ρ, not_imp_not,
  ̲  ̲ ̲ ̲and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, n̵o̵t̵_̵a̵n̵d̵_̵o̵r̵,̵ ̵and_assoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds, Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite, imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1772:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closedFamilyCode, IsClosedCandidate, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds, graphStepCode_correct,
  ̲  ̲ ̲ ̲overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:57: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:68: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds, closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1780:86: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [closureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵closedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:15: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:26: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:1916:44: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [positiveDiagonalCode, Formula.ex_holds,
  ̵  ̵ ̵ ̵Formula.holds, singCode, iffF_holds,
      diagonalGraphCode_correct, PositiveModel.IsSingleton,
  ̵  ̵ ̵ ̵overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2135:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2138:34: This simp argument is unused:
  relationGraphAssignment

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, r̵e̵l̵a̵t̵i̵o̵n̵G̵r̵a̵p̵h̵A̵s̵s̵i̵g̵n̵m̵e̵n̵t̵,̵ ̵overwrite]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2174:8: This simp argument is unused:
  show k + 20 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [relationEndpointRename, relationGraphAssignment, overwrite, h0, h1, h20,
          show k + 20 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵ ̵≠̵ ̵1 from by omega, show k + 20 ≠ 2 from by omega, show k + 20 ≠ 3 from by omega,
          show k + 20 ≠ 4 from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2181:14: Used `tac1 <;> tac2` where `(tac1; tac2)` would suffice

Note: This linter can be disabled with `set_option linter.unnecessarySeqFocus false`
warning: NF0Specker/ExponentOrbit.lean:2397:54: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:65: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2397:83: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [identityOnCode, Formula.holds, overwrite, hA, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:28: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2824:39: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp only [Formula.holds, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:49: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite,
  ̲ a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵  ̲ ̲exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:60: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲ e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵  ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2985:78: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionLegalCode, impliesF_holds, graphAt34_correct, Formula.holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:2996:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionTotalCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt35_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:40: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3007:58: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [bijectionOntoCode, impliesF_holds, ex_holds, graphAt34_correct, graphAt54_correct,
  ̲  ̲ ̲ ̲Formula.holds, ExistsUnique, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3441:6: unused variable `A`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3532:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3532:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:34: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:45: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3581:63: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3689:21: This simp argument is unused:
  show k + 100 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵≠̵ ̵1 from by omega, show k + 100 ≠ 2 from by omega,
      show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3692:4: This simp argument is unused:
  show ¬(k + 100 = 3 ∨ k + 100 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerUSCRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 100 ≠ 0 from by omega, show k + 100 ≠ 1 from by omega, show k + 100 ≠ 2 from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵1̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3709:21: This simp argument is unused:
  show k + 200 ≠ 0 from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hhi, hsub, ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵≠̵ ̵0̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
      show k + 200 ≠ 1 from by omega,
  ̵  ̵ ̵ ̵show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega,
      show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3712:4: This simp argument is unused:
  show ¬(k + 200 = 3 ∨ k + 200 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3713:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerPowerRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
  ̲  ̲ ̲ ̲show k + 200 ≠ 0 from by omega, show k + 200 ≠ 1 from by omega, show k + 200 ≠ 2 from by omega,
      show ¬(k + 200 = 3 ∨ k + 200 = 4) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵2̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3731:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵0̵ ̵∨̵ ̵k + 300 =̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵≠ 2 from by omega, show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3733:4: This simp argument is unused:
  show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬̵(̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega,
      show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3734:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3735:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerLeftFregeRename, speckerExponentTypes, h0, h1, hlow, hhi, hsub,
      show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega, show k + 300 ≠ 2 from by omega,
      show ¬(k + 300 = 3 ∨ k + 300 = 4) from by omega,
      show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵3̵0̵0̵ ̵<̵ ̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3755:4: This simp argument is unused:
  show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬̵(̵k + 400 =̵ ̵0̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵1̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵≠ 2 from by omega,
      show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3757:4: This simp argument is unused:
  show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵3̵ ̵∨̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵=̵ ̵4̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3758:4: This simp argument is unused:
  show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(1̵0̵2 ̵≤̵ ̵k̵ ̵+̵ ̵4̵00̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵20̵0̵)̵ f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤ k + 400 ∧ k + 400 < 300) from by omega,
      show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3759:4: This simp argument is unused:
  show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(2̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵300̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2 ≤ k + 400 ∧ k + 400 < 400) from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3760:4: This simp argument is unused:
  show ¬(302 ≤ k + 400 ∧ k + 400 < 400) from by omega

Hint: Omit it from the simp argument list.
  simp [speckerRightFregeRename, speckerExponentTypes, h0, h1,
  ̵  ̵ ̵ ̵hlow, hsub,
      show ¬ ̵k + 400 < 200 from by omega,
  ̵  ̵ ̵ ̵show ¬ ̵k + 400 < 300 from by omega,
      show k + 400 < 500 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 0 ∨ k + 400 = 1) from by omega,
      show k + 400 ≠ 2 from by omega,
  ̵  ̵ ̵ ̵show ¬(k + 400 = 3 ∨ k + 400 = 4) from by omega,
      show ¬(102 ≤ k + 400 ∧ k + 400 < 200) from by omega,
      show ¬(202 ≤ k + 400 ∧ k + 400 < 300) from by omega,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵3̵0̵2̵ ̵≤̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵∧̵ ̵k̵ ̵+̵ ̵4̵0̵0̵ ̵<̵ ̵4̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:3949:24: unused variable `hW`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:3982:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:4860:5: unused variable `hnonempty`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5322:5: unused variable `hU`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5323:5: unused variable `hP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:5324:5: unused variable `hm`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6464:4: try 'simp' instead of 'simpa'

Note: This linter can be disabled with `set_option linter.unnecessarySimpa false`
warning: NF0Specker/ExponentOrbit.lean:6578:5: unused variable `hrefl`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:6918:30: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds,
  ̵  ̵ ̵ ̵graphAt34_correct, graphAt54_correct,
  ̵  ̵ ̵ ̵Formula.holds,
  ̲  ̲ ̲ ̲overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:41: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:6918:59: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [injectionOneToOneCode, impliesF_holds, graphAt34_correct, graphAt54_correct, Formula.holds,
  ̲  ̲ ̲ ̲overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7292:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7293:4: This simp argument is unused:
  show ¬(k + 100 = 2 ∨ k + 100 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeLeftRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵1̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵1̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲1̲0̲0̲ ̲=̲ ̲1̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7311:4: This simp argument is unused:
  show ¬(k + 200 = 0 ∨ k + 200 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7312:4: This simp argument is unused:
  show ¬(k + 200 = 2 ∨ k + 200 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵2̵0̵0̵k̲ ̲+̲ ̲2̲0̲0̲ ∧ k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7313:4: This simp argument is unused:
  show ¬(102 ≤ k + 200 ∧ k + 200 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRightRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵2̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵2̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵2̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲2̲0̲0̲ ̲=̲ ̲3̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵2̵0̵0̵ ̵∧̵ ̵k̵+̵2̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7331:4: This simp argument is unused:
  show ¬(k + 300 = 0 ∨ k + 300 = 1) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7332:4: This simp argument is unused:
  show ¬(k + 300 = 2 ∨ k + 300 = 3) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by omega,
      show ¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7333:4: This simp argument is unused:
  show ¬(102 ≤ k + 300 ∧ k + 300 < 200) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵ ̵∨̵ ̵k̵+̵3̵0̵0̵=̵3̵)̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ̲∨̲ ̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬̵(̵1̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬(202 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲3̲0̲0̲)̲ from by omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7334:4: This simp argument is unused:
  show ¬(202 ≤ k + 300 ∧ k + 300 < 300) from by omega

Hint: Omit it from the simp argument list.
  simp [strictFregeRepRename, strictFregeCardinalTypes, h0, h1, hlow, hhi, hsub,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵0̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲0̲ ∨ k̵+̵3̵0̵0̵=̵1̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲1̲)̲ from by omega,
      show ¬̵(̵k̵+̵3̵0̵0̵=̵2̵¬̲(̲k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲2̲ ∨ k̵+̵3̵0̵0̵=̵3̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲=̲ ̲3̲)̲ from by omega,
      show ¬(102 ≤ k̵+̵3̵0̵0̵k̲ ̲+̲ ̲3̲0̲0̲ ∧ k̵+̵3̵0̵0̵<̵2̵0̵0̵)̵k̲ ̲+̲ ̲3̲0̲0̲ ̲<̲ ̲2̲0̲0̲)̲ from by o̵m̵e̵g̵a̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵2̵0̵2̵ ̵≤̵ ̵k̵+̵3̵0̵0̵ ̵∧̵ ̵k̵+̵3̵0̵0̵<̵3̵0̵0̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵omega]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, n̵o̵t̵_̵and_o̵r̵,̵ ̵an̵d̵_̵a̵ssoc, exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:32: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7915:43: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosedFamilyCode, IsClosedSeedSet, Formula.holds,
  ̵  ̵ ̵ ̵Formula.or_holds,
  ̲  ̲ ̲ ̲graphStepCode_correct, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_and_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:60: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:71: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_assoc]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:7924:89: This simp argument is unused:
  or_assoc

Hint: Omit it from the simp argument list.
  simp [setClosureCode, Formula.holds, Formula.or_holds,
  ̵  ̵ ̵ ̵setClosedFamilyCode_correct, overwrite,
  ̲  ̲ ̲ ̲imp_iff_not_or, and_assoc, exists_and_right,̵ ̵o̵r̵_̵a̵s̵s̵o̵c̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:23: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:34: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8027:52: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [cbSeedCode, Formula.holds, ex_holds, hright, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8209:5: unused variable `hmn`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/ExponentOrbit.lean:8868:4: This simp argument is unused:
  show ¬(k + 100 = 0 ∨ k + 100 = 2) from by omega

Hint: Omit it from the simp argument list.
  simp [oldDedekindFiniteTypes, oldFiniteEquivRename, h0, h1, hlow, hhi, h̵s̵u̵b̵,̵
  ̵ ̵ ̵ ̵ ̵s̵h̵o̵w̵ ̵¬̵(̵k̵+̵1̵0̵0̵=̵0̵ ̵∨̵ ̵k̵+̵1̵0̵0̵=̵2̵)̵ ̵f̵r̵o̵m̵ ̵b̵y̵ ̵o̵m̵e̵g̵a̵]̵h̲s̲u̲b̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8896:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetForward, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:31: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:42: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:8904:60: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [oldFiniteSubsetReverse, Formula.holds, impliesF_holds, overwrite, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:40: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right, or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:51: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9198:69: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionTransportCode, PositiveModel.IsSingletonOfUnion,
  ̵  ̵ ̵ ̵PositiveModel.IsSingleton,
  ̲  ̲ ̲ ̲ex_holds, iffF_holds,
  ̵  ̵ ̵ ̵singCode, Formula.holds, overwrite, and_assoc, exists_and_right,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:36: This simp argument is unused:
  and_assoc

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, a̵n̵d̵_̵a̵s̵s̵o̵c̵,̵ ̵exists_and_right,
  ̲  ̲ ̲ ̲or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:47: This simp argument is unused:
  exists_and_right

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵or_iff_not_imp_left]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/ExponentOrbit.lean:9206:65: This simp argument is unused:
  or_iff_not_imp_left

Hint: Omit it from the simp argument list.
  simp [singUnionRestrictedCode, Formula.holds, singUnionTransportCode_correct, and_assoc,
  ̲  ̲ ̲ ̲e̵x̵i̵s̵t̵s̵_̵a̵n̵d̵_̵r̵i̵g̵h̵t̵,̵ ̵o̵r̵_̵i̵f̵f̵_̵n̵o̵t̵_̵i̵m̵p̵_̵l̵e̵f̵t̵]̵e̲x̲i̲s̲t̲s̲_̲a̲n̲d̲_̲r̲i̲g̲h̲t̲]̲

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [817/842] Replayed NF0Specker.AdaptersAndOrbit
warning: NF0Specker/AdaptersAndOrbit.lean:1632:19: unused variable `hCs`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/AdaptersAndOrbit.lean:1632:36: unused variable `hCE`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [831/842] Replayed NF0Specker.Run62
warning: NF0Specker/Run62.lean:191:5: unused variable `hSucc`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [833/842] Replayed NF0Specker.Run64
warning: NF0Specker/Run64.lean:145:5: unused variable `hp`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/Run64.lean:145:22: unused variable `hq`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [834/842] Replayed NF0Specker.Run65
warning: NF0Specker/Run65.lean:29:5: unused variable `hpX`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
warning: NF0Specker/Run65.lean:29:23: unused variable `hqX`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
⚠ [836/842] Replayed NF0Specker.Run67
warning: NF0Specker/Run67.lean:65:4: This simp argument is unused:
  hne0

Hint: Omit it from the simp argument list.
  simp [run67EquinumerosityRename, h0, h1, run67EvenTypes,
  ̵  ̵ ̵ ̵hne0̵,̵ ̵h̵n̵e̵1, hne2, hne3, hsub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/Run67.lean:65:16: This simp argument is unused:
  hne2

Hint: Omit it from the simp argument list.
  simp [run67EquinumerosityRename, h0, h1, run67EvenTypes,
  ̵  ̵ ̵ ̵hne0, hne1, hne2̵,̵ ̵h̵n̵e̵3, hsub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/Run67.lean:165:4: This simp argument is unused:
  hne0

Hint: Omit it from the simp argument list.
  simp [run67EvenArgumentRename, hk, run67FlipTypes,
  ̵  ̵ ̵ ̵hne0̵,̵ ̵h̵n̵e̵1, hne2, hne3, hge, hsub]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
⚠ [840/842] Built NF0Specker.TarskiAppendix (27s)
warning: NF0Specker/TarskiAppendix.lean:2199:20: This simp argument is unused:
  not_and_or

Hint: Omit it from the simp argument list.
  simp [Formula.tarskiFiniteCode, Formula.oldSubsetCode,
  ̵  ̵ ̵ ̵Formula.holds, Formula.or, Formula.ex,
      PositiveModel.IsOldTarskiFinite, overwrite,
  ̵  ̵ ̵ ̵imp_iff_not_or, not_a̵n̵d̵_̵o̵r̵,̵ ̵n̵o̵t̵_̵forall]

Note: This linter can be disabled with `set_option linter.unusedSimpArgs false`
warning: NF0Specker/TarskiAppendix.lean:2316:5: unused variable `haP`

Note: This linter can be disabled with `set_option linter.unusedVariables false`
✔ [841/842] Built NF0Specker.TarskiEquivalence (1.4s)
✔ [842/842] Built NF0Specker.AllWithTarski (1.0s)
Build completed successfully (842 jobs).


==> anc/Speck-Infinity-main/kernel_check_logs/toolchain_version.txt <==
Lean (version 4.24.0, x86_64-unknown-linux-gnu, commit 797c613eb9b6d4ec95db23e3e00af9ac6657f24b, Release)


==> anc/Speck-Infinity-main/lake-manifest.json <==
{"version": "1.1.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "f897ebcf72cd16f89ab4577d0c826cd14afaafc7",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.24.0",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "dfd06ebfe8d0e8fa7faba9cb5e5a2e74e7bd2805",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "99657ad92e23804e279f77ea6dbdeebaa1317b98",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "d768126816be17600904726ca7976b185786e6b9",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "556caed0eadb7901e068131d1be208dd907d07a2",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v0.0.74",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "725ac8cd67acd70a7beaf47c3725e23484c1ef50",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "dea6a3361fa36d5a13f87333dc506ada582e025c",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "8da40b72fece29b7d3fe3d768bac4c8910ce9bee",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "91c18fa62838ad0ab7384c03c9684d99d306e1da",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "nf0_specker",
 "lakeDir": ".lake"}


==> anc/Speck-Infinity-main/lakefile.toml <==
name = "nf0_specker"
version = "0.1.0"
defaultTargets = ["NF0Specker.AllWithTarski"]

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "v4.24.0"

[[lean_lib]]
name = "NF0Specker"


==> anc/Speck-Infinity-main/lean-toolchain <==
leanprover/lean4:v4.24.0


==> anc/Speck-Infinity-main/run_local_check.sh <==
#!/usr/bin/env bash
set -euo pipefail
cd "$(dirname "${BASH_SOURCE[0]}")"
if ! command -v lake >/dev/null 2>&1; then
  echo 'Lean Lake is not installed; compilation was not run.' >&2
  exit 2
fi
lake exe cache get \
  Mathlib.Tactic.Push Mathlib.Tactic.ByContra Mathlib.Tactic.SplitIfs \
  Mathlib.Tactic.Tauto Mathlib.Tactic.Convert \
  Mathlib.Tactic.NormNum Mathlib.Tactic.IntervalCases
lake build NF0Specker.AllWithTarski
lake env lean --trust=0 AxiomAudit.lean
lake env lean --trust=0 AppendixAxiomAudit.lean


==> anc/Speck-Infinity-main/tools/generate_appendix_obstructions.py <==
"""Copy the frozen LEGACY appendix ASTs and generate their stratification obstructions.

No appendix formula is edited. Each extracted type equation is justified by
conjunction projection from the formula's actual `fits` predicate.
"""
from pathlib import Path
from collections import defaultdict, deque
import re

root = Path(__file__).resolve().parents[1]
source = (root / 'checks/legacy/TarskiAppendix.lean.txt').read_text()
names = ['twoSidedWOExpandedCode', 'evenOldSetExpandedCode', 'oddOldSetExpandedCode']
output = ['import NF0Specker.Run49', '',
          '/-! Exact OLD formula bodies copied from checks/legacy/TarskiAppendix.lean.txt.',
          'These are historical defects, NOT the repaired codes in TarskiCodes.lean. These',
          'theorems prove that no type assignment stratifies the copied formulas.',
          'Regenerate with tools/generate_appendix_obstructions.py. -/', '',
          'namespace NF0Specker.AppendixObstructions', 'open NFMinusZero',
          'set_option maxRecDepth 10000', '']

for name in names:
    body = source.split(f'def Formula.{name} : Formula := by\n', 1)[1].split('\nprivate def ', 1)[0].rstrip()
    definitions = dict(re.findall(r'  let (f\d+) : Formula := (.*)', body))
    last = re.search(r'  exact (f\d+)', body).group(1)
    parsed = {}

    def expression(tokens):
        token = tokens.popleft()
        if token == '(':
            value = expression(tokens)
            assert tokens.popleft() == ')'
            return value
        if token.startswith('f'):
            return parsed[token]
        op = token[1:]
        if op in ('mem', 'eq'):
            return (op, int(tokens.popleft()), int(tokens.popleft()))
        if op == 'neg':
            return (op, expression(tokens))
        if op == 'conj':
            return (op, expression(tokens), expression(tokens))
        if op == 'all':
            index = int(tokens.popleft())
            return (op, index, expression(tokens))
        raise ValueError(token)

    for variable, text in definitions.items():
        tokens = deque(re.findall(r'\.[a-z]+|f\d+|\d+|[()]', text))
        parsed[variable] = expression(tokens)
        assert not tokens
    constraints = {}

    def visit(node, path):
        op = node[0]
        if op in ('mem', 'eq'):
            constraints.setdefault(node, path)
        elif op == 'neg':
            visit(node[1], path)
        elif op == 'all':
            visit(node[2], path)
        else:
            visit(node[1], path + '.1')
            visit(node[2], path + '.2')

    visit(parsed[last], '')
    edges = list(constraints)
    graph = defaultdict(list)
    for number, (op, left, right) in enumerate(edges):
        offset = int(op == 'mem')
        graph[left].append((right, offset, number))
        graph[right].append((left, -offset, number))
    best = None
    for excluded, (op, left, right) in enumerate(edges):
        desired = int(op == 'mem')
        queue = deque([(left, 0, [])])
        seen = {left}
        while queue:
            vertex, offset, route = queue.popleft()
            if vertex == right:
                if offset != desired:
                    cycle = [excluded] + route
                    if best is None or len(cycle) < len(best):
                        best = cycle
                break
            for other, change, number in graph[vertex]:
                if number != excluded and other not in seen:
                    seen.add(other)
                    queue.append((other, offset + change, route + [number]))
    if best is None:
        print(name, 'No obstruction extracted; no theorem claimed.')
        continue
    output += [f'def {name} : Formula := by', body, '',
               f'theorem {name}_not_stratified : ¬ {name}.Stratified := by',
               '  rintro ⟨σ, hfit⟩']
    equations = []
    for count, number in enumerate(best):
        atom = edges[number]
        op, left, right = atom
        equation = f'σ {left}' + (' + 1' if op == 'mem' else '') + f' = σ {right}'
        output += [f'  have h{count} : {equation} := hfit{constraints[atom]}']
        equations.append(equation)
    output += ['  omega', '', f'#print axioms {name}_not_stratified', '']
    print(name, equations)
output += ['end NF0Specker.AppendixObstructions', '']
(root / 'checks/AppendixObstructions.lean').write_text('\n'.join(output))


==> anc/Speck-Infinity-main/tools/work_mode_app_path.c <==
#define _GNU_SOURCE
#include <dlfcn.h>
#include <unistd.h>
#include <stdio.h>
#include <string.h>
#include <limits.h>

/* Adapt Lean's own-process executable lookup to this PID namespace.
   This affects only filesystem path discovery, not Lean's proof kernel. */
ssize_t readlink(const char *path, char *buf, size_t len) {
    static ssize_t (*real_readlink)(const char *, char *, size_t);
    if (!real_readlink) real_readlink = dlsym(RTLD_NEXT, "readlink");
    char own[64];
    snprintf(own, sizeof(own), "/proc/%ld/exe", (long)getpid());
    if (strcmp(path, own) == 0) return real_readlink("/proc/self/exe", buf, len);
    return real_readlink(path, buf, len);
}

